Uncertainties in the Lightest $CP$ Even Higgs Boson Mass Prediction in the Minimal Supersymmetric Standard Model: Fixed Order Versus Effective Field Theory Prediction

We quantify and examine the uncertainties in predictions of the lightest $CP$ even Higgs boson pole mass $M_h$ in the Minimal Supersymmetric Standard Model (MSSM), utilising current spectrum generators and including some three-loop corrections. There are two broadly different approximations being used: effective field theory (EFT) where an effective Standard Model (SM) is used below a supersymmetric mass scale, and a fixed order calculation, where the MSSM is matched to QCD$\times$QED at the electroweak scale. The uncertainties on the $M_h$ prediction in each approach are broken down into logarithmic and finite pieces. The inferred values of the stop mass parameters are sensitively dependent upon the precision of the prediction for $M_h$. The fixed order calculation appears to be more accurate below a supersymmetry (SUSY) mass scale of $M_S \approx 1.2$ TeV, whereas above this scale, the EFT calculation is more accurate. We also revisit the range of the lightest stop mass across fine-tuned parameter space that has an appropriate stable vacuum and is compatible with the lightest $CP$ even Higgs boson $h$ being identified with the one discovered at the ATLAS and CMS experiments in 2012; we achieve a maximum value of $\sim 10^{11}$ GeV.

==> anc/FS_TB-20_Xt--sqrt6.dat <==
500.	117.80943857234448	1.2021330082373396	116.6621734666053	4.496737868124413
515.2052789556263	118.1106624477459	1.1392178996876652	116.8318936961454	4.2806314980290665
530.8729589274893	118.39877397443148	1.0954262190261517	117.0000773354442	4.078408538840179
547.0171017884718	118.67680541363036	1.0656176796850332	117.16674311305377	3.8891586985485986
563.6521970408555	118.94715636030234	1.0649939833387094	117.33190945054618	3.7120299622332453
580.7931748207712	119.21179240828305	1.0689679772231244	117.49559314376522	3.546225202308108
598.4554192981184	119.4723811452494	1.0780010164049827	117.65781628821192	3.3909985378215737
616.6547824839868	119.73038908060454	1.0925618152343617	117.81859082161486	3.2456528826601527
635.4075984579669	119.98715180772946	1.11315323765092	117.97793966348158	3.1095361800497585
654.7306980281228	120.24392712336781	1.1403322275353247	118.13587569022533	2.9820392988338824
674.6414238367818	120.50193663520496	1.1747257947542096	118.29241700629274	2.862592920644289
695.1576459257001	119.85119848785882	0.43895703188957214	118.4475801643723	2.750665216437312
716.2977777745734	120.06420616505646	0.42241565834687833	118.6013794479491	2.645759478982953
738.0807928272886	120.27259684904824	0.4247322613766329	118.75383669649015	2.5474116557477657
760.5262415207461	120.47672444622775	0.42688599871375743	118.90496184142948	2.4551887487779567
783.6542688315399	120.67689616093055	0.4288995843641601	119.05477234121938	2.3686863086240066
807.4856323562417	120.87338022009669	0.43079211511962967	119.20328347203788	2.287526828372137
832.0417209415157	121.06641196944219	0.4325797041377797	119.35051025526204	2.2113579682684303
857.3445738807857	121.25619977817612	0.4342759990842211	119.4964675210024	2.1398508900244906
883.4169006946855	121.4429266415367	0.43589260990074763	119.64116853494711	2.0726987046404304
910.2821015130403	121.62675845260476	0.437439416656062	119.78463163801864	2.0096150014489496
937.9642880766793	121.80784216754157	0.4389249055003006	119.9268670302405	1.950332632347724
966.4883053779218	121.98635371789356	0.44031282321186893	120.06788997855132	1.8946022463404972
995.8797539591656	122.1623282417642	0.4416941700967243	120.20771423032495	1.8421912346645257
1026.1650128895844	122.33591570560056	0.44303313841518843	120.34635328435482	1.792882572143526
1057.3712634405645	122.50721484218286	0.4443344783651497	120.48382052012528	1.7464737691790901
1089.5265134811182	122.67612703341482	0.4457913079801159	120.62012551132682	1.702775992202021
1122.6596226151805	122.84311351003619	0.4470289914869454	120.75529189128665	1.6616128240440986
1156.8003280833443	123.0080609604203	0.44824034188201267	120.88932171923734	1.6228200079209358
1191.9792714522787	123.17103976146777	0.4494280495801348	121.02222868781223	1.5862441302151211
1228.228026115791	123.33211507963316	0.45059453144057215	121.15403259242018	1.551741956568904
1265.5791256322084	123.49134700524651	0.4517425520804039	121.2847382573723	1.5191800722281812
1304.0660929235191	123.64879187651616	0.4528739350109703	121.41436017763384	1.4884338348277169
1343.7234703624706	123.80450188317404	0.4539907848075728	121.54291023458907	1.459386975303815
1384.5868507746377	123.95852595131021	0.45509489299151085	121.67040013301413	1.4319310511629482
1426.6929093832784	124.11090981767246	0.4561881311826994	121.79684141759955	1.4059648085378882
1470.079436725652	124.26169659426712	0.4572718244668579	121.92224544095137	1.3813937759453836
1514.785372570339	124.41092671374217	0.4583473998402212	122.04662341887244	1.3581297926511127
1560.8508408660075	124.55876290846892	0.45941754226312526	122.16998643504982	1.3360905507093292
1608.3171857529903	124.70499857600186	0.4604821532109469	122.29234534957415	1.3151992337288476
1657.2270086699941	124.84282619506105	0.46146923304651466	122.41371100419988	1.2953841388473961
1707.6242065892445	124.98612235385522	0.4625269085996706	122.53409160184052	1.2765783547375378
1759.5540114143837	125.13512069801806	0.46365168307110594	122.65350452112374	1.2587192769414486
1813.0630305764773	125.27574406137616	0.46470536388677885	122.77195321490748	1.2417486167076248
1868.199288864574	125.41503825126573	0.4657589167552203	122.88945012019185	1.2256118688133313
1925.0122715283512	125.55289577857944	0.46681262344559116	123.00600530554001	1.2102580887156478
1983.5529686915359	125.68958586010669	0.46791272167926934	123.12162863398667	1.195639731622748
2043.8739211159666	125.82506816254187	0.4689287429097533	123.23632987881567	1.1817123714454567
2106.029267357362	125.95929741707387	0.4699913021561173	123.35011866857688	1.1684345096999067
2170.0747923551266	126.09231832998528	0.471058028441135	123.46300020189297	1.1557673876915828
2236.067977499791	126.22415194377669	0.4721297344546542	123.57499677174832	1.143674639087763
2304.0680522230455	126.35481870159725	0.473206671263398	123.68610471121686	1.1321224866886581
2374.136047156642	126.4843379815652	0.474289597654149	123.7963374470585	1.121079244418553
2446.3348489078903	126.61272864659186	0.47537905813354087	123.90570398620224	1.11051524172926
2520.7292565009193	126.7400086200662	0.4764754968820739	124.01421322728226	1.1004028234005432
2597.386039534329	126.86619581116888	0.47757885563694913	124.12187387891115	1.0907160493778463
2676.3739981074664	126.99130626140168	0.4786907314746571	124.22869466351712	1.0814307070401128
2757.764024569083	127.11535742658546	0.4798099192723271	124.33468410343065	1.0725240869756902
2841.6291671438107	127.23836984396942	0.48092438099661194	124.43985061581857	1.0639749919379966
2928.0446954935414	127.36034743312537	0.4820922727118955	124.54420049411992	1.0557635313153497
# 3017.0881682725835	$Failed	$Failed	124.64774799310035	1.0478710948451067
3108.839502737192	127.60133472114572	0.4843771055635955	124.75049521691133	1.0402802746196613
3203.3810464719704	127.72025656495686	0.4855724582991172	124.85245210599436	1.0329747550132993
3300.797651297515	127.83824363996186	0.486759889830779	124.9536266404567	1.0259392273528647
3401.1767494256246	127.95528778517715	0.48794409206863065	125.05402653593531	1.0191593913152133
3504.6084319304377	128.07138603568916	0.4891375349649252	125.15365954440594	1.0126217909194821
3611.185529605923	128.18654753000638	0.49034067075191956	125.25253324466695	1.0063138389254789
3721.0036962822805	128.30078713082267	0.4915542056681659	125.35065323715143	1.0002237516184778
3834.161494676058	128.41411664466355	0.4927759357856587	125.44803262835168	0.9943403655610155
3950.7604848509977	128.52654634941157	0.49400746082059754	125.54467303699839	0.9886533665317359
4070.905315369048	128.63808826548507	0.4952497699806315	125.64058095973905	0.9831529799109973
4194.703817213302	128.7487539636272	0.4964992572217284	125.73577138497672	0.9778299722320725
4322.26710056722	128.8585510794413	0.49776010198337417	125.8302435241555	0.9726758168607148
4453.709654536921	128.96748665941627	0.49902239836174545	125.92400511927315	0.9676823828592376
4589.14944990612	129.07561088999418	0.5003024810472425	126.01706844435056	0.9628420550292134
4728.708045015884	129.18192930830898	0.5016727060181836	126.10943491339754	0.9581477064066206
4872.510694864245	129.2884890113971	0.4999188541013382	126.20111298325146	0.9535926107012358
5020.68646352361	129.39496768151054	0.5041453036841119	126.29210928712185	0.9491704231868852
5173.368339976837	129.49970584854202	0.5055137986026637	126.38243035243501	0.9448751981225456
5330.693357475944	129.60386220798165	0.5066782806208039	126.47208265664321	0.9407013326591738
5492.802716530593	129.70696684284752	0.5081439276086428	126.56107257850661	0.9366435158368489
5659.841911636733	129.80941658293816	0.509469193822838	126.64940640105726	0.9326967811838074
5831.960861859095	129.91109522080106	0.5108098174861766	126.73709034855912	0.9288564455955566
6009.314045384819	130.01201156119222	0.512155365382938	126.82413056721995	0.9251180684691036
6192.060638168899	130.11217578189206	0.5135071156499293	126.91053313068193	0.9214774531008061
6380.3646567959195	130.21159464945984	0.5148641505621754	126.99630408513663	0.9179306562927678
6574.395105686321	130.31027724997475	0.5162265399556247	127.08144928709714	0.9144739653813474
6774.32612877925	130.40823335130705	0.5175943893112276	127.16597466386666	0.9111038568749166
6980.337165828201	130.5054668411974	0.518968631500826	127.24988595813679	0.9078169884119944
7192.613113449689	130.60198846318096	0.5203459177660932	127.33318571042726	0.904610214552406
7411.344491069486	130.6978044921494	0.5219566295026254	127.41588917580582	0.9014804948346438
7636.727611915395	130.7929259457985	0.5233440386560062	127.49799232951335	0.8984250859035257
7868.964759210011	130.8873553211985	0.5247364866680186	127.57950390365617	0.8954412870318009
8108.264367721573	130.9811043198856	0.5261317240627648	127.66042933405359	0.8925265428851503
8354.841210835913	131.0741788976285	0.5275295231510029	127.74077403472218	0.8896784604968104
8608.916593317359	131.16658660587302	0.5289300513084356	127.82054333446477	0.8868947345960692
8870.718549931576	131.25833221299789	0.5303339261536166	127.89974248952976	0.8841732075069046
9140.482050108692	131.34942524461863	0.5317396285086602	127.97837667744999	0.8815118195902727
9418.449208830289	131.43987461326338	0.53314396010623	128.0564510785354	0.8789086026142456
9704.86950392961	131.5296825900835	0.5345539452801802	128.13397079489664	0.8763616956350404
10000.	131.61885740702613	0.535964834795351	128.21094079528024	0.8738693364231551


==> anc/HSSUSY_TB-20_Xt--sqrt6.dat <==
500.	116.6622335563449	0.2413634473851829	0.26847363304223393	2.971613796213319	0.8570122861170546	0.15828585658445604
515.2052789556263	116.83195369706661	0.24108896930826518	0.2703365369867754	2.7704518455264946	0.8430135476350245	0.1557518458705971
530.8729589274893	117.00013724860376	0.24081593810289803	0.27218293640737556	2.5828554617692703	0.8292974653088407	0.15326807351279115
547.0171017884718	117.16680293949071	0.24054434949235315	0.27401304794905457	2.4079221998523934	0.815857176621023	0.15083334320013364
563.6521970408555	117.3319691912822	0.24027419915131532	0.2758270910409948	2.2448076513192916	0.8026860340272606	0.14844648134219085
580.7931748207712	117.4956527998058	0.24000548465296845	0.2776253012248304	2.092722000658526	0.7897775981680155	0.1461063825177007
598.4554192981184	117.65787586054377	0.23973819458917944	0.279407861399946	1.9509266585717455	0.7771255308916665	0.14381192211803295
616.6547824839868	117.81865031121136	0.2394723333606379	0.2811749983416263	1.818731395992529	0.7647237956857964	0.1415620487942988
635.4075984579669	117.97799907129733	0.23920788691694383	0.28292690905536233	1.6954910090111355	0.7525664057901622	0.13935571382644696
654.7306980281228	118.13593501720162	0.23894485718999192	0.2846637944966659	1.580602916568509	0.7406476167615068	0.13719190899170997
674.6414238367818	118.29247625335492	0.23868323693646687	0.28638585304649666	1.4735042011314619	0.728961819045125	0.1350696521706709
695.1576459257001	118.44763933243087	0.23842302092931789	0.2880932790359907	1.3736692513530926	0.7175035617831185	0.13298798770033216
716.2977777745734	118.60143853790099	0.23816420730335608	0.28978626400532903	1.2806074003577521	0.7062675419306998	0.1309459888583291
738.0807928272886	118.75389570921509	0.23790678107164354	0.29146497394629023	1.1938605612168942	0.6952485614782802	0.12894273728929306
760.5262415207461	118.9050207777962	0.23765074655021579	0.2931296164278905	1.113001370803559	0.6844416473859951	0.12697735955102019
783.6542688315399	119.05483120208194	0.23739609506020543	0.29478036326807455	1.0376309701180588	0.6738419023014472	0.1250489996212707
807.4856323562417	119.20334225823704	0.2371428211973381	0.2964173828776495	0.9673772833709933	0.6634445700474032	0.12315681974661175
832.0417209415157	119.35056896762542	0.23689091939978368	0.298040855175671	0.9018932307051273	0.6532450309623101	0.12130000552177478
857.3445738807857	119.49652616034481	0.23664038403735788	0.29965096089708254	0.8408550858332546	0.6432387836496503	0.11947777141192262
883.4169006946855	119.64122710207148	0.2363912117703535	0.301247846773407	0.7839609700972119	0.633421452415007	0.11768933954100191
910.2821015130403	119.78469013371358	0.23614339008204865	0.3028316878798023	0.7309293425662986	0.6237887593411671	0.11593395568280584
937.9642880766793	119.92692545528455	0.23589691996873796	0.30440264904707703	0.6814977498677308	0.6143365691000042	0.11421089475092572
966.4883053779218	120.06794833371056	0.23565179338875453	0.30596088362250384	0.6354214534296716	0.6050608304484228	0.11251945039039413
995.8797539591656	120.20777251635387	0.23540800449133314	0.3075065484936914	0.5924723350299672	0.5959576087451808	0.11085891578827045
1026.1650128895844	120.34641150199656	0.2351655474275276	0.30903979986804586	0.5524377154060147	0.5870230741602285	0.10922862461707439
1057.3712634405645	120.48387867011186	0.23492441621560545	0.3105607860285886	0.5151193677163803	0.5782534879044903	0.10762791071459787
1089.5265134811182	120.62018359438112	0.23468461108674887	0.3120696658495774	0.480332536910268	0.5696452403722532	0.10605614616252979
1122.6596226151805	120.7553499081156	0.23444610749301376	0.3135665614179146	0.44790496830806603	0.5611947217702067	0.1045126808184591
1156.8003280833443	120.88937967054267	0.23420891801970356	0.31505163943892	0.41767621452643766	0.5528985373559578	0.10299692082031697
1191.9792714522787	121.02228657428479	0.23397303468090058	0.31652503686110833	0.3894966869447103	0.5447533228167458	0.10150827660174855
1228.228026115791	121.15409041473717	0.233738438448583	0.3179868774061987	0.36322696635808427	0.5367557539953509	0.10004615254752025
1265.5791256322084	121.28479601620461	0.23350513616151147	0.31943731846779144	0.3387371712578897	0.5289026813601083	0.09861000078176119
1304.0660929235191	121.41441787364153	0.23327311741539347	0.3208764846862806	0.3159062429724031	0.5211909721961945	0.09719925615414127
1343.7234703624706	121.54296786842265	0.233042376056801	0.32230450168039226	0.29462137114255427	0.5136175871518134	0.09581337990692873
1384.5868507746377	121.67045770531476	0.23281290588224124	0.3237215130877331	0.27477743704528734	0.5061795729160394	0.09445186420244056
1426.6929093832784	121.79689892899925	0.23258470068665815	0.32512764127423566	0.2562764841371603	0.4988740444851629	0.09311418061189158
1470.079436725652	121.9223028920732	0.23235775433765582	0.32652301099032854	0.23902722370452523	0.49169818512838503	0.09179984452700296
1514.785372570339	122.04668081033063	0.232132060623627	0.3279077488584363	0.22294461210502448	0.484649250889035	0.09050836244679772
1560.8508408660075	122.17004376744994	0.23190761327295206	0.32928197538106474	0.20794938482531222	0.4777245589563819	0.08923925956068501
1608.3171857529903	122.29240262351331	0.2316844061488581	0.33064580742653504	0.19396768482525317	0.4709215068218242	0.08799206833369055
1657.2270086699941	122.4137682202668	0.23146243281671275	0.33199936699867294	0.18093069383958493	0.46423754313391896	0.08676633998734928
1707.6242065892445	122.5341487606169	0.2312416913772637	0.33334278359234304	0.1687742716975862	0.457670200456576	0.0855616432393731
1759.5540114143837	122.65356162317994	0.23102216309906964	0.3346761405053087	0.1574386636028322	0.4512170096756307	0.08437753300711393
1813.0630305764773	122.77201026080925	0.23080385408002257	0.33599957699404115	0.14686817222828097	0.4448756487476402	0.08321359458484778
1868.199288864574	122.8895071104961	0.23058675398772266	0.3373132024002956	0.13701091405170018	0.4386438008851883	0.08206942407707629
1925.0122715283512	123.00606224079604	0.2303708565332414	0.3386171164036398	0.1278185218967849	0.4325192068347974	0.08094461000534636
1983.5529686915359	123.12168551473636	0.23015615548406743	0.3399114287397822	0.11924593212123114	0.4264996624305013	0.07983877190622479
2043.8739211159666	123.2363867055935	0.22994264456232827	0.341196251381092	0.11125113896113703	0.4205830322470945	0.07875151920708845
2106.029267357362	123.35017544191017	0.22973031755140028	0.3424716855834191	0.10379501607960151	0.41476721715868337	0.07768248386790333
2170.0747923551266	123.46305692230396	0.22951917610937755	0.34373784750856373	0.09684108056723062	0.40905018930189385	0.07663130016622688
2236.067977499791	123.57505343974627	0.2293091901509996	0.3449948045124529	0.0903553342501624	0.4034298983938953	0.07559761297169132
2304.0680522230455	123.68616132731022	0.2291003773066791	0.34624268270650305	0.08430609984732484	0.3979044475379112	0.07458107553802051
2374.136047156642	123.79639401174701	0.22889272333156896	0.3474815871384038	0.07866385104010476	0.3924719220081414	0.0735813520457782
2446.3348489078903	123.90576049997905	0.2286862221045851	0.3487115935230065	0.0734010650412813	0.3871304456970819	0.07259810126183197
2520.7292565009193	124.01426969063401	0.2284808672673222	0.3499328181265611	0.06849209407167223	0.381878217827591	0.07163100662745592
2597.386039534329	124.12193029231815	0.2282766528353335	0.35114533764944156	0.06391303230019219	0.3767134556237295	0.07067974599142701
2676.3739981074664	124.22875102745341	0.2280735723733045	0.35234926292140756	0.059641589055758004	0.37163443138649654	0.06974402071952568
2757.764024569083	124.3347404183641	0.22787161984369675	0.3535446647417615	0.0556570013625759	0.3666394479284776	0.06882351681205989
2841.6291671438107	124.439906882211	0.22767078897955173	0.3547316546539747	0.05193989962585022	0.3617268541158154	0.06791795248432209
2928.0446954935414	124.54425671242817	0.2274710775576807	0.3559103088304454	0.048472239939513884	0.3568950359548779	0.06702702108437109
3017.0881682725835	124.6478041637726	0.2272724679026794	0.3570807167797625	0.04523720056589298	0.35214240014092013	0.06615045556665677
3108.839502737192	124.75055134039278	0.22707496531242555	0.35824296361495556	0.0422190918562535	0.34746741617450994	0.06528797776917372
3203.3810464719704	124.85250818272367	0.22687855995715722	0.3593971428103657	0.03940330456838126	0.342868575190451	0.06443930653610153
3300.797651297515	124.95368267086694	0.22668324562758357	0.3605433249697114	0.03677620081853661	0.33834439298703956	0.06360419089209302
3401.1767494256246	125.05408252045409	0.22648901630019225	0.36168161077669936	0.03432506788831802	0.3338934480592144	0.062782370083454
3504.6084319304377	125.15371548345553	0.22629586589565065	0.3628120675199682	0.03203807831908989	0.3295143051862084	0.06197358960521626
3611.185529605923	125.25258913866426	0.2261037883637158	0.36393478045745553	0.02990416629216952	0.325205610366595	0.06117760283505902
3721.0036962822805	125.35070908650911	0.22591278130025216	0.3650498432187277	0.027913039750231405	0.3209660137728605	0.06039417672275249
3834.161494676058	125.44808843347464	0.22572282782704178	0.3661572977248966	0.026055106855835675	0.31679417168824386	0.0596230583463182
3950.7604848509977	125.54472879828909	0.22553393281567935	0.3672572532365592	0.024321408254877497	0.31268883182998763	0.05886403099383131
4070.905315369048	125.64063667759531	0.22534609172105036	0.3683497897292938	0.022703586365722117	0.3086487233561428	0.05811687304284874
4194.703817213302	125.73582705978798	0.22515928344645886	0.3694349498307332	0.021193869480271132	0.3046726024818014	0.0573813449917111
4322.26710056722	125.83029915630992	0.2249735171615157	0.3705128383501233	0.01978500087635382	0.30075928151872233	0.05665725064180549
4453.709654536921	125.9240607091538	0.22478878549098624	0.3715835194796	0.018470203638898397	0.2969075709169289	0.05594436870677555
4589.14944990612	126.01712399233345	0.22460507200950985	0.372647057664679	0.017243173029740433	0.2931163234517413	0.05524248793329889
4728.708045015884	126.10949041985654	0.22442238127901248	0.37370353294048186	0.016098015246299724	0.2893844096031728	0.05455142008604241
4872.510694864245	126.20116844855514	0.2242407040471619	0.3747530175332514	0.015029246403713614	0.2857107322242882	0.05387095693501465
5020.68646352361	126.29216471163433	0.22406003449074774	0.3757955712822536	0.014031746697483527	0.28209420676925845	0.053200904090786594
5173.368339976837	126.38248573651609	0.22388036679065237	0.376831268222503	0.013100741728152343	0.27853377744452246	0.05254107779141748
5330.693357475944	126.47213800064837	0.22370169510995197	0.37786018133569144	0.012231769736686715	0.27502841830325053	0.05189129575099116
5492.802716530593	126.56112788278713	0.2235240137671468	0.3788823687790739	0.01142068848784561	0.27157710484327424	0.051251361273145335
5659.841911636733	126.64946166596025	0.22334731700277644	0.3798978998108993	0.0106636208538049	0.2681788540963339	0.05062110448508861
5831.960861859095	126.73714557442759	0.22317159912232398	0.3809068401899651	0.009956949680685057	0.26483270525214664	0.05000036018371645
6009.314045384819	126.82418575439289	0.2229968544552463	0.38190925279326393	0.0092973084867225	0.26153770643448127	0.04938894891907353
6192.060638168899	126.91058827949438	0.22282307736546159	0.3829051985199925	0.008681548885775214	0.2582929215206775	0.04878670323445533
6380.3646567959195	126.99635919591968	0.2226502621265496	0.38389474209101593	0.008106745258530168	0.2550974414911593	0.04819345557771726
6574.395105686321	127.08150436017809	0.22247840326481594	0.38487794985312007	0.007570157453642423	0.25195038613624376	0.04760905277423433
6774.32612877925	127.16602969956894	0.2223074950462376	0.385854873805215	0.007069231993980907	0.2488508912789058	0.047033342722613725
6980.337165828201	127.24994095678018	0.2221375320427228	0.386825581269278	0.006601589316645118	0.24579809047001788	0.04646616718055441
7192.613113449689	127.33324067232921	0.2219685151072497	0.38779013176122135	0.006165011506993778	0.24279115281763097	0.04590736914664717
7411.344491069486	127.41594410127598	0.22180041945009066	0.38874856987391126	0.005757416320278708	0.23982924494289648	0.04535680397981423
7636.727611915395	127.49804721886201	0.22163325886688767	0.3897009726462386	0.005376880625220792	0.23691159604476297	0.04481433142424862
7868.964759210011	127.57955875718868	0.22146702147453823	0.3906473887678601	0.005021595719952643	0.2340374142032573	0.044279814568270126
8108.264367721573	127.66048415207185	0.2213017018906953	0.3915878724775581	0.004689885578841313	0.23120592131768092	0.04375310334816618
8354.841210835913	127.74082881752466	0.22113729464268772	0.39252248457844985	0.0043801657596702626	0.22841637162763107	0.043234079669758785
8608.916593317359	127.82059808234662	0.22097379440407394	0.39345127433161053	0.004090985266572034	0.2256680199956378	0.04272259046166482
8870.718549931576	127.89979720278276	0.2208111958246377	0.3943742992698276	0.0038209714873005396	0.22296015239237477	0.04221851250716213
9140.482050108692	127.97843135636272	0.22064949363780784	0.3952916157031865	0.0035688414198773444	0.2202920646525115	0.04172172229152693
9418.449208830289	128.05650572339317	0.22048868249626707	0.39620327076465855	0.00333342183773766	0.21766305335938796	0.0412320864406297
9704.86950392961	128.13402540598165	0.22032875708217148	0.39710931951560724	0.0031135890418738654	0.21507244740502074	0.04074948907447151
10000.	128.2109953728715	0.22016971227003523	0.39800982140189944	0.002908304694983599	0.2125195855085451	0.04027381326164914

==> anc/README <==
TB-1.dat: data file for Fig 4
FS_TB-20_Xt--sqrt6.dat: data file for Fig 3
HSUSY_TB-20_Xt--sqrt6.dat: data file for Fig 2
SS_TB-20_Xt--sqrt6.dat: data file for Fig 1







==> anc/SS_TB-20_Xt--sqrt6.dat <==
# SOFTSUSY 4.1.1
# MS/GeV     mh           DMh(all)     DMh(Q_pole)  DMh(Q_match) DMh(Mt)      DMh(alpha_s) DMh(alpha_em)
5.000000e+02 1.177789e+02 1.772189e+00 1.267296e+00 9.882226e-02 3.579875e-01 4.807653e-02 7.074801e-06
5.152053e+02 1.180782e+02 1.603717e+00 1.079906e+00 1.004739e-01 3.726109e-01 5.071851e-02 7.438051e-06
5.308730e+02 1.183646e+02 1.585052e+00 1.042795e+00 1.018555e-01 3.870126e-01 5.338156e-02 8.062036e-06
5.470171e+02 1.186411e+02 1.585287e+00 1.024889e+00 1.030438e-01 4.012780e-01 5.606831e-02 8.277939e-06
5.636522e+02 1.189100e+02 1.641763e+00 1.063425e+00 1.040781e-01 4.154697e-01 5.878087e-02 8.978499e-06
5.807932e+02 1.191733e+02 1.663944e+00 1.067797e+00 1.049897e-01 4.296309e-01 6.151746e-02 9.284012e-06
5.984554e+02 1.194326e+02 1.691239e+00 1.077343e+00 1.058144e-01 4.437946e-01 6.427625e-02 9.884092e-06
6.166548e+02 1.196894e+02 1.724102e+00 1.092483e+00 1.065714e-01 4.579841e-01 6.705298e-02 1.043390e-05
6.354076e+02 1.199450e+02 1.763039e+00 1.113683e+00 1.072859e-01 4.722165e-01 6.984207e-02 1.094610e-05
6.547307e+02 1.202006e+02 1.808609e+00 1.141479e+00 1.079781e-01 4.865033e-01 7.263680e-02 1.159920e-05
6.746414e+02 1.204575e+02 1.861443e+00 1.176481e+00 1.086688e-01 5.008524e-01 7.542861e-02 1.214046e-05
6.951576e+02 1.198070e+02 1.218288e+00 5.265072e-01 9.643376e-02 5.110990e-01 8.423501e-02 1.293700e-05
7.162978e+02 1.200187e+02 1.220379e+00 5.099510e-01 9.647323e-02 5.262571e-01 8.768399e-02 1.363482e-05
7.380808e+02 1.202258e+02 1.237729e+00 5.085385e-01 9.642798e-02 5.415419e-01 9.120668e-02 1.428091e-05
7.605262e+02 1.204287e+02 1.255316e+00 5.072331e-01 9.630395e-02 5.569606e-01 9.480364e-02 1.501712e-05
7.836543e+02 1.206276e+02 1.273149e+00 5.060324e-01 9.610626e-02 5.725197e-01 9.847483e-02 1.571633e-05
8.074856e+02 1.208228e+02 1.291234e+00 5.049330e-01 9.583968e-02 5.882246e-01 1.022206e-01 1.647789e-05
8.320417e+02 1.210145e+02 1.309577e+00 5.039312e-01 9.550845e-02 6.040796e-01 1.060408e-01 1.725790e-05
8.573446e+02 1.212030e+02 1.328182e+00 5.030230e-01 9.511639e-02 6.200890e-01 1.099355e-01 1.803871e-05
8.834169e+02 1.213884e+02 1.347050e+00 5.022043e-01 9.466651e-02 6.362558e-01 1.139044e-01 1.891047e-05
9.102821e+02 1.215710e+02 1.366183e+00 5.014709e-01 9.416184e-02 6.525832e-01 1.179473e-01 1.976141e-05
9.379643e+02 1.217507e+02 1.385582e+00 5.008186e-01 9.360528e-02 6.690737e-01 1.220638e-01 2.064988e-05
9.664883e+02 1.219279e+02 1.405247e+00 5.002433e-01 9.299905e-02 6.857293e-01 1.262535e-01 2.156835e-05
9.958798e+02 1.221026e+02 1.425222e+00 4.997410e-01 9.234547e-02 7.025974e-01 1.305158e-01 2.250525e-05
1.026165e+03 1.222749e+02 1.445331e+00 4.992636e-01 9.164641e-02 7.195470e-01 1.348510e-01 2.346123e-05
1.057371e+03 1.224448e+02 1.465789e+00 4.988936e-01 9.090437e-02 7.367090e-01 1.392570e-01 2.502019e-05
1.089527e+03 1.226126e+02 1.486505e+00 4.985854e-01 9.011995e-02 7.540416e-01 1.437330e-01 2.551109e-05
1.122660e+03 1.227783e+02 1.507484e+00 4.983358e-01 8.929577e-02 7.715468e-01 1.482789e-01 2.656410e-05
1.156800e+03 1.229419e+02 1.528721e+00 4.981415e-01 8.843295e-02 7.892252e-01 1.528936e-01 2.765818e-05
1.191979e+03 1.231035e+02 1.550215e+00 4.979997e-01 8.753289e-02 8.070775e-01 1.575761e-01 2.876698e-05
1.228228e+03 1.232632e+02 1.571964e+00 4.979077e-01 8.659689e-02 8.251042e-01 1.623252e-01 2.993636e-05
1.265579e+03 1.234211e+02 1.593961e+00 4.978629e-01 8.562511e-02 8.433050e-01 1.671388e-01 2.949519e-05
1.304066e+03 1.235772e+02 1.616186e+00 4.978628e-01 8.462173e-02 8.616656e-01 1.720035e-01 3.233120e-05
1.343723e+03 1.237315e+02 1.638720e+00 4.979054e-01 8.358477e-02 8.802360e-01 1.769607e-01 3.358362e-05
1.384587e+03 1.238842e+02 1.661469e+00 4.979887e-01 8.251623e-02 8.989648e-01 1.819641e-01 3.486594e-05
1.426693e+03 1.240352e+02 1.684461e+00 4.981108e-01 8.141709e-02 9.178696e-01 1.870277e-01 3.618156e-05
1.470079e+03 1.241846e+02 1.707696e+00 4.982699e-01 8.028821e-02 9.369507e-01 1.921498e-01 3.753638e-05
1.514785e+03 1.243325e+02 1.731171e+00 4.984646e-01 7.913041e-02 9.562079e-01 1.973290e-01 3.892114e-05
1.560851e+03 1.244788e+02 1.754882e+00 4.986935e-01 7.794453e-02 9.756412e-01 2.025629e-01 4.034654e-05
1.608317e+03 1.246238e+02 1.778742e+00 4.989563e-01 7.657312e-02 9.952355e-01 2.079351e-01 4.186071e-05
1.657227e+03 1.247672e+02 1.802921e+00 4.992495e-01 7.533124e-02 1.015021e+00 2.132768e-01 4.328724e-05
1.707624e+03 1.249092e+02 1.826668e+00 4.995733e-01 7.340032e-02 1.034982e+00 2.186679e-01 4.424411e-05
# 1.759554e+03 1.250497e+02 1.853917e+00 4.999200e-01 7.276492e-02 1.055091e+00 2.242632e-01 1.877914e-03
1.813063e+03 1.251890e+02 1.876833e+00 5.003088e-01 7.145363e-02 1.075429e+00 2.295930e-01 4.854936e-05
1.868199e+03 1.253269e+02 1.901983e+00 5.007186e-01 7.017817e-02 1.095915e+00 2.351210e-01 4.960281e-05
1.925012e+03 1.254635e+02 1.927288e+00 5.011556e-01 6.881359e-02 1.116576e+00 2.406913e-01 5.132562e-05
1.983553e+03 1.255986e+02 1.952894e+00 5.016181e-01 6.759619e-02 1.137424e+00 2.462020e-01 5.304876e-05
2.043874e+03 1.257327e+02 1.978548e+00 5.021072e-01 6.610631e-02 1.158433e+00 2.518463e-01 5.481804e-05
2.106029e+03 1.258655e+02 2.004578e+00 5.026215e-01 6.475890e-02 1.179616e+00 2.575250e-01 5.662109e-05
2.170075e+03 1.259971e+02 2.030733e+00 5.031604e-01 6.330750e-02 1.200971e+00 2.632356e-01 5.846935e-05
2.236068e+03 1.261275e+02 2.057096e+00 5.037227e-01 6.183533e-02 1.222500e+00 2.689774e-01 6.035711e-05
2.304068e+03 1.262568e+02 2.083583e+00 5.043092e-01 6.026707e-02 1.244200e+00 2.747443e-01 6.225123e-05
2.374136e+03 1.263849e+02 2.110347e+00 5.049187e-01 5.875740e-02 1.266071e+00 2.805355e-01 6.425187e-05
2.446335e+03 1.265119e+02 2.137300e+00 5.055509e-01 5.722259e-02 1.288113e+00 2.863478e-01 6.623944e-05
2.520729e+03 1.266377e+02 2.164446e+00 5.062053e-01 5.566824e-02 1.310325e+00 2.921788e-01 6.831471e-05
2.597386e+03 1.267625e+02 2.191778e+00 5.068815e-01 5.409464e-02 1.332707e+00 2.980249e-01 7.037763e-05
2.676374e+03 1.268862e+02 2.219295e+00 5.075791e-01 5.250225e-02 1.355257e+00 3.038838e-01 7.252071e-05
2.757764e+03 1.270088e+02 2.246706e+00 5.082977e-01 5.089143e-02 1.377976e+00 3.094660e-01 7.535423e-05
2.841629e+03 1.271304e+02 2.274865e+00 5.090369e-01 4.926296e-02 1.400864e+00 3.156252e-01 7.642946e-05
2.928045e+03 1.272510e+02 2.302916e+00 5.097963e-01 4.761642e-02 1.423918e+00 3.215053e-01 7.987396e-05
3.017088e+03 1.273705e+02 2.331220e+00 5.105756e-01 4.595897e-02 1.447210e+00 3.274020e-01 7.351046e-05
# 3.108840e+03 1.274874e+02 9.004868e-01 5.113846e-01 4.591764e-02 0.000000e+00 3.427116e-01 4.729283e-04
3.203381e+03 1.276066e+02 2.388073e+00 5.121924e-01 4.257651e-02 1.493992e+00 3.392883e-01 2.341053e-05
3.300798e+03 1.277233e+02 2.416658e+00 5.130286e-01 4.082916e-02 1.517762e+00 3.449614e-01 7.650918e-05
3.401177e+03 1.278389e+02 2.445628e+00 5.138833e-01 3.914828e-02 1.541667e+00 3.508325e-01 9.734455e-05
3.504608e+03 1.279535e+02 2.478494e+00 5.147560e-01 4.128187e-02 1.565706e+00 3.566525e-01 9.778532e-05
3.611186e+03 1.280673e+02 2.511732e+00 5.156461e-01 4.361999e-02 1.589909e+00 3.624595e-01 9.711577e-05
3.721004e+03 1.281801e+02 2.545150e+00 5.165533e-01 4.598327e-02 1.614274e+00 3.682390e-01 1.001524e-04
3.834161e+03 1.282920e+02 2.578735e+00 5.174772e-01 4.836665e-02 1.638797e+00 3.739912e-01 1.030959e-04
3.950760e+03 1.284030e+02 2.612483e+00 5.184174e-01 5.077351e-02 1.663480e+00 3.797081e-01 1.039534e-04
4.070905e+03 1.285131e+02 2.646397e+00 5.193735e-01 5.320293e-02 1.688323e+00 3.853911e-01 1.067879e-04
4.194704e+03 1.286224e+02 2.680467e+00 5.203451e-01 5.565537e-02 1.713323e+00 3.910334e-01 1.103619e-04
4.322267e+03 1.287308e+02 2.714687e+00 5.213316e-01 5.813002e-02 1.738481e+00 3.966304e-01 1.136994e-04
4.453710e+03 1.288383e+02 2.749050e+00 5.223328e-01 6.062637e-02 1.763795e+00 4.021791e-01 1.166903e-04
4.589149e+03 1.289450e+02 2.783548e+00 5.233482e-01 6.314375e-02 1.789263e+00 4.076740e-01 1.190734e-04
4.728708e+03 1.290508e+02 2.818183e+00 5.243773e-01 6.568380e-02 1.814888e+00 4.131113e-01 1.226302e-04
4.872511e+03 1.291558e+02 2.852944e+00 5.254198e-01 6.824493e-02 1.840665e+00 4.184883e-01 1.254111e-04
5.020686e+03 1.292600e+02 2.887825e+00 5.264751e-01 7.082775e-02 1.866596e+00 4.237980e-01 1.286345e-04
5.173368e+03 1.293634e+02 2.922823e+00 5.275429e-01 7.343166e-02 1.892678e+00 4.290384e-01 1.318552e-04
5.330693e+03 1.294660e+02 2.957930e+00 5.286227e-01 7.605676e-02 1.918912e+00 4.342032e-01 1.353336e-04
5.492803e+03 1.295678e+02 2.993138e+00 5.297141e-01 7.870291e-02 1.945294e+00 4.392877e-01 1.385719e-04
5.659842e+03 1.296688e+02 3.028441e+00 5.308166e-01 8.136956e-02 1.971828e+00 4.442853e-01 1.418625e-04
5.831961e+03 1.297691e+02 3.063835e+00 5.319298e-01 8.405696e-02 1.998504e+00 4.491988e-01 1.447870e-04
6.009314e+03 1.298686e+02 3.099326e+00 5.330532e-01 8.676665e-02 2.025339e+00 4.540171e-01 1.497466e-04
6.192061e+03 1.299673e+02 3.134756e+00 5.341865e-01 8.949456e-02 2.052266e+00 4.586563e-01 1.519580e-04
6.380365e+03 1.300653e+02 3.171108e+00 5.353291e-01 9.224365e-02 2.079717e+00 4.636638e-01 1.542628e-04
6.574395e+03 1.301626e+02 3.204610e+00 5.364806e-01 9.501559e-02 2.107671e+00 4.652770e-01 1.658204e-04
# 6.774326e+03 1.302591e+02 2.769661e+00 5.376407e-01 9.781216e-02 2.134031e+00 0.000000e+00 1.772173e-04
6.980337e+03 1.303549e+02 3.277918e+00 5.388087e-01 1.006097e-01 2.161679e+00 4.766601e-01 1.607032e-04
# 7.192613e+03 1.304500e+02 2.833023e+00 5.399837e-01 1.034461e-01 2.189368e+00 0.000000e+00 2.256392e-04
7.411344e+03 1.305445e+02 3.349042e+00 5.411669e-01 1.062108e-01 2.216825e+00 4.846192e-01 2.202338e-04
7.636728e+03 1.306384e+02 3.384690e+00 5.426022e-01 1.089014e-01 2.244622e+00 4.883125e-01 2.521948e-04
# 7.868965e+03 1.307298e+02 3.433803e+00 5.439093e-01 1.134235e-01 2.274679e+00 4.937423e-01 8.049272e-03
# 8.108264e+03 - - - - - - -
8.354841e+03 1.309150e+02 3.494031e+00 5.462000e-01 1.179408e-01 2.330009e+00 4.994525e-01 4.290757e-04
8.608917e+03 1.310069e+02 3.527307e+00 5.474162e-01 1.199736e-01 2.357637e+00 5.018165e-01 4.640032e-04
8.870719e+03 1.310964e+02 3.565662e+00 5.486361e-01 1.238044e-01 2.387158e+00 5.058382e-01 2.253729e-04
9.140482e+03 1.311861e+02 3.601483e+00 5.498602e-01 1.267653e-01 2.415914e+00 5.087442e-01 1.996155e-04
9.418449e+03 1.312751e+02 3.636878e+00 5.510890e-01 1.298084e-01 2.444871e+00 5.109499e-01 1.592172e-04
9.704870e+03 1.313634e+02 3.673139e+00 5.523201e-01 1.329027e-01 2.474026e+00 5.136259e-01 2.637404e-04
1.000000e+04 - - - - - - -


==> anc/TB-1.dat <==
2.9999999999999996	-5.	$Failed	$Failed	invalid
2.9999999999999996	-4.9	$Failed	$Failed	invalid
2.9999999999999996	-4.8	$Failed	$Failed	invalid
2.9999999999999996	-4.7	$Failed	$Failed	invalid
2.9999999999999996	-4.6	$Failed	$Failed	invalid
2.9999999999999996	-4.5	$Failed	$Failed	invalid
2.9999999999999996	-4.4	$Failed	$Failed	invalid
2.9999999999999996	-4.3	$Failed	$Failed	invalid
2.9999999999999996	-4.2	$Failed	$Failed	invalid
2.9999999999999996	-4.1	$Failed	$Failed	invalid
2.9999999999999996	-4.	$Failed	$Failed	invalid
2.9999999999999996	-3.9	$Failed	$Failed	invalid
2.9999999999999996	-3.8	30.7750809896652	24.9622628396434	-0.07071717386978317
2.9999999999999996	-3.7	46.865294438398635	11.341423478433676	-0.04885866392582845
2.9999999999999996	-3.6	57.245076408503735	7.625397669186427	-0.029831994544063174
2.9999999999999996	-3.5	64.86129455054055	5.830797961846869	-0.013370613096040228
2.9999999999999996	-3.4	70.72092969081648	4.751321160923226	0.0007550731850709605
2.9999999999999996	-3.3	75.32352475608577	4.332870661249416	0.012751538688815317
2.9999999999999996	-3.2	78.96437351436592	3.983778664058306	0.022808043362717922
2.9999999999999996	-3.1	81.83743710096714	3.6864254907100076	0.03109975116275771
2.9999999999999996	-3.	84.07952451562572	3.4310332732350304	0.037789646549777386
2.9999999999999996	-2.9	85.79226378923398	3.2110650415496593	0.043029854008450885
2.9999999999999996	-2.8	87.05420773966708	3.0214359642400836	0.04696262764469389
2.9999999999999996	-2.7	87.92803242024493	2.8577766218663783	0.04972114207687815
2.9999999999999996	-2.6	88.4650791098449	2.716130030353426	0.051430155049906764
2.9999999999999996	-2.5	88.70836065867854	2.5928379759218814	0.05220658107260226
2.9999999999999996	-2.4	88.69463182526447	2.484512465325409	0.052160000235747045
2.9999999999999996	-2.3	88.45586398842974	2.388044176452368	0.05139311706752683
2.9999999999999996	-2.2	88.02032666224751	2.3006253509501704	0.050002178835243924
2.9999999999999996	-2.1	87.41340137029114	2.21977547767122	0.048077359957841154
2.9999999999999996	-2.	86.6582080964596	2.143364290097111	0.04570311659240517
2.9999999999999996	-1.9	85.77609719241251	2.0696287499843464	0.04295851474936436
2.9999999999999996	-1.8	84.78704202875556	1.9971826587882333	0.039917533720601014
2.9999999999999996	-1.7	83.70995648940108	1.9499004807824036	0.036649346727458613
2.9999999999999996	-1.6	82.5629533474851	1.9014940886521856	0.033218579462110945
2.9999999999999996	-1.5	81.3635543752603	1.847033941848565	0.029685547526910928
2.9999999999999996	-1.4	80.12885872406804	1.7867254286787642	0.026106473350271615
2.9999999999999996	-1.3	78.87567317169659	1.7211757070041784	0.022533682904744196
2.9999999999999996	-1.2	77.6206053071356	1.6513427760520898	0.01901578224958818
2.9999999999999996	-1.1	76.38011885475429	1.5784757655530086	0.015597814519801648
2.9999999999999996	-1.	75.17054885516701	1.5040467313474437	0.012321397143879479
2.9999999999999996	-0.9	74.00807364769665	1.4296742166742433	0.009224839472441213
2.9999999999999996	-0.8	72.9086404267663	1.3570398116458762	0.006343241019909473
2.9999999999999996	-0.7	71.88784177687693	1.2877998013143355	0.003708570207205584
2.9999999999999996	-0.6	70.96074256066927	1.2234948197853726	0.001349724138461083
2.9999999999999996	-0.5	70.14165936834182	1.176269787557004	-0.0007074306625759232
2.9999999999999996	-0.4	69.44389874945902	1.2129711618223524	-0.002440036082021476
2.9999999999999996	-0.3	68.87946544677888	1.240638353438797	-0.003828238222878512
2.9999999999999996	-0.2	68.45875654231756	1.2579087682975825	-0.004855201069309426
2.9999999999999996	-0.1	68.19026205871062	1.2633966774041738	-0.00550713682589855
2.9999999999999996	0.	68.08029472639313	1.2557878517453247	-0.005773352981153914
2.9999999999999996	0.1	68.13277169698554	1.2345535004542683	-0.005646315078171739
2.9999999999999996	0.2	68.3490676209191	1.197022070550787	-0.005121724842257352
2.9999999999999996	0.3	68.72795212339723	1.1445492259708487	-0.004198613303952443
2.9999999999999996	0.4	69.26561637969321	1.076523198416453	-0.002879448653425841
2.9999999999999996	0.5	69.95578392354375	0.9934505781291705	-0.0011702589746985168
2.9999999999999996	0.6	70.78989286828808	0.9883041260472538	0.0009192301143381397
2.9999999999999996	0.7	71.75733026633924	1.1341361162419616	0.0033754426490079543
2.9999999999999996	0.8	72.8456962011123	1.341489529489209	0.006180783424751094
2.9999999999999996	0.9	74.04107531337048	1.5664393369022633	0.00931345316763926
2.9999999999999996	1.	75.32829555300567	1.8024093038076927	0.012747246417518416
2.9999999999999996	1.1	76.69115837152249	2.041915318959866	0.016451332143479762
2.9999999999999996	1.2	78.11262884128568	2.276838922887862	0.020390016241441832
2.9999999999999996	1.3	79.57497886941279	2.4987350026458017	0.024522485510318555
2.9999999999999996	1.4	81.05988009395178	2.6991722624493093	0.028802532623734556
2.9999999999999996	1.5	82.54844572910436	2.8701107563348813	0.033178261739053264
2.9999999999999996	1.6	84.02122179637524	3.0043270141187577	0.03759177453682307
2.9999999999999996	1.7	85.45812848726861	3.0959038401296652	0.04197883595922931
2.9999999999999996	1.8	86.83835169274126	3.140808200868804	0.046268519603180645
2.9999999999999996	1.9	88.1401828523783	3.1618887596047074	0.0503828322551364
2.9999999999999996	2.	89.34080294999592	3.1446536273809613	0.054236316625226905
2.9999999999999996	2.1	90.41600264509509	3.091794473304901	0.05773563200316741
2.9999999999999996	2.2	91.33982565292145	3.0151915162472136	0.060779111367002536
2.9999999999999996	2.3	92.08411560954426	2.9341622510589787	0.0632562935000186
2.9999999999999996	2.4	92.6179366746782	2.8776484874675674	0.06504742829912286
2.9999999999999996	2.5	92.906823525096	2.887010548070691	0.06602295207399599
2.9999999999999996	2.6	92.91179366158107	3.107373893669404	0.06604292859235344
2.9999999999999996	2.7	92.58801908288605	3.543460239411118	0.06495645014860932
2.9999999999999996	2.8	91.88299453145589	4.169339552064429	0.0626009890433279
2.9999999999999996	2.9	90.733936273039	5.0712717058849535	0.05880168581598609
2.9999999999999996	3.	89.06395793302092	6.769601739290138	0.053370552104842206
2.9999999999999996	3.1	86.77620987873063	9.313357646396597	0.0461055520807412
2.9999999999999996	3.2	83.74442981194201	12.988929046924596	0.036789500518870345
2.9999999999999996	3.3	79.79670041382262	18.15399176573831	0.025188665288648736
2.9999999999999996	3.4	74.68510139887184	25.255104028900973	0.0110508547111983
2.9999999999999996	3.5	68.02213208443075	35.39055177312761	-0.005897479606278549
2.9999999999999996	3.6	59.122987256420956	49.468392129593916	-0.025956265688897154
2.9999999999999996	3.7	46.48531997319636	69.5425759807136	-0.04946227933195097
2.9999999999999996	3.8	24.40279157018497	104.37070236490989	-0.07681791130720128
2.9999999999999996	3.9	$Failed	$Failed	invalid
2.9999999999999996	4.	$Failed	$Failed	invalid
2.9999999999999996	4.1	$Failed	$Failed	invalid
2.9999999999999996	4.2	$Failed	$Failed	invalid
2.9999999999999996	4.3	$Failed	$Failed	invalid
2.9999999999999996	4.4	$Failed	$Failed	invalid
2.9999999999999996	4.5	$Failed	$Failed	invalid
2.9999999999999996	4.6	$Failed	$Failed	invalid
2.9999999999999996	4.7	$Failed	$Failed	invalid
2.9999999999999996	4.8	$Failed	$Failed	invalid
2.9999999999999996	4.9	$Failed	$Failed	invalid
2.9999999999999996	5.	$Failed	$Failed	invalid
3.15	-5.	$Failed	$Failed	invalid
3.15	-4.9	$Failed	$Failed	invalid
3.15	-4.8	$Failed	$Failed	invalid
3.15	-4.7	$Failed	$Failed	invalid
3.15	-4.6	$Failed	$Failed	invalid
3.15	-4.5	$Failed	$Failed	invalid
3.15	-4.4	$Failed	$Failed	invalid
3.15	-4.3	$Failed	$Failed	invalid
3.15	-4.2	$Failed	$Failed	invalid
3.15	-4.1	$Failed	$Failed	invalid
3.15	-4.	$Failed	$Failed	invalid
3.15	-3.9	25.309037476596913	22.964753938894678	-0.08983192651761676
3.15	-3.8	44.322706133919354	11.129723821556198	-0.06649016164229811
3.15	-3.7	55.81356597019168	7.52867245261146	-0.046052486125476244
3.15	-3.6	64.12201868314119	5.6736544200847305	-0.02823805348748582
3.15	-3.5	70.49614245399054	4.65251037151107	-0.012812342371454712
3.15	-3.4	75.51824350919439	3.9383287393056747	0.0004328171939013553
3.15	-3.3	79.52108502751234	3.5434769141458275	0.01168705807152759
3.15	-3.2	82.71845481880389	3.20740240119342	0.021125348148915507
3.15	-3.1	85.25875107739725	2.919452169071036	0.028910248124627176
3.15	-3.	87.25084765445064	2.67272680107331	0.035193399282859056
3.15	-2.9	88.77804143597207	2.4619833584407047	0.040116598927625945
3.15	-2.8	89.90620965335464	2.2827701665896853	0.04381263531105415
3.15	-2.7	90.68888873676197	2.131063655234314	0.04640597113632805
3.15	-2.6	91.17059810884926	2.0031242244294276	0.04801332547549246
3.15	-2.5	91.38910636323727	1.8954506369887696	0.0487441831218312
3.15	-2.4	91.37703022769347	1.8047789171081519	0.04870124993508433
3.15	-2.3	91.16299653608385	1.7280994822226319	0.047980865515310354
3.15	-2.2	90.77250818695266	1.6626796896339613	0.046673380406596056
3.15	-2.1	90.22860402626897	1.6060854748708095	0.04486350400553624
3.15	-2.	89.55237127748357	1.5561984803608482	0.04263062553404333
3.15	-1.9	88.7633498466589	1.5112268938251674	0.040049111647225286
3.15	-1.8	87.87985527737898	1.4697091078901252	0.03718858156002408
3.15	-1.7	86.91923852247237	1.4511471951562953	0.034114161767352165
3.15	-1.6	85.8980952898361	1.4333669828977094	0.03088672075574831
3.15	-1.5	84.83243309216662	1.4119963279345171	0.027563084478307368
3.15	-1.4	83.7378016943954	1.386927210109718	0.024196233252071576
3.15	-1.3	82.62938972784859	1.3583754755835997	0.02083548025466892
3.15	-1.2	81.52208924263662	1.3268308094153554	0.017526631916312214
3.15	-1.1	80.4305281967041	1.2930004558939743	0.014312130413946376
3.15	-1.	79.36907032595695	1.2577477551960925	0.011231178461234143
3.15	-0.9	78.35178156273399	1.222026149971498	0.00831984620374291
3.15	-0.8	77.39236222208629	1.186811129725342	0.005611160858122369
3.15	-0.7	76.50404494142235	1.1530321162573074	0.003135178893836965
3.15	-0.6	75.6994598598091	1.1215074568095673	0.0009190408648160897
3.15	-0.5	74.99047007488429	1.1037740352236511	-0.001012990494091974
3.15	-0.4	74.38798328582376	1.1161193919096775	-0.002639508963425928
3.15	-0.3	73.90174767065152	1.1245193100448319	-0.0039419597994551706
3.15	-0.2	73.54014276391159	1.128253084559475	-0.004904650558942909
3.15	-0.1	73.3099778944219	1.126498263227873	-0.005514777505010886
3.15	0.	73.21631182223399	1.1183842044756744	-0.005762466878137806
3.15	0.1	73.262306317739	1.103545952175736	-0.0056408309497984754
3.15	0.2	73.44912489977067	1.0797675413189154	-0.005146038120302017
3.15	0.3	73.7758839598818	1.0479242462408678	-0.004277397235446352
3.15	0.4	74.23965947244426	1.0071897881463059	-0.0030374555061806613
3.15	0.5	74.83554715611098	0.9575286386526756	-0.0014321104575747076
3.15	0.6	75.5567696008599	0.932764000100903	0.0005292643678179582
3.15	0.7	76.39482013033431	1.029110821511523	0.002833679374048527
3.15	0.8	77.33963076339859	1.1751938021553485	0.0054643745928205645
3.15	0.9	78.37975108080143	1.3351454380086665	0.008400650319159958
3.15	1.	79.50252493912696	1.5041907559162127	0.011617682479717582
3.15	1.1	80.69425409863864	1.6766964481268474	0.015086322284825739
3.15	1.2	81.94033952297627	1.8463755102356032	0.018772879489445303
3.15	1.3	83.2253936652253	2.006535529244033	0.02263888930998348
3.15	1.4	84.53331923032313	2.150368423901682	0.026640862052919344
3.15	1.5	85.84735140966792	2.2712831311015833	0.030730015486773517
3.15	1.6	87.1500617278765	2.3632875550422625	0.03485198947490531
3.15	1.7	88.4233221038359	2.4214313047072693	0.03894654253531374
3.15	1.8	89.64822725989083	2.4423265610508906	0.04294722981996128
3.15	1.9	90.80497293031199	2.4450820366314616	0.04678106228445258
3.15	2.	91.8726852580384	2.417749790272538	0.050368146247445844
3.15	2.1	92.82919438796644	2.3627768207538793	0.053621302839350196
3.15	2.2	93.65074158717715	2.2904250330191047	0.056445666096627205
3.15	2.3	94.311603706335	2.217348120341299	0.058738258747159496
3.15	2.4	94.7836115651494	2.168448955311007	0.06038754367154289
3.15	2.5	95.03552748311058	2.179237700952342	0.061272948349986756
3.15	2.6	95.03223017484432	2.3718149878097563	0.06126435939350047
3.15	2.7	94.73362913310976	2.7524966117728695	0.060221581204351234
3.15	2.8	94.09318721983446	3.2992087530428478	0.05799375222663908
3.15	2.9	93.05585839487497	4.090668305729196	0.05441870643176927
3.15	3.	91.55511997144347	5.559701567271119	0.04932226378407175
3.15	3.1	89.50854427851213	7.752201638115835	0.0425174205705148
3.15	3.2	86.81089247150969	10.912053136668973	0.03380339392749449
3.15	3.3	83.3227393950983	15.344184425631795	0.02296443816142925
3.15	3.4	78.85038364572019	21.428033919317627	0.009768280366329547
3.15	3.5	73.10692417081962	29.873278107559557	-0.006036133211728613
3.15	3.6	65.6263831423011	41.371827275696475	-0.024722272157970973
3.15	3.7	55.53245100675788	57.13832264715944	-0.04659282773021197
3.15	3.8	40.643368444496886	79.87813100395536	-0.07199539898021398
3.15	3.9	$Failed	$Failed	invalid
3.15	4.	$Failed	$Failed	invalid
3.15	4.1	$Failed	$Failed	invalid
3.15	4.2	$Failed	$Failed	invalid
3.15	4.3	$Failed	$Failed	invalid
3.15	4.4	$Failed	$Failed	invalid
3.15	4.5	$Failed	$Failed	invalid
3.15	4.6	$Failed	$Failed	invalid
3.15	4.7	$Failed	$Failed	invalid
3.15	4.8	$Failed	$Failed	invalid
3.15	4.9	$Failed	$Failed	invalid
3.15	5.	$Failed	$Failed	invalid
3.3	-5.	$Failed	$Failed	invalid
3.3	-4.9	$Failed	$Failed	invalid
3.3	-4.8	$Failed	$Failed	invalid
3.3	-4.7	$Failed	$Failed	invalid
3.3	-4.6	$Failed	$Failed	invalid
3.3	-4.5	$Failed	$Failed	invalid
3.3	-4.4	$Failed	$Failed	invalid
3.3	-4.3	$Failed	$Failed	invalid
3.3	-4.2	$Failed	$Failed	invalid
3.3	-4.1	$Failed	$Failed	invalid
3.3	-4.	16.37221549746834	34.26503207842141	-0.10936940743608711
3.3	-3.9	40.85526508020045	13.422368250171196	-0.08453007995787343
3.3	-3.8	53.7685611213547	7.398966269892362	-0.0626803159742205
3.3	-3.7	62.884732746706675	5.6465650772634675	-0.043516330896297716
3.3	-3.6	69.8289557028915	4.518200814631371	-0.02679578093471216
3.3	-3.5	75.29943435368632	3.865396473433819	-0.012307479710771278
3.3	-3.4	79.67857589210328	3.3577605078392168	0.00013930340432055655
3.3	-3.3	83.20557513864662	3.012895352260827	0.010719788542990112
3.3	-3.2	86.04336405439383	2.7144285418712997	0.01959641396851116
3.3	-3.1	88.30977642578442	2.4565542772359805	0.026920551394479124
3.3	-3.	90.0939266546447	2.234905092356982	0.03283369913224955
3.3	-2.9	91.46560528796783	2.045713495988366	0.037468378741705936
3.3	-2.8	92.48103974780678	1.8854814807296805	0.04094885060076815
3.3	-2.7	93.18661701897948	1.750862977362388	0.043391711101412614
3.3	-2.6	93.62139436815515	1.6386386765867798	0.04490640778015942
3.3	-2.5	93.81885379750854	1.5457298188907629	0.045595694571870744
3.3	-2.4	93.8081654620357	1.4692269405932024	0.04555604126152056
3.3	-2.3	93.61512118635926	1.4064214300628919	0.04487800608787039
3.3	-2.2	93.26283964685324	1.3548348680748319	0.043646577520659396
3.3	-2.1	92.77230930296658	1.3122429966259546	0.04194148978691436
3.3	-2.	92.16281312117563	1.2766930106199226	0.03983751483403413
3.3	-1.9	91.45226496782618	1.2465138433432372	0.03740473278826062
3.3	-1.8	90.6574783613499	1.2203189112158412	0.034708782551465894
3.3	-1.7	89.79438201161494	1.214292319078936	0.031811093502867316
3.3	-1.6	88.87819188735105	1.209653533392455	0.028769099391887487
3.3	-1.5	87.92354683392418	1.202597160949182	0.025636434546145816
3.3	-1.4	86.94461210213392	1.1928975066335994	0.022463113129033756
3.3	-1.3	85.95515376613376	1.1805987655779688	0.019295691928785712
3.3	-1.2	84.96858549480304	1.1659697332548262	0.01617741630289394
3.3	-1.1	83.99798861476384	1.1494537498736008	0.013148350259145694
3.3	-1.	83.05610581208457	1.1316151766585847	0.010245490126274431
3.3	-0.9	82.15530852093002	1.1130836279441354	0.007502862326916555
3.3	-0.8	81.30753860689018	1.0944979630443896	0.004951605361685388
3.3	-0.7	80.52422534361195	1.076452036445545	0.0026200359701349235
3.3	-0.6	79.81617958928445	1.05944498575127	0.0005336999059741415
3.3	-0.5	79.19346843987987	1.0513720398123922	-0.0012845927639996424
3.3	-0.4	78.66527495384425	1.0538143885433868	-0.0028147472534721246
3.3	-0.3	78.23974907542045	1.0545545706263226	-0.004039378511122779
3.3	-0.2	77.92385719521437	1.0531466734151422	-0.004943820100849872
3.3	-0.1	77.72323851776177	1.049027201697669	-0.0055161471185361105
3.3	0.	77.64207696855277	1.0415513502543803	-0.005747213072472369
3.3	0.1	77.6829967687387	1.0304390511597887	-0.005630700065895243
3.3	0.2	77.8469882133398	1.0138465603792923	-0.005163182119283724
3.3	0.3	78.13336860366425	0.9924009196455046	-0.004344201773999974
3.3	0.4	78.5397801741212	0.9652887579392342	-0.0031763592347931607
3.3	0.5	79.06222420723711	0.9322978762310186	-0.0016654146484686508
3.3	0.6	79.69512762619348	0.9053963706654713	0.00017959689884649438
3.3	0.7	80.43143617792802	0.9748431168492289	0.0023462370576706054
3.3	0.8	81.26272647943767	1.0856316969524187	0.004818522878486317
3.3	0.9	82.17932847298563	1.2077418935275972	0.0075767714759915755
3.3	1.	83.17044983478878	1.337502961795849	0.010597431025193248
3.3	1.1	84.22429422360302	1.4704746075869508	0.013852897337269257
3.3	1.2	85.32816660790871	1.6016027936142763	0.017311315792740326
3.3	1.3	86.46855979716896	1.7254199307684672	0.02093636814072291
3.3	1.4	87.63121780074164	1.8362883421637548	0.02468704409988652
3.3	1.5	88.8011725278905	1.9286876768263284	0.028517397181163383
3.3	1.6	89.96275105322624	1.997550979586606	0.032376284366356416
3.3	1.7	91.09955116722129	2.038657493026534	0.03620708970957291
3.3	1.8	92.1943825187378	2.049095764298272	0.039947430841257583
3.3	1.9	93.2291703338707	2.0449371043011695	0.043528848564914464
3.3	2.	94.18481723180543	2.0161781135703194	0.04687647869580122
3.3	2.1	95.0410166984972	1.9649734198100646	0.04990870547561418
3.3	2.2	95.77600933354668	1.9001589101039968	0.052536795837450904
3.3	2.3	96.36626830510383	1.836079871569055	0.05466451334027748
3.3	2.4	96.7860952883377	1.794175681312339	0.05618771020781166
3.3	2.5	97.00709891324509	1.8049798912185508	0.05699389507543085
3.3	2.6	96.99751555097012	1.971766455186767	0.056961774216054126
3.3	2.7	96.72131183466503	2.3016059667515236	0.055960760803969264
3.3	2.8	96.13697745935563	2.7753470271354956	0.053850447107565376
3.3	2.9	95.19586458405519	3.4644089408348577	0.05048003001664215
3.3	3.	93.83984198309395	4.730844234915523	0.045687675491263104
3.3	3.1	91.99787341900297	6.61662942311672	0.03929980098649807
3.3	3.2	89.580830544279	9.32966014704661	0.031130239224180456
3.3	3.3	86.47324852215351	13.129973929411491	0.02097922307259517
3.3	3.4	82.51942066807017	18.340394443737836	0.008632082148976879
3.3	3.5	77.4980717876645	25.46675784453393	-0.006142558972326004
3.3	3.6	71.07117748601547	35.07503837350244	-0.02359552307975435
3.3	3.7	62.66380613257756	48.032310339398606	-0.044001805797491085
3.3	3.8	51.10506939519013	65.71039342535755	-0.06767018516029745
3.3	3.9	32.86833205182246	92.48877386788018	-0.09496807543917615
3.3	4.	$Failed	$Failed	invalid
3.3	4.1	$Failed	$Failed	invalid
3.3	4.2	$Failed	$Failed	invalid
3.3	4.3	$Failed	$Failed	invalid
3.3	4.4	$Failed	$Failed	invalid
3.3	4.5	$Failed	$Failed	invalid
3.3	4.6	$Failed	$Failed	invalid
3.3	4.7	$Failed	$Failed	invalid
3.3	4.8	$Failed	$Failed	invalid
3.3	4.9	$Failed	$Failed	invalid
3.3	5.	$Failed	$Failed	invalid
3.4499999999999997	-5.	$Failed	$Failed	invalid
3.4499999999999997	-4.9	$Failed	$Failed	invalid
3.4499999999999997	-4.8	$Failed	$Failed	invalid
3.4499999999999997	-4.7	$Failed	$Failed	invalid
3.4499999999999997	-4.6	$Failed	$Failed	invalid
3.4499999999999997	-4.5	$Failed	$Failed	invalid
3.4499999999999997	-4.4	$Failed	$Failed	invalid
3.4499999999999997	-4.3	$Failed	$Failed	invalid
3.4499999999999997	-4.2	$Failed	$Failed	invalid
3.4499999999999997	-4.1	$Failed	$Failed	invalid
3.4499999999999997	-4.	36.21194052862138	18.08746232336881	-0.10301059392656206
3.4499999999999997	-3.9	51.054490598080996	9.643993164874828	-0.0797410420993302
3.4499999999999997	-3.8	61.13999337226369	5.58597153648909	-0.059226848172975056
3.4499999999999997	-3.7	68.72931750956721	4.5239595772641366	-0.04121352282678407
3.4499999999999997	-3.6	74.68799744480113	3.7582565472225724	-0.025485073950100003
3.4499999999999997	-3.5	79.46523506309256	3.3044305468496447	-0.011848758193430661
3.4499999999999997	-3.4	83.33303732424339	2.9242616318251464	-0.00012856679175503316
3.4499999999999997	-3.3	86.47262060295688	2.631665176208287	0.00983816027626068
3.4499999999999997	-3.2	89.01289861073168	2.3748200088109854	0.018202761245024644
3.4499999999999997	-3.1	91.05010257825565	2.1510243123653368	0.025106604418539118
3.4499999999999997	-3.	92.65878473433028	1.95775717733774	0.030682069451211325
3.4499999999999997	-2.9	93.89844728855407	1.7924645212818575	0.0350533086657902
3.4499999999999997	-2.8	94.81776571616335	1.652518626279388	0.03833686809151562
3.4499999999999997	-2.7	95.45740320491743	1.5352443949572745	0.04064221410650449
3.4499999999999997	-2.6	95.85195719018829	1.4379686454838208	0.042072192733729426
3.4499999999999997	-2.5	96.03134819131193	1.358073579650025	0.04272343862145812
3.4499999999999997	-2.4	96.02183721783427	1.2930468962517239	0.04268674508078418
3.4499999999999997	-2.3	95.84678834781178	1.240524756399438	0.04204740151489581
3.4499999999999997	-2.2	95.52725132566883	1.1983272117082322	0.04088550448519304
3.4499999999999997	-2.1	95.08241403287614	1.1644851462954051	0.0392762448247854
3.4499999999999997	-2.	94.52995863070524	1.1372591251757598	0.037290173711862544
3.4499999999999997	-1.9	93.88634461847388	1.1151504233764769	0.034993449546063156
3.4499999999999997	-1.8	93.16703497277479	1.0969044469795932	0.03244806671377144
3.4499999999999997	-1.7	92.3866770903061	1.0961217999714563	0.029712067268897864
3.4499999999999997	-1.6	91.55924629738466	1.0968183245343397	0.02683973598588258
3.4499999999999997	-1.5	90.69815778457266	1.095709602481108	0.023881779971372162
3.4499999999999997	-1.4	89.81635074231623	1.092542976994011	0.020885492366084106
3.4499999999999997	-1.3	88.9263472443865	1.0872951284909789	0.017894900972636518
3.4499999999999997	-1.2	88.04028771118786	1.0801316096180642	0.0149509018749149
3.4499999999999997	-1.1	87.16994396769104	1.0713630951055109	0.012091378329053083
3.4499999999999997	-1.	86.32671075723471	1.0613990127793471	0.009351304790682358
3.4499999999999997	-0.9	85.52157636021647	1.0507001373881337	0.006762836580968386
3.4499999999999997	-0.8	84.76507349008433	1.0397316562780219	0.004355384981586011
3.4499999999999997	-0.7	84.0672116277966	1.0289187833244569	0.0021556783669459192
3.4499999999999997	-0.6	83.43739300748767	1.0186069276197713	0.00018780885366573297
3.4499999999999997	-0.5	82.88431505258639	1.013608742823152	-0.0015267346390841346
3.4499999999999997	-0.4	82.41586292211771	1.0121413668544506	-0.002969047022975735
3.4499999999999997	-0.3	82.03899693150072	1.0099770126768277	-0.0041228014464167115
3.4499999999999997	-0.2	81.75963993008007	1.0068038959805392	-0.004974256338163743
3.4499999999999997	-0.1	81.58257060215	1.002197544334905	-0.005512275935871974
3.4499999999999997	0.	81.51132836996005	0.9956484117772675	-0.005728362965592704
3.4499999999999997	0.1	81.54813529419407	0.9869290230982415	-0.005616704230882209
3.4499999999999997	0.2	81.69383946712968	0.9744938774444449	-0.005174227857962413
3.4499999999999997	0.3	81.94788303700462	0.9588220324742167	-0.0044006731903889415
3.4499999999999997	0.4	82.30829619256177	0.939176531820948	-0.0032986721604894714
3.4499999999999997	0.5	82.77171680927346	0.9152983603755445	-0.0018738428525929968
3.4499999999999997	0.6	83.33343352058314	0.8911680593805613	-0.00013489506002108131
3.4499999999999997	0.7	83.98744847664933	0.9444879760028613	0.0019062521359262674
3.4499999999999997	0.8	84.72655480263148	1.032848837904126	0.004234340509295886
3.4499999999999997	0.9	85.54242321013558	1.1307011889234104	0.006830630160201752
3.4499999999999997	1.	86.4256916902808	1.235112772869897	0.009672744444990285
3.4499999999999997	1.1	87.36605264377744	1.3424729912187416	0.012734501667733392
3.4499999999999997	1.2	88.35233201485974	1.4486137713595042	0.01598573351699034
3.4499999999999997	1.3	89.37255583422996	1.5489725941230859	0.019392089754822033
3.4499999999999997	1.4	90.41400014147722	1.638797118597239	0.02291482908771806
3.4499999999999997	1.5	91.46322090064129	1.7133925248551236	0.026510595702934653
3.4499999999999997	1.6	92.50606104492942	1.7684148631822296	0.030131181227412734
3.4499999999999997	1.7	93.52763194321992	1.800217303990408	0.033723271974054565
3.4499999999999997	1.8	94.51226648854511	1.8062595547484364	0.03722818064150374
3.4499999999999997	1.9	95.4434404309642	1.8001382806417041	0.04058156286320835
3.4499999999999997	2.	96.30365794645978	1.7733761533066144	0.043713117303843266
3.4499999999999997	2.1	97.07429557299439	1.727840882847346	0.04654626915438042
3.4499999999999997	2.2	97.73539668021847	1.6711424501561964	0.0489978362436711
3.4499999999999997	2.3	98.26540540131072	1.6156577268070862	0.050977676618804646
3.4499999999999997	2.4	98.6408244585296	1.5798896582722364	0.05238831639462149
3.4499999999999997	2.5	98.8357743841032	1.5901732003245144	0.05312455571289872
3.4499999999999997	2.6	98.82142203678835	1.7343383810242585	0.053073050903276915
3.4499999999999997	2.7	98.56523109005026	2.019733451826312	0.05211186825624218
3.4499999999999997	2.8	98.02996379365345	2.42954949707908	0.0501100053982443
3.4499999999999997	2.9	97.17232539331842	3.028443992990603	0.04692687186966832
3.4499999999999997	3.	95.94107945281252	4.121039249793483	0.042411717741212815
3.4499999999999997	3.1	94.27435269382028	5.7453705323138	0.03640299365707562
3.4499999999999997	3.2	92.09564705816638	8.079261953124472	0.028727613163689297
3.4499999999999997	3.3	89.30768991651125	11.345183335251804	0.01920007281412478
3.4499999999999997	3.4	85.78245176003338	15.818975470440947	0.0076213490346165175
3.4499999999999997	3.5	81.34385412338126	21.8889163181085	-0.006222575283979792
3.4499999999999997	3.6	75.73514036155815	30.031576384883195	-0.02256284935139565
3.4499999999999997	3.7	68.54958263006789	40.917247090105434	-0.041651203187930086
3.4499999999999997	3.8	59.05494087318225	55.413450621516894	-0.06376632554368605
3.4499999999999997	3.9	45.591493010364594	75.53522793341912	-0.08922807533025423
3.4499999999999997	4.	21.069060438249885	110.35887074814428	-0.11843974483593953
3.4499999999999997	4.1	$Failed	$Failed	invalid
3.4499999999999997	4.2	$Failed	$Failed	invalid
3.4499999999999997	4.3	$Failed	$Failed	invalid
3.4499999999999997	4.4	$Failed	$Failed	invalid
3.4499999999999997	4.5	$Failed	$Failed	invalid
3.4499999999999997	4.6	$Failed	$Failed	invalid
3.4499999999999997	4.7	$Failed	$Failed	invalid
3.4499999999999997	4.8	$Failed	$Failed	invalid
3.4499999999999997	4.9	$Failed	$Failed	invalid
3.4499999999999997	5.	$Failed	$Failed	invalid
3.599999999999999	-5.	$Failed	$Failed	invalid
3.599999999999999	-4.9	$Failed	$Failed	invalid
3.599999999999999	-4.8	$Failed	$Failed	invalid
3.599999999999999	-4.7	$Failed	$Failed	invalid
3.599999999999999	-4.6	$Failed	$Failed	invalid
3.599999999999999	-4.5	$Failed	$Failed	invalid
3.599999999999999	-4.4	$Failed	$Failed	invalid
3.599999999999999	-4.3	$Failed	$Failed	invalid
3.599999999999999	-4.2	$Failed	$Failed	invalid
3.599999999999999	-4.1	29.849226725062422	24.7906703576766	-0.12196489625232151
3.599999999999999	-4.	47.56718162858967	12.926650798136315	-0.09725918622738411
3.599999999999999	-3.9	58.85715524332928	7.533202418164677	-0.07538946316177009
3.599999999999999	-3.8	67.19320483566395	4.534157081780521	-0.05608223280963982
3.599999999999999	-3.7	73.69342353055502	3.7793971772659916	-0.039114161225963805
3.599999999999999	-3.6	78.89898467515341	3.2213069353033887	-0.0242892907758952
3.599999999999999	-3.5	83.12483487339327	2.8861970752288784	-0.011430159850734666
3.599999999999999	-3.4	86.57536523042423	2.590376638756382	-0.00037347871623768375
3.599999999999999	-3.3	89.39323908064691	2.344331980506965	0.009032326295027045
3.599999999999999	-3.2	91.68339763714756	2.1257118999384517	0.01692868008735908
3.599999999999999	-3.1	93.52617306835775	1.9337218675867263	0.023447954783812293
3.599999999999999	-3.	94.98503064762637	1.7670917722809492	0.028714293553338398
3.599999999999999	-2.9	96.11142239202329	1.6241644998693658	0.032844266287959854
3.599999999999999	-2.8	96.94797913268945	1.503004824756701	0.03594741436884458
3.599999999999999	-2.7	97.53069345139326	1.4015033373900536	0.038126718682169075
3.599999999999999	-2.6	97.89046199958443	1.3174674348853728	0.0394790115430626
3.599999999999999	-2.5	98.05420566869081	1.2486975297267122	0.040095346261940994
3.599999999999999	-2.4	98.0457023576687	1.19304978691666	0.040061332235040846
3.599999999999999	-2.3	97.8862187482876	1.14848607310104	0.03945744249589746
3.599999999999999	-2.2	97.5949977570225	1.1131129086580813	0.03835929697985844
3.599999999999999	-2.1	97.18963987827736	1.0852105793913154	0.03683792491833359
3.599999999999999	-2.	96.68640500901523	1.0632529771391432	0.034960008158555336
3.599999999999999	-1.9	96.10045288528214	1.0459195772187257	0.03278810692990208
3.599999999999999	-1.8	95.44603544904952	1.0320996169010073	0.030380869321849864
3.599999999999999	-1.7	94.73665029743457	1.033338355554406	0.027793225171778013
3.599999999999999	-1.6	93.98516193174092	1.0359592242851932	0.02507656481981447
3.599999999999999	-1.5	93.20389553228114	1.037133181447814	0.02227890349694029
3.599999999999999	-1.4	92.40470652102425	1.0366186974366514	0.019445031426405114
3.599999999999999	-1.3	91.59902853338764	1.0343709829956538	0.01661665015229219
3.599999999999999	-1.2	90.79790115295013	1.0305064536494086	0.013832495019325819
3.599999999999999	-1.1	90.0119789286758	1.0252643026535821	0.011128444115568743
3.599999999999999	-1.	89.2515225235728	1.0189663503321782	0.00853761397677412
3.599999999999999	-0.9	88.5263731773995	1.0119763137245599	0.006090441795456127
3.599999999999999	-0.8	87.84591139382051	1.0046600717492566	0.0038147547123623393
3.599999999999999	-0.7	87.21900159605369	0.9973484719356804	0.001735825972633366
3.599999999999999	-0.6	86.65392448732085	0.9903044277142357	-0.00012358161353098057
3.599999999999999	-0.5	86.15829961026276	0.9863078436108879	-0.0017431851434376797
3.599999999999999	-0.4	85.73900115282534	0.9834431250434932	-0.003105163098541447
3.599999999999999	-0.3	85.40207048155482	0.9803384207656904	-0.004194149771923929
3.599999999999999	-0.2	85.15262930038577	0.9767563187000263	-0.00499724113286916
3.599999999999999	-0.1	84.99479770255955	0.9723580939911898	-0.005504012971505254
3.599999999999999	0.	84.93162108530287	0.9667256698665483	-0.0057065504006225815
3.599999999999999	0.1	84.965009766422	0.9596683400801993	-0.005599489170092689
3.599999999999999	0.2	85.0956943841658	0.9498799555896795	-0.0051800679050413925
3.599999999999999	0.3	85.32319922016075	0.9377415608030333	-0.004448191778088334
3.599999999999999	0.4	85.64583456914947	0.9226037855180778	-0.0034065071563098154
3.599999999999999	0.5	86.06070789724232	0.9042083108155623	-0.002060487431703603
3.599999999999999	0.6	86.56375243912612	0.8836970892758558	-0.0004185299101131662
3.599999999999999	0.7	87.14977075757065	0.9264152560518397	0.0015079361434659141
3.599999999999999	0.8	87.81248985848818	0.9992426314549476	0.0037043299218193493
3.599999999999999	0.9	88.54462394757512	1.0801718332654815	0.0061527882048962035
3.599999999999999	1.	89.33794057693976	1.166799435622508	0.008832022671408597
3.599999999999999	1.1	90.18332584557615	1.2561269227824994	0.01171716515629391
3.599999999999999	1.2	91.07084455701138	1.3446563398637892	0.014779600817081531
3.599999999999999	1.3	91.98979145819064	1.4285242690149005	0.01798678880086487
3.599999999999999	1.4	92.92873029191219	1.5036748127677555	0.021302070284273673
3.599999999999999	1.5	93.87551737637723	1.566072394202564	0.02468446329176551
3.599999999999999	1.6	94.81730713521593	1.6119576861142946	0.028088444467984343
3.599999999999999	1.7	95.74053667714374	1.6381520269945895	0.031463717252847224
3.599999999999999	1.8	96.6308868486746	1.6424186976227872	0.034754966085516634
3.599999999999999	1.9	97.47321632679777	1.6363309081434494	0.03790159653927104
3.599999999999999	2.	98.25146502413178	1.6126363949396705	0.04083746056409144
3.599999999999999	2.1	98.94852164906746	1.5729443056287664	0.04349056674548713
3.599999999999999	2.2	99.54604853083464	1.5238244154245706	0.045782774424118336
3.599999999999999	2.3	100.02425442052731	1.475987655586934	0.04762947119398118
3.599999999999999	2.4	100.36160214956502	1.4454583329889488	0.04893923246139254
3.599999999999999	2.5	100.53443300292297	1.4550376743449647	0.04961346111153731
3.599999999999999	2.6	100.51648173565471	1.579828382161935	0.04954600588019188
3.599999999999999	2.7	100.2782446060039	1.8271783317907762	0.04862275457178417
3.599999999999999	2.8	99.78614503136646	2.1822259322134414	0.046721198169388724
3.599999999999999	2.9	99.00141332964306	2.703483468666974	0.04370995984762945
3.599999999999999	3.	97.87855086105529	3.64873888157031	0.039448279049350186
3.599999999999999	3.1	96.36317088955029	5.052342109278271	0.03378543744289537
3.599999999999999	3.2	94.38887029547027	7.067065733290292	0.02656010402465616
3.599999999999999	3.3	91.87252857708043	9.884059832401775	0.017599564935904248
3.599999999999999	3.4	88.70692052053333	13.740210438730344	0.006718777508643116
3.599999999999999	3.5	84.74843972724587	18.948995955897743	-0.0062808575536616035
3.599999999999999	3.6	79.79517597321012	25.91729580051286	-0.02161320906993739
3.599999999999999	3.7	73.54381236723397	35.18716964837347	-0.0395100327867643
3.599999999999999	3.8	65.49248623572828	47.383580605717	-0.06022546202739579
3.599999999999999	3.9	54.6699801818478	63.687652695098926	-0.08404497285086235
3.599999999999999	4.	38.50754223277581	87.17726649199335	-0.11130758211179864
3.599999999999999	4.1	$Failed	$Failed	invalid
3.599999999999999	4.2	$Failed	$Failed	invalid
3.599999999999999	4.3	$Failed	$Failed	invalid
3.599999999999999	4.4	$Failed	$Failed	invalid
3.599999999999999	4.5	$Failed	$Failed	invalid
3.599999999999999	4.6	$Failed	$Failed	invalid
3.599999999999999	4.7	$Failed	$Failed	invalid
3.599999999999999	4.8	$Failed	$Failed	invalid
3.599999999999999	4.9	$Failed	$Failed	invalid
3.599999999999999	5.	$Failed	$Failed	invalid
3.7499999999999996	-5.	$Failed	$Failed	invalid
3.7499999999999996	-4.9	$Failed	$Failed	invalid
3.7499999999999996	-4.8	$Failed	$Failed	invalid
3.7499999999999996	-4.7	$Failed	$Failed	invalid
3.7499999999999996	-4.6	$Failed	$Failed	invalid
3.7499999999999996	-4.5	$Failed	$Failed	invalid
3.7499999999999996	-4.4	$Failed	$Failed	invalid
3.7499999999999996	-4.3	$Failed	$Failed	invalid
3.7499999999999996	-4.2	20.17808906188998	36.19099575452756	-0.14143050488353873
3.7499999999999996	-4.1	43.12072542948641	17.216897171250892	-0.11525949745097147
3.7499999999999996	-4.	55.97855833694023	10.053194175591265	-0.09202322417678324
3.7499999999999996	-3.9	65.20167256292183	6.16766508375423	-0.07141747819467179
3.7499999999999996	-3.8	72.31437305865859	3.8423692647892977	-0.05320780826338079
3.7499999999999996	-3.7	77.9885541898708	3.2495052530374835	-0.03719340122973347
3.7499999999999996	-3.6	82.59641347180447	2.8225416801135452	-0.023194489727653103
3.7499999999999996	-3.5	86.37205414829174	2.5641873318927537	-0.011046655685302269
3.7499999999999996	-3.4	89.47531850871158	2.327390028515538	-0.0005977734726450926
3.7499999999999996	-3.3	92.02184274032396	2.1204485204136603	0.008293851196780423
3.7499999999999996	-3.2	94.09897677590301	1.9346431678461755	0.015760731629842206
3.7499999999999996	-3.1	95.77496808319525	1.7703160474486879	0.021927109118763402
3.7499999999999996	-3.	97.10461507655039	1.6270124600033427	0.026909655788373663
3.7499999999999996	-2.9	98.13293047395884	1.5037084131873542	0.030818046163946358
3.7499999999999996	-2.8	98.89761580565558	1.3989908454273206	0.03375543931688209
3.7499999999999996	-2.7	99.43079129314167	1.3111993547201735	0.03581889744137462
3.7499999999999996	-2.6	99.76024068527546	1.2385375131634646	0.03709975759991976
3.7499999999999996	-2.5	99.91032922760594	1.1791602854011956	0.03768396642230107
3.7499999999999996	-2.4	99.9026949498999	1.1312426007023504	0.03765238549045133
3.7499999999999996	-2.3	99.75677856237337	1.0930324804163263	0.03708107199305495
3.7499999999999996	-2.2	99.49023576157109	1.0628914614111125	0.03604153771580174
3.7499999999999996	-2.1	99.11926197105723	1.0393243876918206	0.034600989482636645
3.7499999999999996	-2.	98.65885035253518	1.020999836151276	0.03282255216511989
3.7499999999999996	-1.9	98.12299807893362	1.0067624522416594	0.030765475938682278
3.7499999999999996	-1.8	97.52487131753395	0.9956377730493386	0.02848532833750065
3.7499999999999996	-1.7	96.87693674118547	0.9975079541980278	0.02603417263118668
3.7499999999999996	-1.6	96.19106504122885	1.000607272113001	0.023460731600448537
3.7499999999999996	-1.5	95.47861044177705	1.0024956084160124	0.020810539004636856
3.7499999999999996	-1.4	94.75046934813368	1.0029557898708106	0.01812607716136925
3.7499999999999996	-1.3	94.0171199874992	1.0019408084622512	0.01544690241245817
3.7499999999999996	-1.2	93.28864494967999	0.9995423101548084	0.012809757651726691
3.7499999999999996	-1.1	92.57473773161396	0.9959569567438251	0.010248672748834634
3.7499999999999996	-1.	91.88469434893075	0.9914514794552787	0.0077950523062244315
3.7499999999999996	-0.9	91.22739136509406	0.9863273749509887	0.005477751697322557
3.7499999999999996	-0.8	90.61125121688613	0.9808869815497019	0.0033231408640396823
3.7499999999999996	-0.7	90.04419648996883	0.9754017892151126	0.0013551561955825117
3.7499999999999996	-0.6	89.5335947727479	0.9700848612276189	-0.0004046591034824812
3.7499999999999996	-0.5	89.08619615803806	0.9665028811459422	-0.001937126590587951
3.7499999999999996	-0.4	88.7080659430586	0.9632881241536637	-0.0032254151645868256
3.7499999999999996	-0.3	88.40451509794853	0.9600431194202059	-0.004255035364728495
3.7499999999999996	-0.2	88.18003171622743	0.9565771682251949	-0.0050138444557398035
3.7499999999999996	-0.1	88.03821630983468	0.9526103290509838	-0.005492062524476052
3.7499999999999996	0.	87.98172418745077	0.9477916504303323	-0.00568229927502828
3.7499999999999996	0.1	88.01221745522975	0.941958245386374	-0.005579591551397277
3.7499999999999996	0.2	88.13032898103334	0.9339976331926181	-0.005181451116223576
3.7499999999999996	0.3	88.3356398668072	0.9242208396313174	-0.004487923065502476
3.7499999999999996	0.4	88.6266712487156	0.9120607990442551	-0.003501654222193659
3.7499999999999996	0.5	89.000890325314	0.8972764797427857	-0.0022279721861462737
3.7499999999999996	0.6	89.4547296744457	0.8800566404841419	-0.0006749743835065755
3.7499999999999996	0.7	89.98361818697363	0.9152503953272344	0.0011463724114077825
3.7499999999999996	0.8	90.58202118180866	0.9765737423312544	0.0032221218147110847
3.7499999999999996	0.9	91.24348683353476	1.0448963127429067	0.005535227378089966
3.7499999999999996	1.	91.96069584137987	1.1182125519431736	0.008065411022448822
3.7499999999999996	1.1	92.72551091581408	1.1939950358096354	0.010789020502206273
3.7499999999999996	1.2	93.52902301931255	1.2692713494207766	0.01367887585771961
3.7499999999999996	1.3	94.36159102685076	1.3407355264321552	0.016704104154811647
3.7499999999999996	1.4	95.2128721396337	1.404894755940191	0.01982996294827285
3.7499999999999996	1.5	96.07184009810695	1.4582533370806914	0.023017651468841903
3.7499999999999996	1.6	96.92678886740808	1.497535940260022	0.026224110135680302
3.7499999999999996	1.7	97.76531899506085	1.5199554373079565	0.02940180701085946
3.7499999999999996	1.8	98.57430417616843	1.5235317602119665	0.032498512437077784
3.7499999999999996	1.9	99.33983493682736	1.5181754418325681	0.035457059800717075
3.7499999999999996	2.	100.04713584544055	1.4976351546716842	0.03821509344181489
3.7499999999999996	2.1	100.68045173866604	1.4632963386395659	0.040704802477967685
3.7499999999999996	2.2	101.22289690802559	1.4208507456422694	0.04285264001492904
3.7499999999999996	2.3	101.65625940941716	1.3796024483890363	0.044579027107118335
3.7499999999999996	2.4	101.96074935659652	1.3534840234207621	0.045798040489305025
3.7499999999999996	2.5	102.11467628068264	1.3623193399467937	0.04641708233473905
3.7499999999999996	2.6	102.09403418403924	1.470667137391814	0.0463365306238566
3.7499999999999996	2.7	101.87196404499247	1.6857104475892442	0.04544936703762927
3.7499999999999996	2.8	101.41804970239919	1.9942429855648953	0.04364077940265849
3.7499999999999996	2.9	100.69738181996064	2.449240516051603	0.040787732538861435
3.7499999999999996	3.	99.66929021573824	3.2700823336558926	0.03675850081819836
3.7499999999999996	3.1	98.28558842437432	4.487772986428865	0.03141215073003689
3.7499999999999996	3.2	96.48807636281845	6.234181314805895	0.024597955989925833
3.7499999999999996	3.3	94.20487047599886	8.674306973045333	0.016154717675712832
3.7499999999999996	3.4	91.34479429340729	12.01260775741676	0.005909943875325861
3.7499999999999996	3.5	87.7883765606853	16.51051765528362	-0.006321189479185578
3.7499999999999996	3.6	83.37248868142527	22.518300580919743	-0.02073724171062065
3.7499999999999996	3.7	77.86193500000464	30.486745713900746	-0.037552556615997865
3.7499999999999996	3.8	70.89082395884682	40.89965027960493	-0.05700057169528628
3.7499999999999996	3.9	61.820495944798154	54.57561682142957	-0.07933988479898144
3.7499999999999996	4.	49.290678964171946	73.12924941502328	-0.1048674484865379
3.7499999999999996	4.1	28.66534762108602	102.09688448526077	-0.13395569751693914
3.7499999999999996	4.2	$Failed	$Failed	invalid
3.7499999999999996	4.3	$Failed	$Failed	invalid
3.7499999999999996	4.4	$Failed	$Failed	invalid
3.7499999999999996	4.5	$Failed	$Failed	invalid
3.7499999999999996	4.6	$Failed	$Failed	invalid
3.7499999999999996	4.7	$Failed	$Failed	invalid
3.7499999999999996	4.8	$Failed	$Failed	invalid
3.7499999999999996	4.9	$Failed	$Failed	invalid
3.7499999999999996	5.	$Failed	$Failed	invalid
3.8999999999999995	-5.	$Failed	$Failed	invalid
3.8999999999999995	-4.9	$Failed	$Failed	invalid
3.8999999999999995	-4.8	$Failed	$Failed	invalid
3.8999999999999995	-4.7	$Failed	$Failed	invalid
3.8999999999999995	-4.6	$Failed	$Failed	invalid
3.8999999999999995	-4.5	$Failed	$Failed	invalid
3.8999999999999995	-4.4	$Failed	$Failed	invalid
3.8999999999999995	-4.3	$Failed	$Failed	invalid
3.8999999999999995	-4.2	37.363905722756364	22.97980635331143	-0.1337686885898134
3.8999999999999995	-4.1	52.40742522759702	13.247611769891627	-0.1091471973447779
3.8999999999999995	-4.	62.71797974611565	8.199157595583607	-0.08723424516664269
3.8999999999999995	-3.9	70.53823283855913	5.200896032625479	-0.06777832113538411
3.8999999999999995	-3.8	76.73397733031283	3.3343083058020966	-0.05057141915842367
3.8999999999999995	-3.7	81.75565056278865	2.853716568953729	-0.03543033178567722
3.8999999999999995	-3.6	85.87604812288254	2.515814741803382	-0.022188882720231506
3.8999999999999995	-3.5	89.2766919840514	2.31035349230271	-0.010694010668073003
3.8999999999999995	-3.4	92.08643048744086	2.1167256480242997	-0.0008035023875419198
3.8999999999999995	-3.3	94.40115860945161	1.941914011429617	0.0076154665412058176
3.8999999999999995	-3.2	96.29489358722233	1.783538295350894	0.014687354638876333
3.8999999999999995	-3.1	97.8264531198022	1.6425937850698773	0.020529022109361215
3.8999999999999995	-3.	99.04371139973178	1.519143036509817	0.02525033877400682
3.8999999999999995	-2.9	99.98643478903728	1.4125989273251491	0.028954687145226386
3.8999999999999995	-2.8	100.68824145739289	1.3219335269623684	0.03173939226431172
3.8999999999999995	-2.7	101.1779975756461	1.24583442409795	0.033696098553951975
3.8999999999999995	-2.6	101.48083798787427	1.1828235913391865	0.03491110644637568
3.8999999999999995	-2.5	101.61892903768873	1.1313484993934821	0.035465677181275086
3.8999999999999995	-2.4	101.61204929819885	1.0898520291778766	0.0354363116640378
3.8999999999999995	-2.3	101.47803895383417	1.0568260994207606	0.03489500741524363
3.8999999999999995	-2.2	101.23315192476427	1.0308519207494555	0.033909496221500225
3.8999999999999995	-2.1	100.89233483139864	1.0106296003165909	0.032543464801958924
3.8999999999999995	-2.	100.46944950263287	0.994998375596893	0.030856759959521564
3.8999999999999995	-1.9	99.97745130051898	0.982948947123532	0.02890557910221185
3.8999999999999995	-1.8	99.42853181239713	0.9736288082166169	0.02674264703769788
3.8999999999999995	-1.7	98.83423255360844	0.9755561226155152	0.02441738010628501
3.8999999999999995	-1.6	98.20553413617884	0.9785553503691347	0.02197603712058882
3.8999999999999995	-1.5	97.55292458239977	0.9805150938749847	0.01946185854579216
3.8999999999999995	-1.4	96.88644923775706	0.9812452608970403	0.016915193680258227
3.8999999999999995	-1.3	96.2157443373511	0.9807036656654589	0.014373616019194117
3.8999999999999995	-1.2	95.55005558864026	0.9789681729959483	0.011872026933600975
3.8999999999999995	-1.1	94.89824327758788	0.9762071675508821	0.009442748373350532
3.8999999999999995	-1.	94.2687747072068	0.972648852850881	0.0071156038776725855
3.8999999999999995	-0.9	93.66970530040423	0.9685506983333028	0.004917988627972936
3.8999999999999995	-0.8	93.10864944695199	0.9641700344277666	0.002874928700375985
3.8999999999999995	-0.7	92.59274236320863	0.9597369291090132	0.0010091288689665148
3.8999999999999995	-0.6	92.12859458472654	0.9554306499965577	-0.0006589898845832456
3.8999999999999995	-0.5	91.72224081930926	0.9521298188457763	-0.0021112636601704968
3.8999999999999995	-0.4	91.37908515572217	0.9489877235098163	-0.0033317694350994895
3.8999999999999995	-0.3	91.10384482073079	0.9459115863137271	-0.004306819405468912
3.8999999999999995	-0.2	90.90049489107803	0.9427429819344297	-0.005024965230288288
3.8999999999999995	-0.1	90.7722161615254	0.9392456215356475	-0.00547701251295165
3.8999999999999995	0.	90.72134866509175	0.9351204176797125	-0.005656045214767841
3.8999999999999995	0.1	90.74935273117813	0.930226631624123	-0.005557459970141884
3.8999999999999995	0.2	90.85677923267697	0.9236098741211691	-0.00517900971198014
3.8999999999999995	0.3	91.04325038898008	0.915528549194562	-0.004520857535962708
3.8999999999999995	0.4	91.30745152287486	0.9054881332015157	-0.0035856395782574574
3.8999999999999995	0.5	91.64713390900214	0.8932697435343329	-0.002378537698454787
3.8999999999999995	0.6	92.0591279345062	0.8787782991203983	-0.0009073618784525908
3.8999999999999995	0.7	92.53936548039843	0.9083164492250262	0.0008173581807839753
3.8999999999999995	0.8	93.08290964633812	0.9607024374319764	0.0027822712827685753
3.8999999999999995	0.9	93.68398967255123	1.0191856970191395	0.004971093358572855
3.8999999999999995	1.	94.33603884151918	1.0820704739198561	0.007364486160270044
3.8999999999999995	1.1	95.0317325472625	1.147202830002783	0.009939925626286407
3.8999999999999995	1.2	95.76302410352164	1.212033156701537	0.012671560145885073
3.8999999999999995	1.3	96.5211756807385	1.2737094614873001	0.0155300582777496
3.8999999999999995	1.4	97.29678192578457	1.3292030550701952	0.018482445636651683
3.8999999999999995	1.5	98.07978383121805	1.3754677235342	0.021491930954141716
3.8999999999999995	1.6	98.85947063262344	1.4096351985479458	0.024517721223622994
3.8999999999999995	1.7	99.62446725295915	1.4292508706131883	0.027514825044130657
3.8999999999999995	1.8	100.36270497877231	1.4325557960688968	0.030433844753376738
3.8999999999999995	1.9	101.06137247119065	1.428086280628861	0.03322075623483602
3.8999999999999995	2.	101.70684395789013	1.41041988740362	0.03581667676572396
3.8999999999999995	2.1	102.2845804515229	1.380752216730727	0.03815761990494135
3.8999999999999995	2.2	102.77899880987076	1.344034270191102	0.04017423713566131
3.8999999999999995	2.3	103.17330179457379	1.308380773125137	0.04179154552220408
3.8999999999999995	2.4	103.44925980079779	1.2859552768385356	0.04292864042590804
3.8999999999999995	2.5	103.58693170223589	1.2940656721490882	0.04349839208758283
3.8999999999999995	2.6	103.56430719103587	1.3884871002177874	0.043407124596307675
3.8999999999999995	2.7	103.35684594758318	1.5761405703887164	0.042554274648305204
3.8999999999999995	2.8	102.93687820182	1.8452462072142595	0.04083202744774351
3.8999999999999995	2.9	102.2728147748136	2.2438098460044813	0.03812492500359806
3.8999999999999995	3.	101.3280889462057	2.9595282584153466	0.03430944079532396
3.8999999999999995	3.1	100.05971034927373	4.02040601551856	0.0292535114278911
3.8999999999999995	3.2	98.41624048470393	5.54080419873776	0.02281601125224294
3.8999999999999995	3.3	96.3348751436891	7.663806886763339	0.014846147964714881
3.8999999999999995	3.4	93.73709020134497	10.56673051961377	0.005182744398211106
3.8999999999999995	3.5	90.52185899803418	14.472123243664825	-0.006346653098749426
3.8999999999999995	3.6	86.55450814640017	19.683347818030327	-0.019926944900146376
3.8999999999999995	3.7	81.64711347634243	26.58233169505347	-0.035757124449602176
3.8999999999999995	3.8	75.52074137930495	35.56122097384812	-0.054052806252301695
3.8999999999999995	3.9	67.72287910215752	47.237218624006815	-0.07505055430424318
3.8999999999999995	4.	57.40831060647093	62.63146658396614	-0.09901641652488459
3.8999999999999995	4.1	42.516170735972416	84.1745936908508	-0.1262664252520163
3.8999999999999995	4.2	$Failed	$Failed	invalid
3.8999999999999995	4.3	$Failed	$Failed	invalid
3.8999999999999995	4.4	$Failed	$Failed	invalid
3.8999999999999995	4.5	$Failed	$Failed	invalid
3.8999999999999995	4.6	$Failed	$Failed	invalid
3.8999999999999995	4.7	$Failed	$Failed	invalid
3.8999999999999995	4.8	$Failed	$Failed	invalid
3.8999999999999995	4.9	$Failed	$Failed	invalid
3.8999999999999995	5.	$Failed	$Failed	invalid
4.05	-5.	$Failed	$Failed	invalid
4.05	-4.9	$Failed	$Failed	invalid
4.05	-4.8	$Failed	$Failed	invalid
4.05	-4.7	$Failed	$Failed	invalid
4.05	-4.6	$Failed	$Failed	invalid
4.05	-4.5	$Failed	$Failed	invalid
4.05	-4.4	$Failed	$Failed	invalid
4.05	-4.3	29.51052149190449	31.348886902648896	-0.15281825166905671
4.05	-4.2	47.98260308333514	17.344456330222137	-0.12678152822093275
4.05	-4.1	59.68179081988517	10.726632487161645	-0.10354751010660823
4.05	-4.	68.33950079195728	6.8798439354280845	-0.08283761574058662
4.05	-3.9	75.12637917871993	4.480001682808194	-0.0644331615746499
4.05	-3.8	80.60326795269995	2.9459663734043886	-0.04814593595426001
4.05	-3.7	85.09437482587515	2.5478879893445168	-0.033807183014534045
4.05	-3.6	88.80894828014077	2.273839027963021	-0.02126242672319762
4.05	-3.5	91.89230227359118	2.106671285140706	-0.010368634095711315
4.05	-3.4	94.45079186694798	1.9457306192045252	-0.0009924704476348828
4.05	-3.3	96.5654118349221	1.7971625208842852	0.006990876745573325
4.05	-3.2	98.29980428962452	1.661512487222467	0.013698551730668966
4.05	-3.1	99.70526714274858	1.5401294431704287	0.01924068812407411
4.05	-3.	100.82404062996483	1.4333947706736154	0.023720941001177276
4.05	-2.9	101.6915497012833	1.3410189545280247	0.027236933229914148
4.05	-2.8	102.33798446567057	1.262255819831978	0.02988064133825056
4.05	-2.7	102.78944488260292	1.1960608503270151	0.031738736180154804
4.05	-2.6	103.06878919387539	1.1412100287268743	0.03289288944185036
4.05	-2.5	103.19627547509293	1.0963898110610302	0.0334200517837456
4.05	-2.4	103.19005478244402	1.0602659910429395	0.03339270854530951
4.05	-2.3	103.06655584433477	1.0315358654315503	0.032879115588867
4.05	-2.2	102.84078843251436	1.008967442896079	0.031943517806135115
4.05	-2.1	102.52658493985932	0.9914280078159976	0.030646352493589227
4.05	-2.	102.1367936915421	0.9779037453743769	0.029044438009066496
4.05	-1.9	101.68343424369857	0.9675119017782947	0.027191149720393902
4.05	-1.8	101.17782177088654	0.9595062397249592	0.025136583045676564
4.05	-1.7	100.63066603072208	0.9612741145155326	0.022927704639016583
4.05	-1.6	100.05214896433752	0.9639706034050164	0.020608492073533664
4.05	-1.5	99.45198382763724	0.9657614801898404	0.01822006205826194
4.05	-1.4	98.83945829986462	0.9664821318308157	0.015800787957928955
4.05	-1.3	98.22346312563347	0.9660971684891422	0.013386406330001419
4.05	-1.2	97.61250800863586	0.964675626851502	0.011010112721118522
4.05	-1.1	97.01472558031813	0.9623650146746456	0.008702647267190791
4.05	-1.	96.43786484238039	0.9593643157832616	0.006492369835556601
4.05	-0.9	95.88927494481322	0.9558973099232873	0.004405324712490437
4.05	-0.8	95.37588045047778	0.9521869270997456	0.00246529525114466
4.05	-0.7	94.90414935388357	0.9484318855913898	0.0006938487852115247
4.05	-0.6	94.4800550550854	0.9448316406022883	-0.0008896290177026686
4.05	-0.5	94.10903393755774	0.9417497574631284	-0.0022679088605698783
4.05	-0.4	93.79594014967253	0.9388359448512915	-0.0034259028235352276
4.05	-0.3	93.54499935093466	0.9360310502099622	-0.004350658608005237
4.05	-0.2	93.35976333248551	0.9332008103465625	-0.005031363367713711
4.05	-0.1	93.24306734316953	0.9301428199929376	-0.0054593565989095386
4.05	0.	93.19699182678086	0.9265996025105778	-0.005628152570181087
4.05	0.1	93.22283030394527	0.9224485235993285	-0.005533471679058523
4.05	0.2	93.32106442360976	0.9168653570429512	-0.005173280637288932
4.05	0.3	93.49134740561914	0.9100676852383316	-0.004547841982433229
4.05	0.4	93.7324960629567	0.9016234258951386	-0.003659772125870042
4.05	0.5	94.04249162413353	0.8913359870434192	-0.002514108497624956
4.05	0.6	94.41848875601288	0.8790960582272618	-0.0011183855339172363
4.05	0.7	94.85683193506108	0.904163684363553	0.0005172804456414215
4.05	0.8	95.35307778671432	0.9493757829777962	0.0023800972315197386
4.05	0.9	95.902021854269	0.9999321617813877	0.004454493835679023
4.05	1.	96.49772773973594	1.0543844742556985	0.006722007957308047
4.05	1.1	97.1335568306306	1.1108810482935922	0.00916116457973929
4.05	1.2	97.80219623529088	1.1672183947098347	0.011747344834196996
4.05	1.3	98.49568304626385	1.2209201264925298	0.014452644879574789
4.05	1.4	99.2054226668721	1.2693449943581072	0.01724572557291435
4.05	1.5	99.92219918775778	1.3098253688566217	0.02009165155257825
4.05	1.6	100.63617578527644	1.3398387240035845	0.022951720392759542
4.05	1.7	101.33688288221136	1.3572156753366755	0.025783281090034624
4.05	1.8	102.01319200314768	1.360389739998368	0.02853954191341687
4.05	1.9	102.65327261431673	1.3567541475284486	0.03116936748661371
4.05	2.	103.24452917798321	1.341580045232547	0.033617064162723476
4.05	2.1	103.7735145752804	1.3159031315155687	0.03582215401230361
4.05	2.2	104.22581559952744	1.2840482350494682	0.03771913642426633
4.05	2.3	104.58590429550922	1.2531216007264447	0.039237236997438404
4.05	2.4	104.83694742101832	1.2337855467162342	0.04030014281098714
4.05	2.5	104.96056328212575	1.2412135676663922	0.040825722750917184
4.05	2.6	104.93651132790082	1.323823009898021	0.04072573208439415
4.05	2.7	104.74229417374563	1.4882173207654432	0.03990549877053453
4.05	2.8	104.3526431112986	1.7238564192551422	0.038263589102765914
4.05	2.9	103.7388455189634	2.074289830879991	0.03569144915686668
4.05	3.	102.86785256199066	2.7009290939910358	0.03207301643184259
4.05	3.1	101.70107394301388	3.6291007611091146	0.027284294210708653
4.05	3.2	100.19271439054893	4.958434383503004	0.02119287724650866
4.05	3.3	98.28741689815143	6.81356349018381	0.01365741150608657
4.05	3.4	95.91681788919027	9.348960931783779	0.004526959430259547
4.05	3.5	92.99431708737892	12.756597959730684	-0.006359773430570093
4.05	3.6	89.40675647286974	17.300553254179945	-0.01917542965655407
4.05	3.7	85.00037828333926	23.30866713437696	-0.03410535100512166
4.05	3.8	79.5552448919349	31.1085564618882	-0.0513495669185969
4.05	3.9	72.73355111479671	41.19151824163893	-0.07112601346227443
4.05	4.	63.95831925039071	54.290666926291046	-0.09367640686985304
4.05	4.1	52.05119001565414	71.78387428676226	-0.11927881317169745
4.05	4.2	33.460922106266466	97.87226787282694	-0.14828172424476305
4.05	4.3	$Failed	$Failed	invalid
4.05	4.4	$Failed	$Failed	invalid
4.05	4.5	$Failed	$Failed	invalid
4.05	4.6	$Failed	$Failed	invalid
4.05	4.7	$Failed	$Failed	invalid
4.05	4.8	$Failed	$Failed	invalid
4.05	4.9	$Failed	$Failed	invalid
4.05	5.	$Failed	$Failed	invalid
4.2	-5.	$Failed	$Failed	invalid
4.2	-4.9	$Failed	$Failed	invalid
4.2	-4.8	$Failed	$Failed	invalid
4.2	-4.7	$Failed	$Failed	invalid
4.2	-4.6	$Failed	$Failed	invalid
4.2	-4.5	$Failed	$Failed	invalid
4.2	-4.4	16.76147109805823	47.10425117066737	-0.17244987517473698
4.2	-4.3	42.42028802836046	22.705160683938935	-0.1449490048489506
4.2	-4.2	55.99812109691064	13.886358976662805	-0.12037294193142761
4.2	-4.1	65.6765397996127	8.95218767814238	-0.09839762449828543
4.2	-4.	73.14698277623674	5.891959690823981	-0.07878820256742383
4.2	-3.9	79.13272863235653	3.923138405629956	-0.06134921835232844
4.2	-3.8	84.02806577105021	2.6406455540619334	-0.045908232131379435
4.2	-3.7	88.07830863882687	2.3057118200098046	-0.03230873761210964
4.2	-3.6	91.44952969614204	2.079331048757112	-0.02040650946291816
4.2	-3.5	94.26098732152563	1.9409511505197798	-0.01006746332859098
4.2	-3.4	96.60215338528262	1.8054400928321712	-0.00116627220031279
4.2	-3.3	98.54247116551352	1.6783443914630851	0.006414602685192471
4.2	-3.2	100.13733045458073	1.5615148371257845	0.012785636386724038
4.2	-3.1	101.43192190477005	1.4564697237880608	0.018050811248928787
4.2	-3.	102.46383000493377	1.3637792241689368	0.022308086583693175
4.2	-2.9	103.26483906868538	1.28335437059323	0.025649797536267324
4.2	-2.8	103.86222799249062	1.2146551041534934	0.028163003491503996
4.2	-2.7	104.27972162130821	1.1568434120545987	0.029929797612890573
4.2	-2.6	104.53820455234043	1.1088979293852788	0.031027586409740335
4.2	-2.5	104.65626634762874	1.0697004667455587	0.03152934509148761
4.2	-2.4	104.6506243819787	1.0381019109489387	0.031503852125997794
4.2	-2.3	104.53645583980624	1.0129720371463407	0.0310159065471415
4.2	-2.2	104.32766126231991	0.9932369493810285	0.030126529295511947
4.2	-2.1	104.03707510285858	0.9779063448495435	0.028893150834560836
4.2	-2.	103.67663494871675	0.9660921386429351	0.027369785649970634
4.2	-1.9	103.25751761027783	0.9570202616338861	0.025607194567716235
4.2	-1.8	102.79024825461735	0.9500360042732581	0.023653035382839686
4.2	-1.7	102.28478724994467	0.9515808312304586	0.02155200302452477
4.2	-1.6	101.75059807149287	0.953929625867417	0.01934595842018929
4.2	-1.5	101.19669904554215	0.9554821624440706	0.01707404723049321
4.2	-1.4	100.63170081639406	0.956096367372453	0.01477280863556208
4.2	-1.3	100.06383128199758	0.955743434467152	0.012476273798912724
4.2	-1.2	99.50094916093579	0.9544859810719402	0.010216054866954712
4.2	-1.1	98.95054742377418	0.9524549010581467	0.00802142392137814
4.2	-1.	98.41974755286232	0.9498256589018013	0.005919382667840853
4.2	-0.9	97.91528563735828	0.9467948559556021	0.003934722654706298
4.2	-0.8	97.44349128845538	0.9435577676969586	0.002090075837983915
4.2	-0.7	97.01026051794666	0.9402880902563595	0.00040595626100775606
4.2	-0.6	96.6210237173557	0.9371664198266529	-0.001099207759523227
4.2	-0.5	96.28071002736993	0.9343472772161476	-0.0024090502307019604
4.2	-0.4	95.99370953508186	0.9317043401339049	-0.0035092532453480096
4.2	-0.3	95.76383476939584	0.9291878944025456	-0.004387541318494309
4.2	-0.2	95.59428284251932	0.9266825019876705	-0.005033684784440821
4.2	-0.1	95.48759999516511	0.9240131237083631	-0.005439511629916939
4.2	0.	95.44564970823538	0.9209562659155068	-0.005598927662996418
4.2	0.1	95.46958568402744	0.9174044719184309	-0.0055079456754463865
4.2	0.2	95.55983074888641	0.912641626033377	-0.005164722466316253
4.2	0.3	95.71606240878718	0.9068528348440594	-0.0045696042042996585
4.2	0.4	95.93720525079198	0.8996593446866683	-0.0037251805229810975
4.2	0.5	96.22143053890169	0.8908853195539876	-0.002636346315113121
4.2	0.6	96.56616229107114	0.88042956003369	-0.0013103722698260753
4.2	0.7	96.96808945052753	0.9019375716928693	0.00024301672833523802
4.2	0.8	97.42318285274536	0.94126201414241	0.0020115542667816025
4.2	0.9	97.92671593779177	0.9852937367456889	0.003980337140065106
4.2	1.	98.47328752435419	1.032785459026826	0.0061317212630269124
4.2	1.1	99.05684513448689	1.0821338986861377	0.008445208947584618
4.2	1.2	99.67070705130837	1.1314226765894233	0.01089732741850978
4.2	1.3	100.30758134789549	1.1784895908839559	0.013461498301548476
4.2	1.4	100.95958017201885	1.2210199345455663	0.016107898160266712
4.2	1.5	101.61822730766868	1.256667533300984	0.018803309548283006
4.2	1.6	102.27445736134307	1.2832056387041746	0.021510962881091944
4.2	1.7	102.91860448799652	1.2987110157201585	0.024190368447098903
4.2	1.8	103.54037877613374	1.3017855368779436	0.02679713861478758
4.2	1.9	104.12882786573037	1.2988656223948993	0.029282799893469207
4.2	2.	104.67228121097499	1.2858076166886576	0.03159459474521271
4.2	2.1	105.15827374427293	1.263512580646534	0.03367527223451788
4.2	2.2	105.57344489237171	1.2357741758464726	0.03546286796263838
4.2	2.3	105.903407822687	1.208840307060271	0.0368904717204952
4.2	2.4	106.13258198680805	1.1920940648758176	0.037885983027869496
4.2	2.5	106.24398005856865	1.1988903724581945	0.03837185301705985
4.2	2.6	106.21893681354865	1.2714498486686807	0.038264811720577226
4.2	2.7	106.03676311110767	1.4160292578424958	0.03747557907662518
4.2	2.8	105.67430109530433	1.6231723523977593	0.0359085571628541
4.2	2.9	105.10534681077175	1.9324326190798615	0.0334615010015174
4.2	3.	104.29989088149249	2.4832920038872004	0.030025162896335257
4.2	3.1	103.22310349824288	3.298688633750885	0.02548290422893814
4.2	3.2	101.8339509410466	4.465795452758968	0.019710265629306757
4.2	3.3	100.08326495805005	6.0936373738931735	0.012574480429321813
4.2	3.4	97.91097187144551	8.317357366005027	0.003933910792648876
4.2	3.5	95.24197830287673	11.3040449513378	-0.006362630389875987
4.2	3.6	91.97980410119747	15.284622926171068	-0.01847673017015903
4.2	3.7	87.99620828680563	20.54322009478622	-0.032581503747780675
4.2	3.8	83.11313970959402	27.35917914238	-0.0488631971034446
4.2	3.9	77.06849128668628	36.13796976536155	-0.06752366154196261
4.2	4.	69.4428166220209	47.44377600717135	-0.08878459374972789
4.2	4.1	59.471457641623324	62.19441615147848	-0.11289583068867631
4.2	4.2	45.38545178823125	82.45583943393501	-0.14015491592873772
4.2	4.3	18.99401970620485	118.89788795077258	-0.17096907197908517
4.2	4.4	$Failed	$Failed	invalid
4.2	4.5	$Failed	$Failed	invalid
4.2	4.6	$Failed	$Failed	invalid
4.2	4.7	$Failed	$Failed	invalid
4.2	4.8	$Failed	$Failed	invalid
4.2	4.9	$Failed	$Failed	invalid
4.2	5.	$Failed	$Failed	invalid
4.35	-5.	$Failed	$Failed	invalid
4.35	-4.9	$Failed	$Failed	invalid
4.35	-4.8	$Failed	$Failed	invalid
4.35	-4.7	$Failed	$Failed	invalid
4.35	-4.6	$Failed	$Failed	invalid
4.35	-4.5	$Failed	$Failed	invalid
4.35	-4.4	35.150292563028465	30.078575181602197	-0.16367771413009094
4.35	-4.3	51.515382079614184	17.89753720516365	-0.13772790080640773
4.35	-4.2	62.48568774191196	11.514872247308524	-0.11447078447524134
4.35	-4.1	70.765099527793	7.627586414912926	-0.09364616008881191
4.35	-4.	77.32958371235546	5.126308128481114	-0.0750479547577751
4.35	-3.9	82.67210582979895	3.481964575055855	-0.058498497864251306
4.35	-3.8	87.08589896781693	2.3955979850700118	-0.04383843463966396
4.35	-3.7	90.76358777517721	2.1104058007006756	-0.030921879347660712
4.35	-3.6	93.84050966422554	1.9207152853794582	-0.0196137030507008
4.35	-3.5	96.41650537551085	1.8046087794689925	-0.00978787152245849
4.35	-3.4	98.56802152489163	1.6893070718761862	-0.0013263211245017476
4.35	-3.3	100.35534460775432	1.5798738803725172	0.005881854499760773
4.35	-3.2	101.82717848001305	1.4786876188733658	0.011941027617279332
4.35	-3.1	103.0236759465345	1.3873236848337314	0.016949537497208088
4.35	-3.	103.9785226602369	1.3064562835193385	0.02100010812025009
4.35	-2.9	104.72041465305384	1.2361300337739038	0.0241802071267318
4.35	-2.8	105.27413369770807	1.1759560927576445	0.026572361768743093
4.35	-2.7	105.66134749343605	1.1252565286053482	0.028254441065381865
4.35	-2.6	105.90121651132537	1.08317257869804	0.0292999123491064
4.35	-2.5	106.01086178970053	1.0487463096307437	0.029778075420315013
4.35	-2.4	106.00573045457169	1.020982632911128	0.02975427906164762
4.35	-2.3	105.89988452529121	0.9988964764235817	0.029290121366006512
4.35	-2.2	105.70623135260983	0.9815479323485761	0.028443635814637214
4.35	-2.1	105.43670848620589	0.9680678394002911	0.02726946475576099
4.35	-2.	105.10243257745222	0.9576756508418498	0.02581902092318921
4.35	-1.9	104.71381945394053	0.9496903476275662	0.02414063768669579
4.35	-1.8	104.28068043537067	0.9435358044451903	0.022279708728222873
4.35	-1.7	103.81229896133776	0.9448562330542813	0.020278817623241047
4.35	-1.6	103.3174905310057	0.946874267886642	0.018177857519299546
4.35	-1.5	102.80464819611113	0.9481878485447481	0.016014141180238778
4.35	-1.4	102.28177551659459	0.9486742570826863	0.013822501649047907
4.35	-1.3	101.75650836103839	0.948310508045239	0.011635383868327312
4.35	-1.2	101.23612679377182	0.9471538956180439	0.009482927027133131
4.35	-1.1	100.72755804092614	0.9453214924910753	0.007393037991854007
4.35	-1.	100.23737154556653	0.942969112797158	0.0053914558358819364
4.35	-0.9	99.77176698015617	0.9402707128917598	0.0035018079300103908
4.35	-0.8	99.33655619764397	0.9373986222363584	0.0017456568560139732
4.35	-0.7	98.93714005113884	0.9345058364118444	0.00014253938035195535
4.35	-0.6	98.57848113261997	0.9317437475726251	-0.0012900037340316806
4.35	-0.5	98.26507362506206	0.9291939830431772	-0.002536405711715428
4.35	-0.4	98.00091128823752	0.9268183677003776	-0.003583060338511565
4.35	-0.3	97.78945495718554	0.9245743826807598	-0.004418316659319951
4.35	-0.2	97.63360072597912	0.9223618505401419	-0.005032481772013257
4.35	-0.1	97.5356499755057	0.9200282548022756	-0.005417831564461642
4.35	0.	97.49728246730145	0.9173783476470874	-0.005568629564743334
4.35	0.1	97.51953340738953	0.914317441462785	-0.0054811533241065635
4.35	0.2	97.6027753504916	0.9102200265002125	-0.005153728917874363
4.35	0.3	97.74670543260522	0.9052448491635943	-0.004586773100500423
4.35	0.4	97.95033839749196	0.8990587494730704	-0.0037828428722127827
4.35	0.5	98.2120052148373	0.8915045276507243	-0.0027466932624601315
4.35	0.6	98.52935726213231	0.8824894599788138	-0.0014853423621238732
4.35	0.7	98.89937531783373	0.9010942847924355	-8.144417767988466e-6
4.35	0.8	99.31838265061059	0.935511496915268	0.0016731293989305854
4.35	0.9	99.78206117735309	0.9740920787872085	0.0035442024900291316
4.35	1.	100.28546944817722	1.015754425827737	0.005588196092657462
4.35	1.1	100.82306110406873	1.059101859087889	0.007785524763045677
4.35	1.2	101.3887024092465	1.1024585049040354	0.010113783661784892
4.35	1.3	101.97568724344409	1.1439272327329206	0.012547627276265086
4.35	1.4	102.57674816347644	1.1814706608884933	0.01505864008612319
4.35	1.5	103.18406184626419	1.2130172200181448	0.0176151984278472
4.35	1.6	103.78924724623097	1.2365946618230481	0.020182323729952288
4.35	1.7	104.38335483837564	1.250493000287463	0.022721526710309442
4.35	1.8	104.95684512921818	1.2534618160935622	0.025190642656287808
4.35	1.9	105.49955414669547	1.2511316815830327	0.027543657033094526
4.35	2.	106.00064385837779	1.2398559689909092	0.02973052190567884
4.35	2.1	106.4485342583106	1.2204222347548352	0.03169696193601917
4.35	2.2	106.83081390957659	1.1961715835419255	0.03338427036261489
4.35	2.3	107.13412413130405	1.1726182621376324	0.03472909409640821
4.35	2.4	107.34401108564508	1.158050684118706	0.03566320717977781
4.35	2.5	107.44473800919106	1.1642672854959386	0.03611327212310688
4.35	2.6	107.41904700395862	1.228242704489631	0.03600058767298798
4.35	2.7	107.24785631981636	1.3558750301083364	0.03524082189041645
4.35	2.8	106.9098732297353	1.5386597832146691	0.03374372838683478
4.35	2.9	106.38109476457336	1.8125643932102378	0.03141284296075386
4.35	3.	105.63415606244833	2.2986768694722883	0.028145157251472264
4.35	3.1	104.63746763483572	3.017803667590144	0.023830763471158013
4.35	3.2	103.35405232847995	4.046532589893715	0.01835246299073323
4.35	3.3	101.73994408372604	5.480620355464765	0.011585326769306188
4.35	3.4	99.7419263770586	7.438770289061608	0.0033961901314869744
4.35	3.5	97.29423924464554	10.067365862278038	-0.006356945897407283
4.35	3.6	94.31360387477747	13.569173951632209	-0.017825653228509757
4.35	3.7	90.69135597873372	18.192260832800798	-0.031172033266718857
4.35	3.8	86.28027689410871	24.17819553224851	-0.04657003427743312
4.35	3.9	80.8708603730792	31.869975077777227	-0.06420740668379615
4.35	4.	74.14406968200907	41.722536423771274	-0.08428887243356681
4.35	4.1	65.56289644555132	54.41054396414428	-0.10704195070828604
4.35	4.2	54.060723328290564	71.16538298946999	-0.1327292077415276
4.35	4.3	36.65070104465881	95.51707717607806	-0.1616808297429302
4.35	4.4	$Failed	$Failed	invalid
4.35	4.5	$Failed	$Failed	invalid
4.35	4.6	$Failed	$Failed	invalid
4.35	4.7	$Failed	$Failed	invalid
4.35	4.8	$Failed	$Failed	invalid
4.35	4.9	$Failed	$Failed	invalid
4.35	5.	$Failed	$Failed	invalid
4.499999999999999	-5.	$Failed	$Failed	invalid
4.499999999999999	-4.9	$Failed	$Failed	invalid
4.499999999999999	-4.8	$Failed	$Failed	invalid
4.499999999999999	-4.7	$Failed	$Failed	invalid
4.499999999999999	-4.6	$Failed	$Failed	invalid
4.499999999999999	-4.5	24.63561932455666	41.989206307970036	-0.18300602588825396
4.499999999999999	-4.4	45.97713567023456	23.097044502368256	-0.1556329646522825
4.499999999999999	-4.3	58.670496215804455	14.702441629553356	-0.1310707462318885
4.499999999999999	-4.2	67.93456647055422	9.760871758942642	-0.10901708492027934
4.499999999999999	-4.1	75.17012715301041	6.602286773856179	-0.0892500009922946
4.499999999999999	-4.	81.01498394729778	4.518012945334007	-0.07158436347087746
4.499999999999999	-3.9	85.82772973061536	3.1257610618087455	-0.05585686945534218
4.499999999999999	-3.8	89.83557620337524	2.1958237246286956	-0.041919343916470654
4.499999999999999	-3.7	93.1941531937535	1.950664271965067	-0.029635239341491343
4.499999999999999	-3.6	96.01610107079559	1.789887588801676	-0.01887756814435123
4.499999999999999	-3.5	98.38636866741986	1.6914017971087674	-0.009527594452726579
4.499999999999999	-3.4	100.37112201839447	1.5924362068954565	-0.0014738743253053105
4.499999999999999	-3.3	102.02325179707367	1.4976317398151764	0.0053884278286339335
4.499999999999999	-3.2	103.3859592152075	1.4095195348171927	0.011158081926390999
4.499999999999999	-3.1	104.49518546454173	1.3296646130287257	0.015928235168624752
4.499999999999999	-3.	105.3813133256238	1.2587904236514902	0.019786786706767583
4.499999999999999	-2.9	106.07039277700324	1.1970290927630884	0.022816712179384406
4.499999999999999	-2.8	106.58504479869966	1.1441031728087552	0.025096351307415096
4.499999999999999	-2.7	106.9451415788729	1.099459846666349	0.026699666445072434
4.499999999999999	-2.6	107.1683273188012	1.0623716905548264	0.027696478093197537
4.499999999999999	-2.5	107.2704228376236	1.0320129756320853	0.02815268086682516
4.499999999999999	-2.4	107.26574400889727	1.00751758275905	0.028130443372764817
4.499999999999999	-2.3	107.1673547451291	0.9880229070759583	0.027688393348887806
4.499999999999999	-2.2	106.98726968269693	0.9727028839146072	0.026881790224560748
4.499999999999999	-2.1	106.7366174703149	0.9607918951596304	0.025762685706146975
4.499999999999999	-2.	106.42577262755101	0.9516012568259953	0.024380073548811304
4.499999999999999	-1.9	106.06446194974951	0.9445298405157985	0.022780028876057373
4.499999999999999	-1.8	105.6618500456435	0.9390689889803383	0.021005838118239403
4.499999999999999	-1.7	105.22660737705316	0.9401863945806781	0.019098118923782284
4.499999999999999	-1.6	104.76696336283027	0.9419112295548899	0.017094931593903705
4.499999999999999	-1.5	104.29074678711235	0.9430099861937151	0.01503188110592689
4.499999999999999	-1.4	103.80541487713666	0.9433763719354431	0.01294221067183915
4.499999999999999	-1.3	103.31807262315587	0.9429922478075099	0.010856886967852801
4.499999999999999	-1.2	102.83548324502672	0.9419102520994471	0.008804676401204081
4.499999999999999	-1.1	102.36407083874427	0.9402355968799867	0.006812213746838297
4.499999999999999	-1.	101.9099161680736	0.9381073447107724	0.004904061962757937
4.499999999999999	-0.9	101.47874625722058	0.9356801736182092	0.0031027644138995267
4.499999999999999	-0.8	101.07591886062022	0.9331070000805397	0.0014288886466408204
4.499999999999999	-0.7	100.70640248707807	0.9305233510007014	-0.00009893746937932046
4.499999999999999	-0.6	100.37475304319345	0.9280547784273097	-0.0014639976517463946
4.499999999999999	-0.5	100.08508802565382	0.9257583152425326	-0.0026514666907285073
4.499999999999999	-0.4	99.84105916913464	0.9236292384336195	-0.003648397832155377
4.499999999999999	-0.3	99.6458247752626	0.9216307798392194	-0.004443717714523107
4.499999999999999	-0.2	99.5020225681277	0.919675405367272	-0.005028228681932305
4.499999999999999	-0.1	99.41174420458069	0.9176293465665708	-0.005394618661250829
4.499999999999999	0.	99.37651222774868	0.9153211491816933	-0.0055374784656949255
4.499999999999999	0.1	99.39726041004226	0.9126670159808299	-0.005453326434191198
4.499999999999999	0.2	99.47431805040084	0.9091178617485411	-0.005140639909125687
4.499999999999999	0.3	99.60739876334792	0.9048107855653171	-0.004599894624123711
4.499999999999999	0.4	99.79559384882793	0.8994516417416207	-0.003833610757312554
4.499999999999999	0.5	100.03737055694305	0.8928997940278975	-0.0028464063532838424
4.499999999999999	0.6	100.33057470082929	0.8850706489884317	-0.0016450579057741138
4.499999999999999	0.7	100.672437438115	0.9012658168699375	-0.00023856823525585102
4.499999999999999	0.8	101.05958542467768	0.9315465798433848	0.0013617585178545971
4.499999999999999	0.9	101.48805353467769	0.9655232049652653	0.0031422343512806095
4.499999999999999	1.	101.95329916838769	1.002252061798913	0.005086697741162723
4.499999999999999	1.1	102.45021699445077	1.0405098392738807	0.00717641628260015
4.499999999999999	1.2	102.97315291566927	1.0788239159564341	0.009389981853834668
4.499999999999999	1.3	103.51591596776134	1.1155223314467406	0.011703198025594753
4.499999999999999	1.4	104.07178686248315	1.148804598812248	0.014088959759968468
4.499999999999999	1.5	104.63352168333763	1.1768351618525372	0.01651712494277348
4.499999999999999	1.6	105.19334934188399	1.197861464322827	0.01895437807293155
4.499999999999999	1.7	105.74296129521527	1.2103590427962985	0.021364085588172863
4.499999999999999	1.8	106.27349178099375	1.2132073551846645	0.023706142601062068
4.499999999999999	1.9	106.77548670576894	1.2113541044810177	0.025936811202039813
4.499999999999999	2.	107.23885910723574	1.201577412219038	0.02800854969355803
4.499999999999999	2.1	107.65282854986619	1.1845686715645058	0.029869832751139302
4.499999999999999	2.2	108.00584127853988	1.1632817144793677	0.031464962065735534
4.499999999999999	2.3	108.28546720338454	1.1426009961281665	0.03273386655507802
4.499999999999999	2.4	108.47826853294919	1.129873979556379	0.03361189271493761
4.499999999999999	2.5	108.56963341143134	1.1355611773898033	0.03402958298316883
4.499999999999999	2.6	108.54356550458844	1.1921740247571648	0.033912442340206864
4.499999999999999	2.7	108.38241767214222	1.305251370916693	0.03318069113868392
4.499999999999999	2.8	108.066552950989	1.467127281645432	0.03174900266394848
4.499999999999999	2.9	107.5739098485739	1.7105478790008846	0.02952622335429806
4.499999999999999	3.	106.87943905469146	2.1410937709332813	0.026415072199322633
4.499999999999999	3.1	105.95436370956027	2.777666065401718	0.022311814615050704
4.499999999999999	3.2	104.76519244204893	3.6878142677793875	0.017105905083678083
4.499999999999999	3.3	103.27237638144128	4.955963451752055	0.010679587701304415
4.499999999999999	3.4	101.42843954613441	6.686768741215033	0.0029074416832370886
4.499999999999999	3.5	99.17530281689706	9.009126113607422	-0.006344151873364831
4.499999999999999	3.6	96.44032477551981	12.101763490193647	-0.01721765705025565
4.499999999999999	3.7	93.13020211175518	16.182539601445384	-0.029865204526766644
4.499999999999999	3.8	89.12109234003627	21.46247410091742	-0.04444968210904417
4.499999999999999	3.9	84.2415420219254	28.23676486993827	-0.06114634951869647
4.499999999999999	4.	78.24045940335735	36.88427645251285	-0.08014526257203766
4.499999999999999	4.1	70.71955526899055	47.93166980395223	-0.10165550564677883
4.499999999999999	4.2	60.964111986940885	62.22931713664612	-0.1259134481281912
4.499999999999999	4.3	47.374754284978295	81.62884971235256	-0.15320195683689317
4.499999999999999	4.4	23.538961032523353	114.27675564485105	-0.1839096177707049
4.499999999999999	4.5	$Failed	$Failed	invalid
4.499999999999999	4.6	$Failed	$Failed	invalid
4.499999999999999	4.7	$Failed	$Failed	invalid
4.499999999999999	4.8	$Failed	$Failed	invalid
4.499999999999999	4.9	$Failed	$Failed	invalid
4.499999999999999	5.	$Failed	$Failed	invalid
4.6499999999999995	-5.	$Failed	$Failed	invalid
4.6499999999999995	-4.9	$Failed	$Failed	invalid
4.6499999999999995	-4.8	$Failed	$Failed	invalid
4.6499999999999995	-4.7	$Failed	$Failed	invalid
4.6499999999999995	-4.6	$Failed	$Failed	invalid
4.6499999999999995	-4.5	38.89556814230501	30.103243280399028	-0.17411448653613756
4.6499999999999995	-4.4	54.08098037645433	18.71345435999639	-0.14821330247013045
4.6499999999999995	-4.3	64.58761312271396	12.390171224224659	-0.1249119431284566
4.6499999999999995	-4.2	72.61905404593459	8.410150964361264	-0.1039636059063447
4.6499999999999995	-4.1	79.03771775417698	5.787932186533141	-0.08517236669267392
4.6499999999999995	-4.	84.29434703706504	4.025608372086992	-0.06836940263232621
4.6499999999999995	-3.9	88.6622036060827	2.833897220666117	-0.053403423891682886
4.6499999999999995	-3.8	92.32292845683749	2.0309467651188697	-0.04013598840668755
4.6499999999999995	-3.7	95.40512938733279	1.8185378379953079	-0.028438876487077797
4.6499999999999995	-3.6	98.00416987478401	1.6809713847717376	-0.01819246848437788
4.6499999999999995	-3.5	100.19331300919492	1.5966725573392324	-0.009284653832275377
4.6499999999999995	-3.4	102.0304532722537	1.5110964715072441	-0.0016100459672949707
4.6499999999999995	-3.3	103.5624116700778	1.4284974948447342	0.004930618061488742
4.6499999999999995	-3.2	104.82780094317994	1.3513801440489601	0.010430954574373395
4.6499999999999995	-3.1	105.85899815179414	1.2812592326329337	0.014979313908155933
4.6499999999999995	-3.	106.68355971067554	1.218872677678803	0.01865913753152771
4.6499999999999995	-2.9	107.32524834730023	1.1644084372707226	0.021549245725751773
4.6499999999999995	-2.8	107.80480081385875	1.117671492838781	0.023724100479753797
4.6499999999999995	-2.7	108.14051145673966	1.0782076158361207	0.025254042979986818
4.6499999999999995	-2.6	108.34868287432057	1.045396363893957	0.02620551049401145
4.6499999999999995	-2.5	108.44397862681325	1.018521816714724	0.026641236196497275
4.6499999999999995	-2.4	108.43970240996504	0.9968263794704484	0.026620433665332288
4.6499999999999995	-2.3	108.34802108338131	0.979551405430243	0.026198968962482957
4.6499999999999995	-2.2	108.18014399766165	0.9659679626902857	0.025429520466330895
4.6499999999999995	-2.1	107.94646799041759	0.9553990007764668	0.024361727921757927
4.6499999999999995	-2.	107.65669467601286	0.9472348638168029	0.02304233173706085
4.6499999999999995	-1.9	107.31992535840196	0.9409429564965137	0.021515302598946802
4.6499999999999995	-1.8	106.94473727512586	0.9360727772833712	0.019821961809452296
4.6499999999999995	-1.7	106.5392443084403	0.9370145925124262	0.018001093321421448
4.6499999999999995	-1.6	106.11114442723523	0.9384873632138095	0.016089047021076115
4.6499999999999995	-1.5	105.6677555859972	0.9394016812024262	0.014119833859225307
4.6499999999999995	-1.4	105.21604176164115	0.9396651010463728	0.012125212988599816
4.6499999999999995	-1.3	104.76263000109294	0.939263463603325	0.010134770756277653
4.6499999999999995	-1.2	104.31381987415968	0.938245210008489	0.008175992133312875
4.6499999999999995	-1.1	103.87558583561278	0.936705173622741	0.006274324351838327
4.6499999999999995	-1.	103.45357384612716	0.9347676759062438	0.004453232753379187
4.6499999999999995	-0.9	103.05309198457545	0.9325709243483828	0.0027342507535590005
4.6499999999999995	-0.8	102.67909657072101	0.9302517704778523	0.0011370179311618461
4.6499999999999995	-0.7	102.33617581990032	0.9279303620062649	-0.00032068589699118383
4.6499999999999995	-0.6	102.02852921802582	0.9257120944108408	-0.0016229119991414825
4.6499999999999995	-0.5	101.75994527117162	0.9236453193922358	-0.0027555247190275273
4.6499999999999995	-0.4	101.53377792598872	0.9217371443189535	-0.0037061897292444135
4.6499999999999995	-0.3	101.35292281415974	0.9199555226772134	-0.00446436899411172
4.6499999999999995	-0.2	101.21979382807386	0.918223487290561	-0.005021322950769867
4.6499999999999995	-0.1	101.13630124214832	0.9164231601587431	-0.005370119466943969
4.6499999999999995	0.	101.10383181599799	0.9144032706866909	-0.005505649866579913
4.6499999999999995	0.1	101.12323176042015	0.9120893052472354	-0.005424651618455331
4.6499999999999995	0.2	101.19479303801378	0.9089971528269132	-0.005125737801648073
4.6499999999999995	0.3	101.31824335191776	0.9052458987577552	-0.0046094333927278255
4.6499999999999995	0.4	101.49274004106496	0.9005749102770011	-0.0038782183089597355
4.6499999999999995	0.5	101.71686799966221	0.8948581831894842	-0.0029365769335142275
4.6499999999999995	0.6	101.98864127022624	0.8880186914768444	-0.0017910545857138666
4.6499999999999995	0.7	102.30550814796817	0.9021908029853449	-0.00045032071370537663
4.6499999999999995	0.8	102.66435908395502	0.9289545014252099	0.0010747613177798238
4.6499999999999995	0.9	103.06153679295592	0.9590099827759246	0.0027710573863772778
4.6499999999999995	1.	103.49284772696647	0.9915302651852471	0.00462308067040048
4.6499999999999995	1.1	103.95357443641615	1.0254377302055246	0.006612897590052236
4.6499999999999995	1.2	104.43848542320606	1.0594328070281165	0.008720030888796325
4.6499999999999995	1.3	104.94184551140113	1.0920362061765871	0.010921357052591375
4.6499999999999995	1.4	105.45742246417826	1.1216509439756237	0.013190993000066091
4.6499999999999995	1.5	105.97848917061883	1.146645089761904	0.015500176622609024
4.6499999999999995	1.6	106.49782060342461	1.165456615682956	0.017817139894100067
4.6499999999999995	1.7	107.00768392372302	1.1767228412754633	0.020106973969477318
4.6499999999999995	1.8	107.4998202666012	1.1794376104723057	0.022331486820732833
4.6499999999999995	1.9	107.96541650527071	1.1779668218316175	0.024449052621327773
4.6499999999999995	2.	108.3950650860983	1.1694532852363722	0.02641445316827249
4.6499999999999995	2.1	108.77870958346439	1.1545066580406882	0.02817871014163472
4.6499999999999995	2.2	109.10557311053228	1.1357478275694461	0.029688909399639335
4.6499999999999995	2.3	109.36406628539802	1.1175182677353774	0.030888015232043944
4.6499999999999995	2.4	109.54166992986531	1.1063532511540757	0.03171467533934424
4.6499999999999995	2.5	109.62478697820491	1.1115582970991795	0.032103015194028264
4.6499999999999995	2.6	109.59855573633197	1.1618297206450876	0.03198242131018156
4.6499999999999995	2.7	109.44661426336626	1.2623539348764723	0.03127731182479561
4.6499999999999995	2.8	109.15080183614124	1.406206186764507	0.029906893760178965
4.6499999999999995	2.9	108.69077811906315	1.6232352721597891	0.027784903996915356
4.6499999999999995	3.	108.0435328546962	2.0058843833107147	0.024819331685717587
4.6499999999999995	3.1	107.18274688876235	2.5713484250788525	0.020912118441851292
4.6499999999999995	3.2	106.07794712295068	3.3794237120423674	0.015958830517799116
4.6499999999999995	3.3	104.69336913576527	4.504813817483324	0.009848294719290183
4.6499999999999995	3.4	102.98639465565418	6.04011501673962	0.0024621887507663767
4.6499999999999995	3.5	100.90534678398046	8.099301048162232	-0.006325430666560883
4.6499999999999995	3.6	98.38628609576062	10.840479161047412	-0.016648726597712472
4.6499999999999995	3.7	95.34819406554683	14.455913110836633	-0.028650765513694894
4.6499999999999995	3.8	91.68537928269146	19.131327551693232	-0.0424844621699944
4.6499999999999995	3.9	87.25483515354954	25.123928200588793	-0.05831388101169293
4.6499999999999995	4.	81.85361489877026	32.75645332226031	-0.07631618504147286
4.6499999999999995	4.1	75.1742283116494	42.45755019087778	-0.09668482444089348
4.6499999999999995	4.2	66.70373861816118	54.862650571838415	-0.11963538021077763
4.6499999999999995	4.3	55.4406627683695	71.11842846272089	-0.14541782396881042
4.6499999999999995	4.4	38.69869583775197	94.38729117470203	-0.1743487703911375
4.6499999999999995	4.5	$Failed	$Failed	invalid
4.6499999999999995	4.6	$Failed	$Failed	invalid
4.6499999999999995	4.7	$Failed	$Failed	invalid
4.6499999999999995	4.8	$Failed	$Failed	invalid
4.6499999999999995	4.9	$Failed	$Failed	invalid
4.6499999999999995	5.	$Failed	$Failed	invalid
4.8	-5.	$Failed	$Failed	invalid
4.8	-4.9	$Failed	$Failed	invalid
4.8	-4.8	$Failed	$Failed	invalid
4.8	-4.7	$Failed	$Failed	invalid
4.8	-4.6	29.093532020775626	40.78583430203037	-0.1932097682597501
4.8	-4.5	48.46908594458355	23.896326222561036	-0.165917939408121
4.8	-4.4	60.623914516562856	15.651502385446001	-0.14134322367175656
4.8	-4.3	69.62559570845569	10.62623797792834	-0.11919772749929997
4.8	-4.2	76.71224904520572	7.340376435025561	-0.0992693665214636
4.8	-4.1	82.4701302358475	5.128478433668178	-0.08138153813359916
4.8	-4.	87.23551066781546	3.6211218913630034	-0.06537871437528134
4.8	-3.9	91.22401145933452	2.591900930040339	-0.05111991918692544
4.8	-3.8	94.58444622578347	1.8935062143015529	-0.038475306777803385
4.8	-3.7	97.4250509445907	1.7082441775145725	-0.0273241437019974
4.8	-3.6	99.82771604327716	1.5895922154019075	-0.017553495751472553
4.8	-3.5	101.85634400978529	1.5168792935197786	-0.009057319887538308
4.8	-3.4	103.56206424364444	1.442403874153328	-0.0017357928133105854
4.8	-3.3	104.98664727110292	1.3700598693790056	0.004505210362454083
4.8	-3.2	106.1648290946118	1.3022456847729842	0.009754539202211747
4.8	-3.1	107.12594555853423	1.2404035579502874	0.014096122459881906
4.8	-3.	107.89511316783887	1.185262855261172	0.017609273981847064
4.8	-2.9	108.4941021657943	1.1370453915022267	0.020368961749758975
4.8	-2.8	108.9419948484548	1.0956175010855702	0.022446049329308937
4.8	-2.7	109.25569051690273	1.0606032019968126	0.023907514351088434
4.8	-2.6	109.45029832094512	1.0314699882799943	0.024816649155973113
4.8	-2.5	109.53944677180938	1.0075938374603481	0.025233245604779034
4.8	-2.4	109.535530078189	0.9883088914796758	0.025213766407160908
4.8	-2.3	109.44990580993928	0.9729452022999112	0.024811504741198045
4.8	-2.2	109.29305443646886	0.9608571096977983	0.02407673293855124
4.8	-2.1	109.07470865943145	0.951443732872093	0.02305684116313106
4.8	-2.	108.80395833025457	0.9441634693064316	0.021796466898767144
4.8	-1.9	108.48933539451754	0.9385429745685627	0.02033761567535687
4.8	-1.8	108.13888224117926	0.9341818300933369	0.018719773359191255
4.8	-1.7	107.7602061654032	0.9349747273897435	0.016980010196741183
4.8	-1.6	107.36052179524256	0.9362337290302634	0.01515307732859146
4.8	-1.5	106.94668340082235	0.9369929537201642	0.013271495234368179
4.8	-1.4	106.52520806730453	0.9371717668583983	0.011365635101385989
4.8	-1.3	106.10229108190387	0.9367591725617217	0.0094637925247337
4.8	-1.2	105.68381436344752	0.9357997656229173	0.007592253934975993
4.8	-1.1	105.27534864372126	0.9343792740566812	0.005775356142315058
4.8	-1.	104.88215038663203	0.9326096614944959	0.004035538395209461
4.8	-0.9	104.50915394127875	0.9306146407705285	0.0023933877691162536
4.8	-0.8	104.1609594768297	0.9285162483029552	0.0008676765038954995
4.8	-0.7	103.84181893201803	0.9264213372496641	-0.00052460360134398
4.8	-0.6	103.55561758521516	0.9244212254028241	-0.0017682173161122777
4.8	-0.5	103.3058535600035	0.9225594013834808	-0.0028496755987024586
4.8	-0.4	103.09561994720681	0.9208467085503429	-0.0037572122204721364
4.8	-0.3	102.927582437101	0.9192550263456383	-0.004480786501814757
4.8	-0.2	102.80395945338364	0.9177163269701367	-0.005012083435000057
4.8	-0.1	102.72650311090415	0.916126291154086	-0.005344522095596348
4.8	0.	102.69648196127699	0.9143508412537358	-0.005473270261024864
4.8	0.1	102.71466608461901	0.9123235475467482	-0.005395265650326608
4.8	0.2	102.78131502746965	0.9096157609227333	-0.005109243188323544
4.8	0.3	102.89616885338204	0.906331536591054	-0.0046157688638635425
4.8	0.4	103.05844251642343	0.902239093015524	-0.003917279615916654
4.8	0.5	103.26682357021896	0.8972253193777675	-0.003018129786941555
4.8	0.6	103.51947307191764	0.8912201276666849	-0.0019246435719003849
4.8	0.7	103.81402899697899	0.9036796756543453	-0.0006451751760660415
4.8	0.8	104.1476138681617	0.927432275894148	0.0008098316360899555
4.8	0.9	104.51684104040056	0.9541253859824934	0.0024277634136851897
4.8	1.	104.91782411225452	0.983030372487022	0.00419376264814833
4.8	1.1	105.34618802201962	1.0131953135738314	0.006090646388248459
4.8	1.2	105.79707676156866	1.0434683869501526	0.008098811572791013
4.8	1.3	106.26516126671615	1.0725356445067291	0.01019613820930703
4.8	1.4	106.7446443299381	1.0989756818583771	0.012357884855398273
4.8	1.5	107.22926198608533	1.1213329746230158	0.014556577211436994
4.8	1.6	107.71228002394174	1.1382113251898147	0.016761889566922927
4.8	1.7	108.18648456008995	1.1483895651893476	0.018940519548817432
4.8	1.8	108.64416517995147	1.1509624397535134	0.02105605493836315
4.8	1.9	109.07708915533395	1.1497974270193794	0.023068833547584676
4.8	2.	109.47646509605761	1.1423521390587155	0.024935795331150534
4.8	2.1	109.83289375941244	1.1291662231967479	0.02661032619222351
4.8	2.2	110.1363036592444	1.1125731643694365	0.028042094270257258
4.8	2.3	110.37586836628954	1.0964442702027526	0.02917687693666096
4.8	2.4	110.53990138013916	1.0866109887251554	0.029956379428357847
4.8	2.5	110.61572373148006	1.0913775270135346	0.03031804325345521
4.8	2.6	110.58949736259021	1.1361645086018655	0.03019484483267533
4.8	2.7	110.44601581203203	1.2258175341118118	0.029515082368240027
4.8	2.8	110.16843981073414	1.3540687539680363	0.028202150199446455
4.8	2.9	109.73796187182653	1.5481576632279825	0.02617429902596896
4.8	3.	109.13337678395088	1.8893461639552243	0.02334437896853795
4.8	3.1	108.33052574741004	2.393298475607992	0.01961956298763457
4.8	3.2	107.30156729405734	3.11313047710874	0.0149010451634565
4.8	3.3	106.0140053078817	4.115169695179233	0.009083708058830617
4.8	3.4	104.42936814472314	5.481619740286675	0.002055748526091701
4.8	3.5	102.50137195803929	7.313630779960334	-0.00630175251427386
4.8	3.6	100.17329625202721	9.751536135509241	-0.016115339012085922
4.8	3.7	97.37410906940566	12.965719830985336	-0.02751980503239361
4.8	3.8	94.01251329240768	17.120584683596135	-0.04065899753848539
4.8	3.9	89.96733573409662	22.442277748135538	-0.055686906093374386
4.8	4.	85.07100849375873	29.210217450030484	-0.07276924139974017
4.8	4.1	79.07874176563426	37.783754640040186	-0.09208592665331566
4.8	4.2	71.60409657630476	48.663928592151166	-0.1138353429245503
4.8	4.3	61.959797438228414	62.65965020841176	-0.13824273155975764
4.8	4.4	48.636643868700425	81.50433556085983	-0.16557963351501753
4.8	4.5	25.99744372980794	112.3364611357744	-0.19622308710921987
4.8	4.6	$Failed	$Failed	invalid
4.8	4.7	$Failed	$Failed	invalid
4.8	4.8	$Failed	$Failed	invalid
4.8	4.9	$Failed	$Failed	invalid
4.8	5.	$Failed	$Failed	invalid
4.95	-5.	$Failed	$Failed	invalid
4.95	-4.9	$Failed	$Failed	invalid
4.95	-4.8	$Failed	$Failed	invalid
4.95	-4.7	$Failed	$Failed	invalid
4.95	-4.6	41.37571260428119	30.814446428131063	-0.1842106411033541
4.95	-4.5	55.889686889899565	19.74342736841556	-0.1583260004013914
4.95	-4.4	66.11695729075484	13.352109840216613	-0.13496247068259032
4.95	-4.3	73.9988029512823	9.236969145598849	-0.11388277813465282
4.95	-4.2	80.33211085957163	6.475349553542884	-0.0948990643887686
4.95	-4.1	85.54235064608392	4.586310991869581	-0.0778499294941903
4.95	-4.	89.89057081892818	3.2848843016118536	-0.0625910136987523
4.95	-3.9	93.55157585746603	2.389279227658008	-0.04899035917504638
4.95	-3.8	96.64971147652226	1.7779810976089436	-0.03692581613470346
4.95	-3.7	99.27744987706525	1.6154623361539535	-0.026283423506287658
4.95	-3.6	101.50595328017687	1.5124156144797922	-0.016956350969717676
4.95	-3.5	103.39150028103474	1.449276493753061	-0.008844125168466159
4.95	-3.4	104.97960754979556	1.3840911801741242	-0.001852053564671781
4.95	-3.3	106.30779614471963	1.3204284717634067	0.004109259674286797
4.95	-3.2	107.40749400404805	1.2605340895405845	0.009124241996210064
4.95	-3.1	108.3054145137049	1.2057715860908331	0.013272721731642512
4.95	-3.	109.02455106667742	1.1568477490774995	0.016630181864194037
4.95	-2.9	109.58492605541163	1.1140033430933158	0.019268011712877176
4.95	-2.8	110.00416018353184	1.0771502958518084	0.021253728513193446
4.95	-2.7	110.29791252317014	1.0459755387078786	0.02265117981001568
4.95	-2.6	110.48022541274966	1.0200192174130933	0.023520728884281444
4.95	-2.5	110.56379764400529	0.9987346905121655	0.023919426364584127
4.95	-2.4	110.56020306281127	0.981534289724209	0.02390116946591353
4.95	-2.3	110.48006662526026	0.9678240807757419	0.02351685041055658
4.95	-2.2	110.33320701546842	0.9570300600178143	0.022814494867834538
4.95	-2.1	110.12875259140779	0.9486171644577013	0.021839391299909985
4.95	-2.	109.87523555824306	0.9421026467755098	0.020634211463267715
4.95	-1.9	109.58066836549415	0.9370644668131547	0.019239123305211034
4.95	-1.8	109.25260526798196	0.9331455395492441	0.01769189529125617
4.95	-1.7	108.89819126205859	0.9338133022518349	0.016027993861150662
4.95	-1.6	108.52420041181169	0.9348918479678758	0.014280673392118547
4.95	-1.5	108.1370648268184	0.935521851298077	0.012481058631921622
4.95	-1.4	107.74289558067626	0.9356326998227189	0.010658220824111705
4.95	-1.3	107.34749657281452	0.9352158897435174	0.008839246480986496
4.95	-1.2	106.95637210143731	0.9343125448347251	0.007049299489511149
4.95	-1.1	106.57472896926842	0.9330003053565292	0.005311676539962527
4.95	-1.	106.20747377842868	0.9313800950087199	0.0036478561296247533
4.95	-0.9	105.85920508650942	0.9295633576516167	0.002077536936727742
4.95	-0.8	105.53420510947859	0.927658983947083	0.0006186807982349399
4.95	-0.7	105.23642882692643	0.9257619217443107	-0.0007124477191821493
4.95	-0.6	104.96948058945867	0.9239535421047833	-0.0019012873962514845
4.95	-0.5	104.7366012378467	0.9222735796465003	-0.002934953576697562
4.95	-0.4	104.5406529129015	0.920733225290391	-0.0038022118267106095
4.95	-0.3	104.38409874760092	0.9193075192793998	-0.004493483848917172
4.95	-0.2	104.26898555668697	0.9179362314527566	-0.0050008476765544055
4.95	-0.1	104.19692657157252	0.9165266720002592	-0.005318047578672283
4.95	0.	104.16908669701279	0.9149595513484456	-0.005440506481401451
4.95	0.1	104.1861693716449	0.9131754301816244	-0.005365345296117548
4.95	0.2	104.24840588922885	0.9107933404903434	-0.005091408712249813
4.95	0.3	104.3555473721833	0.9079046341781094	-0.004619296536673791
4.95	0.4	104.50685954306337	0.9043025083688718	-0.003951400957935877
4.95	0.5	104.70112013594242	0.8998851108944166	-0.0030919509296302924
4.95	0.6	104.93661949978471	0.8945888307729177	-0.002047059955766449
4.95	0.7	105.21116336333964	0.9055894804581612	-0.0008247814286325497
4.95	0.8	105.52207959436345	0.9267489517459353	0.0005648396624300944
4.95	0.9	105.86622328649965	0.9505423936164021	0.00210968863969066
4.95	1.	106.23997795376548	0.976325369913269	0.0037954900159214086
4.95	1.1	106.63927321290738	1.003253881412519	0.005605765232261646
4.95	1.2	107.05958889375067	1.0303029738993956	0.007521733755279848
4.95	1.3	107.49595916305465	1.0563015519403365	0.009522215726553651
4.95	1.4	107.94297719752036	1.0799804393628705	0.011583537964107077
4.95	1.5	108.39479577304172	1.1000376108639216	0.013679429898646393
4.95	1.6	108.84512354073975	1.1152216014092886	0.0157809128669086
4.95	1.7	109.28721597651015	1.1244353658437092	0.01785618303825038
4.95	1.8	109.71385972308605	1.1268627579396906	0.01987048737286834
4.95	1.9	110.11734907398092	1.125942250343698	0.021785992455256538
4.95	2.	110.48945277219327	1.1194042467351863	0.02356164659127037
4.95	2.1	110.82136951235267	1.1077282636014019	0.025153034313863412
4.95	2.2	111.10366973265755	1.0929985068510177	0.026512223240966623
4.95	2.3	111.3262210080617	1.078677706232213	0.027587602949000638
4.95	2.4	111.47809346442993	1.0699848437436827	0.028323715734950856
4.95	2.5	111.54744083265105	1.0743528911646365	0.028661078354503502
4.95	2.6	111.52135131767977	1.1143780756595731	0.02853599396738432
4.95	2.7	111.3856606103789	1.1945797656661483	0.027880354094758003
4.95	2.8	111.12471676212543	1.3092737698496393	0.026621428816248308
4.95	2.9	110.72108309447562	1.483346771231254	0.024681643844481016
4.95	3.	110.15515986351895	1.7885025871257767	0.02197834244723021
4.95	3.1	109.40469763576972	2.239029600198961	0.018423529612813662
4.95	3.2	108.44416374253592	2.8822635133510914	0.01392359399433784
4.95	3.3	107.24390501103382	3.777285397461057	0.008379002272812054
4.95	3.4	105.76902005181951	4.997304334699024	0.0016839525563412394
4.95	3.5	103.9778196556293	6.632384491009816	-0.006273988015364607
4.95	3.6	101.81963365378213	8.80748035599396	-0.015614393880643292
4.95	3.7	99.23166532294042	11.674140356192709	-0.026464478897273956
4.95	3.8	96.13423182023737	15.378566149747698	-0.038959820888637246
4.95	3.9	92.42329780063974	20.120968873197313	-0.05324528366537807
4.95	4.	87.95807446926702	26.14613152505507	-0.06947631950317157
4.95	4.1	82.53890895642186	33.76178471197993	-0.08782092835754708
4.95	4.2	75.86392051382335	43.378406759806396	-0.1084629194622297
4.95	4.3	67.43164609696073	55.607316852671275	-0.1316078763604736
4.95	4.4	56.27131591339766	71.5525375345766	-0.15749579837378486
4.95	4.5	39.8339248146818	94.19987710637699	-0.1864340947546801
4.95	4.6	$Failed	$Failed	invalid
4.95	4.7	$Failed	$Failed	invalid
4.95	4.8	$Failed	$Failed	invalid
4.95	4.9	$Failed	$Failed	invalid
4.95	5.	$Failed	$Failed	invalid
5.1	-5.	$Failed	$Failed	invalid
5.1	-4.9	$Failed	$Failed	invalid
5.1	-4.8	$Failed	$Failed	invalid
5.1	-4.7	31.745858259856274	41.127642861979936	-0.20312936200352805
5.1	-4.6	50.13326548649484	25.007822173558132	-0.1758796311103093
5.1	-4.5	61.98672141360384	16.72838223859548	-0.1512698623778412
5.1	-4.4	70.84160405920103	11.557553710284282	-0.12902095184372234
5.1	-4.3	77.84807837493864	8.117359803846668	-0.10892821906317494
5.1	-4.2	83.56347724824377	5.764563027215246	-0.09082200853228181
5.1	-4.1	88.31132772301052	4.135082370559829	-0.07455337714934121
5.1	-4.	92.30054081417265	3.0026084755046014	-0.059987586428221454
5.1	-3.9	95.67592030998009	2.2182178436502653	-0.0470006675250447
5.1	-3.8	98.54305942998997	1.6801885318291028	-0.03547739689113879
5.1	-3.7	100.98196361521708	1.5368956900006907	-0.025309995698938145
5.1	-3.6	103.05510089531799	1.4468591085943245	-0.01639723202127287
5.1	-3.5	104.81244948985771	1.391710366097982	-0.008643760957171516
5.1	-3.4	106.29480999632692	1.3343653958850297	-0.001959641701344432
5.1	-3.3	107.53609413386914	1.2780994727387593	0.0037401727205980395
5.1	-3.2	108.56487974346673	1.2249839099546023	0.008535991719420627
5.1	-3.1	109.4055987177026	1.176307195240554	0.012503825956096067
5.1	-3.	110.07938589407536	1.1327433914507026	0.01571560331445064
5.1	-2.9	110.60472090293604	1.0945417123896988	0.018239381734425478
5.1	-2.8	110.99792600333178	1.061648388032168	0.02013956120525312
5.1	-2.7	111.27355225895568	1.0338009706787972	0.02147707076925856
5.1	-2.6	111.44468410025317	1.0106003286675502	0.022309540883382807
5.1	-2.5	111.52318189097761	0.9915653502712729	0.0226914627292295
5.1	-2.4	111.51987680558894	0.9761753257335926	0.02267433662784777
5.1	-2.3	111.44472842973495	0.9639017841145971	0.02230681037997858
5.1	-2.2	111.30695285137574	0.9542327062516165	0.02163480829224513
5.1	-2.1	111.11512695130033	0.9466900679764905	0.02070165182620455
5.1	-2.	110.8772733359111	0.9408423425401509	0.01954817241386634
5.1	-1.9	110.60092931108017	0.9363119298705556	0.018212816434604477
5.1	-1.8	110.29320249649591	0.932779560534243	0.01673174321092706
5.1	-1.7	109.96081507108664	0.9333424763582201	0.015138915607973785
5.1	-1.6	109.6101384359726	0.9342687895589705	0.013466184383530519
5.1	-1.5	109.2472193489559	0.9347915135652727	0.011743365311286447
5.1	-1.4	108.87779893521231	0.9348485120001442	0.009998310188502585
5.1	-1.3	108.50732515222651	0.93443331971541	0.008256971200091251
5.1	-1.2	108.14095973152904	0.9335838089821209	0.006543459011178275
5.1	-1.1	107.78357958352005	0.9323708429949988	0.004880093177808104
5.1	-1.	107.43977455223192	0.9308850742337285	0.003287445879833456
5.1	-0.9	107.11384323167145	0.9292267946941166	0.0017843920502042254
5.1	-0.8	106.80978213332592	0.9274942944150126	0.00038813424949007275
5.1	-0.7	106.53128205054085	0.9257715434320772	-0.0008857379814798602
5.1	-0.6	106.28169353750351	0.9241325950633126	-0.002023305740624891
5.1	-0.5	106.06402901253313	0.9226134874689365	-0.0030122472087233815
5.1	-0.4	105.8809455679584	0.9212246560347523	-0.00384182355437003
5.1	-0.3	105.73472671138013	0.9199441317945372	-0.004502887684726446
5.1	-0.2	105.6272668369686	0.9187181812368124	-0.00498788536960762
5.1	-0.1	105.56005655592324	0.9174641044032938	-0.005290862440421151
5.1	0.	105.53416938207161	0.9160754290437438	-0.005407477118944112
5.1	0.1	105.5502501178704	0.9144987915328926	-0.005335018556323873
5.1	0.2	105.60850532600747	0.912394406987147	-0.005072430492835796
5.1	0.3	105.70869608293319	0.9098428436406607	-0.004620340654726829
5.1	0.4	105.85013318386453	0.9066589952676765	-0.00398109560225849
5.1	0.5	106.03167469803584	0.9027511691840289	-0.0031588012705424315
5.1	0.6	106.25172594685526	0.8980612710792713	-0.0021593688707514033
5.1	0.7	106.50824151423525	0.9078124269211116	-0.0009905664696871416
5.1	0.8	106.79873108042798	0.9267268571562539	0.0003379350265567127
5.1	0.9	107.12026834389883	0.9480069827319397	0.0018145049010529074
5.1	1.	107.4694761283844	0.9710812075197879	0.0034254098102238506
5.1	1.1	107.84255671644182	0.9951969118106092	0.005154832207075022
5.1	1.2	108.23528878098384	1.0194402522464259	0.006984755242145951
5.1	1.3	108.64303453111278	1.0427641125855445	0.00889488809990828
5.1	1.4	109.06073927093074	1.0640314988690704	0.010862559621866816
5.1	1.5	109.48293226869953	1.082074307241598	0.01286262618331531
5.1	1.6	109.90372312309066	1.095767948189959	0.014867369331347823
5.1	1.7	110.3167931763186	1.1041244726749966	0.016846385787042444
5.1	1.8	110.71538095749975	1.1064066060425972	0.01876647167775869
5.1	1.9	111.09226046978897	1.105681863111272	0.020591500124271814
5.1	2.	111.43971099797089	1.0999179489133866	0.022282292023770106
5.1	2.1	111.74947655251826	1.0895424573346304	0.023796480198609478
5.1	2.2	112.01271309872345	1.0764225840683395	0.025088366252740482
5.1	2.3	112.21992096675216	1.0636645826655524	0.0261087702297867
5.1	2.4	112.36085946082684	1.0559525964722383	0.026804872284855945
5.1	2.5	112.42443963598994	1.0599585518084496	0.02712004649111456
5.1	2.6	112.39859013733309	1.0958336187316888	0.026993685401927446
5.1	2.7	112.27008961185504	1.1677873023957375	0.026361015201005596
5.1	2.8	112.02435658428715	1.2706552710491934	0.025152900386012388
5.1	2.9	111.64518508109882	1.4271997199742543	0.023295636395563105
5.1	3.	111.11440962786045	1.700919741812541	0.020710728372841672
5.1	3.1	110.41147674290286	2.1048646444047563	0.01731465393928417
5.1	3.2	109.51289081828345	2.6813489271819293	0.013018606382740827
5.1	3.3	108.39148761293164	3.4831599770521677	0.00772821311885092
5.1	3.4	107.01545908497798	4.5756969141549035	0.0013431945984481997
5.1	3.5	105.34707293964004	6.039385160584757	-0.006242846868610388
5.1	3.6	103.34077446076498	7.985830047673517	-0.015143124271497714
5.1	3.7	100.94064534170222	10.55026711188684	-0.025477872718908896
5.1	3.8	98.07651637432599	13.863210487164707	-0.037375103903611706
5.1	3.9	94.65806128444935	18.102866112019427	-0.05097136802576756
5.1	4.	90.56526445177747	23.48557196229686	-0.06641284753322689
5.1	4.1	85.63206803954816	30.278981279552923	-0.08385695601620051
5.1	4.2	79.6159334238728	38.82883510453085	-0.10347487243873195
5.1	4.3	72.13446075177072	49.62043460043732	-0.12545595613113553
5.1	4.4	62.50967617540902	63.44213059006881	-0.15001643435268847
5.1	4.5	49.26354054946036	81.98063808675599	-0.177419644396843
5.1	4.6	27.019163973490762	112.10515788785996	-0.20803766582258842
5.1	4.7	$Failed	$Failed	invalid
5.1	4.8	$Failed	$Failed	invalid
5.1	4.9	$Failed	$Failed	invalid
5.1	5.	$Failed	$Failed	invalid
5.249999999999999	-5.	$Failed	$Failed	invalid
5.249999999999999	-4.9	$Failed	$Failed	invalid
5.249999999999999	-4.8	15.167583827855596	62.50135500341799	-0.2227365811812623
5.249999999999999	-4.7	42.89352230664132	32.02232869665673	-0.1940308075779113
5.249999999999999	-4.6	57.072740617453	20.961130186737776	-0.16813496228639835
5.249999999999999	-4.5	67.16169977193047	14.408737196553332	-0.14469370897484782
5.249999999999999	-4.4	74.97359991839195	10.119513643267226	-0.12347602199371968
5.249999999999999	-4.3	81.27213167768097	7.199186911894202	-0.10430030639174749
5.249999999999999	-4.2	86.46984622504088	5.17295517590162	-0.08701131490205108
5.249999999999999	-4.1	90.82150885718549	3.755711743532828	-0.07147061910598783
5.249999999999999	-4.	94.49836308332947	2.7636436515273743	-0.05755191085759613
5.249999999999999	-3.9	97.62248574066847	2.0727710095744953	-0.045138377321721546
5.249999999999999	-3.8	100.28476084661236	1.5968994718651999	-0.034121086194861004
5.249999999999999	-3.7	102.55515078712588	1.4699849756939614	-0.024397912189598484
5.249999999999999	-3.6	104.48897045863897	1.3908926679582692	-0.01587277598543984
5.249999999999999	-3.5	106.1309251847803	1.3424703819945591	-0.008455073732848824
5.249999999999999	-3.4	107.51780775385767	1.2917911436855007	-0.0020592889505038
5.249999999999999	-3.3	108.68043915525624	1.2418634410686025	0.003395629962035185
5.249999999999999	-3.2	109.64492536855266	1.194583011150982	0.00798616927188945
5.249999999999999	-3.1	110.4336912337879	1.151162553908236	0.0117847421929115
5.249999999999999	-3.	111.06623781268472	1.1122411594386818	0.014859985726387491
5.249999999999999	-2.9	111.55967531834713	1.0780687216544038	0.017276851103722977
5.249999999999999	-2.8	111.92916669524409	1.0486170421005312	0.019096828930614346
5.249999999999999	-2.7	112.1882686691501	1.0236649396005504	0.02037812240946317
5.249999999999999	-2.6	112.34920209463324	1.0028641037176271	0.021175807704690075
5.249999999999999	-2.5	112.42306840289284	0.9857895534579626	0.0215419825332478
5.249999999999999	-2.4	112.42002423454711	0.9719780272863829	0.021525904126085453
5.249999999999999	-2.3	112.34942310056918	0.9609577634425648	0.02117411880085847
5.249999999999999	-2.2	112.21993082334023	0.9522706003726427	0.020530582132214335
5.249999999999999	-2.1	112.03961978217345	0.9454882435758236	0.019636772056437664
5.249999999999999	-2.	111.81604580106378	0.9402235682549644	0.018531794015686442
5.249999999999999	-1.9	111.55631058344913	0.9361380082891628	0.01725247948196492
5.249999999999999	-1.8	111.26711218321675	0.9329451626667833	0.01583347739856015
5.249999999999999	-1.7	110.95478517196699	0.9334202023879499	0.014307339179184392
5.249999999999999	-1.6	110.62533201182961	0.9342179683963536	0.01270459744974186
5.249999999999999	-1.5	110.28444688859616	0.9346516390737065	0.01105383834673089
5.249999999999999	-1.4	109.93753285992952	0.9346664111530032	0.009381768121447247
5.249999999999999	-1.3	109.58971325699919	0.9342574029969768	0.00771327364165874
5.249999999999999	-1.2	109.2458360304902	0.9334601924413022	0.006071468139945524
5.249999999999999	-1.1	108.91048007445907	0.9323378914209286	0.004477756993618839
5.249999999999999	-1.	108.5879501937526	0.9309733340540873	0.002951871975396002
5.249999999999999	-0.9	108.282272235889	0.9294569647747721	0.0015119072865484168
5.249999999999999	-0.8	107.99718514687326	0.9278766797325062	0.00017435231990298866
5.249999999999999	-0.7	107.73614533305845	0.9263088298045261	-0.0010458225176537272
5.249999999999999	-0.6	107.50227098774188	0.924820276057261	-0.0021353201297177604
5.249999999999999	-0.5	107.29837133861373	0.9234436228784659	-0.003082340148435489
5.249999999999999	-0.4	107.12692025930322	0.9221883746689201	-0.0038766075521958626
5.249999999999999	-0.3	106.99004101700821	0.9210350249346959	-0.004509378310927958
5.249999999999999	-0.2	106.88949249250332	0.9199355218482026	-0.004973440359774657
5.249999999999999	-0.1	106.8266562594407	0.9188158813329892	-0.005263119984914376
5.249999999999999	0.	106.80252468461744	0.9175807752359759	-0.00537429380871101
5.249999999999999	0.1	106.8176906856688	0.9161820981618405	-0.005304405708673118
5.249999999999999	0.2	106.87233910272	0.9143158492795749	-0.005052488859730843
5.249999999999999	0.3	106.9662402118594	0.9120533369375039	-0.004619193520275365
5.249999999999999	0.4	107.09874523087719	0.9092284493652016	-0.004006819448369545
5.249999999999999	0.5	107.26878393429047	0.9057583090088315	-0.0032193538406438335
5.249999999999999	0.6	107.47486435125562	0.9015899730204211	-0.0022625145248070383
5.249999999999999	0.7	107.7150741531705	0.9102655172721086	-0.0011437980713936355
5.249999999999999	0.8	107.98708434166294	0.9272275219654631	0.00012747346986347746
5.249999999999999	0.9	108.28816935135717	0.9463192492421797	0.0015401470969704512
5.249999999999999	1.	108.61516342757427	0.9670323392553399	0.0030809865969020217
5.249999999999999	1.1	108.96451416433548	0.9886941736254755	0.004734798365767699
5.249999999999999	1.2	109.3322713378531	1.0104859717225452	0.006484291404413874
5.249999999999999	1.3	109.71408996777778	1.0314682715530523	0.008309994242824074
5.249999999999999	1.4	110.10523418325984	1.0506215350686858	0.010190179899863969
5.249999999999999	1.5	110.5005758698661	1.066894068337831	0.012100766383381097
5.249999999999999	1.6	110.89458890250468	1.0792726494903917	0.014015215588464039
5.249999999999999	1.7	111.28134216471489	1.08686557885612	0.015904435503488072
5.249999999999999	1.8	111.6544860271996	1.0890055164271786	0.01773667143219993
5.249999999999999	1.9	112.00723239862782	1.0884377508432692	0.01947739127934088
5.249999999999999	2.	112.33232691849217	1.083337284756439	0.021089165126409508
5.249999999999999	2.1	112.62201208942962	1.0740866443418469	0.02253153728456353
5.249999999999999	2.2	112.86797909591732	1.0623634077200421	0.023760893256369382
5.249999999999999	2.3	113.06130655509737	1.0509616156878394	0.02473031820110868
5.249999999999999	2.4	113.19238297499645	1.044096713112836	0.025389449636912663
5.249999999999999	2.5	113.25080980694733	1.0477736231279948	0.02568432140691012
5.249999999999999	2.6	113.22528037902771	1.0800186780928982	0.025557200193588238
5.249999999999999	2.7	113.10342898597995	1.1447487840862465	0.02494641277083813
5.249999999999999	2.8	112.8716424198466	1.2372637181831436	0.023786163732387663
5.249999999999999	2.9	112.51482366688907	1.3784047096764596	0.022006342025272622
5.249999999999999	3.	112.01609372899509	1.624599897230567	0.01953231533297469
5.249999999999999	3.1	111.35641235085322	1.9877807911681344	0.01628470970105822
5.249999999999999	3.2	110.51409051873708	2.505883414889155	0.012179171397147588
5.249999999999999	3.3	109.46415539913227	3.226209155710677	0.007126106141982641
5.249999999999999	3.4	108.17749537415284	4.2073529700110015	0.0010303186217640453
5.249999999999999	3.5	106.61981863231793	5.521319519797956	-0.006208937676131378
5.249999999999999	3.6	104.74993225914382	7.268087555068263	-0.014699065639188658
5.249999999999999	3.7	102.51772254475794	9.568698528052906	-0.024553870881533567
5.249999999999999	3.8	99.86091840519124	12.540043312690344	-0.03589440287349575
5.249999999999999	3.9	96.700339291675	16.341432603612517	-0.04884961338319707
5.249999999999999	4.	92.93241998337814	21.1653535580884	-0.06355727271333783
5.249999999999999	4.1	88.41679985928647	27.247294976980257	-0.08016529079289349
5.249999999999999	4.2	82.95421102313901	34.88446048157533	-0.09883373811059938
5.249999999999999	4.3	76.24315801115971	44.47614915042327	-0.11973821217043062
5.249999999999999	4.4	67.7828128863342	56.62248796566783	-0.14307607306812736
5.249999999999999	4.5	56.60465552790241	72.41616518891769	-0.16907974674918963
5.249999999999999	4.6	40.174928412436934	94.81869528048018	-0.1980516511674808
5.249999999999999	4.7	$Failed	$Failed	invalid
5.249999999999999	4.8	$Failed	$Failed	invalid
5.249999999999999	4.9	$Failed	$Failed	invalid
5.249999999999999	5.	$Failed	$Failed	invalid
5.3999999999999995	-5.	$Failed	$Failed	invalid
5.3999999999999995	-4.9	$Failed	$Failed	invalid
5.3999999999999995	-4.8	33.126138574973496	42.44158140621554	-0.21281967295493429
5.3999999999999995	-4.7	51.11001995086701	26.397926451321652	-0.18557774826742643
5.3999999999999995	-4.6	62.844256062175674	17.938885263249475	-0.16091312760802848
5.3999999999999995	-4.5	71.64722386997312	12.566422827545367	-0.13855065261810845
5.3999999999999995	-4.4	78.63186722089009	8.944451208561404	-0.11829081491830752
5.3999999999999995	-4.3	84.34344088461997	6.435755905807383	-0.09996949681980426
5.3999999999999995	-4.2	89.10022136692527	4.675303055573394	-0.08344329459142953
5.3999999999999995	-4.1	93.10835038259238	3.4340077485747997	-0.06858285305866989
5.3999999999999995	-4.	96.5109381051555	2.55988035268237	-0.05526934951855836
5.3999999999999995	-3.9	99.41240950982078	1.9483341241124066	-0.04339243543439242
5.3999999999999995	-3.8	101.89188287934216	1.52558248176544	-0.032848922263389604
5.3999999999999995	-3.7	104.01110094490382	1.4127148162111212	-0.023541882008269142
5.3999999999999995	-3.6	105.81941566267638	1.3429012322208678	-0.015379993644598397
5.3999999999999995	-3.5	107.3570666141585	1.3001811369165353	-0.00827706033939745
5.3999999999999995	-3.4	108.65741601244645	1.2552085261914527	-0.0021516570044752617
5.3999999999999995	-3.3	109.74861104585196	1.2107424055342904	0.003073563848146034
5.3999999999999995	-3.2	110.65459920412454	1.1685108329707958	0.007471534632317603
5.3999999999999995	-3.1	111.39603395272806	1.1296491819905725	0.011111291381050388
5.3999999999999995	-3.	111.99096257913341	1.0947660970494866	0.014058382725974941
5.3999999999999995	-2.9	112.455277830439	1.0641048564242084	0.016374876302147956
5.3999999999999995	-2.8	112.8031028977747	1.037656337390871	0.01811954289409616
5.3999999999999995	-2.7	113.04709840693808	1.0152333196472085	0.0193480359425217
5.3999999999999995	-2.6	113.19870378741116	0.9965304643718156	0.020113040489956054
5.3999999999999995	-2.5	113.26833124588579	0.9811707413877002	0.02046441204934764
5.3999999999999995	-2.4	113.26552288110246	0.9687407181468615	0.02044930578421454
5.3999999999999995	-2.3	113.19907855062125	0.9588178737132864	0.020112297062725666
5.3999999999999995	-2.2	113.07716034163565	0.9509910117016744	0.019495494403204146
5.3999999999999995	-2.1	112.90737800053616	0.9448752658331614	0.01863864507265199
5.3999999999999995	-2.	112.69685876233792	0.9401225225836924	0.017579233660795127
5.3999999999999995	-1.9	112.45230414362841	0.9364282234360388	0.016352574276287446
5.3999999999999995	-1.8	112.18003580336752	0.9335347672694638	0.01499189639852267
5.3999999999999995	-1.7	111.8860321574219	0.9339361312284495	0.013528424322985545
5.3999999999999995	-1.6	111.5759569529764	0.9346250502459981	0.011991451039457979
5.3999999999999995	-1.5	111.25518090425955	0.9349847678368519	0.010408406240043681
5.3999999999999995	-1.4	110.92879607068244	0.9349673773601381	0.00880491323856794
5.3999999999999995	-1.3	110.60162798807393	0.9345683110029768	0.00720485014444925
5.3999999999999995	-1.2	110.27824266727274	0.9338201286816741	0.005630411596557444
5.3999999999999995	-1.1	109.96294582118104	0.9327812011851506	0.004102139556778073
5.3999999999999995	-1.	109.65978204670903	0.9315263329530552	0.0026389685503374685
5.3999999999999995	-0.9	109.3725301090793	0.930137494993275	0.0012582605603256372
5.3999999999999995	-0.8	109.10469786509323	0.928688633398906	-0.00002416332072806282
5.3999999999999995	-0.7	108.85952839062327	0.9272626752216269	-0.0011939011679810013
5.3999999999999995	-0.6	108.6399297322964	0.9259080437957294	-0.0022382624845099022
5.3999999999999995	-0.5	108.4485285567295	0.9246577313248139	-0.0031459290010702606
5.3999999999999995	-0.4	108.28763425523954	0.9235204506844639	-0.003907060252342359
5.3999999999999995	-0.3	108.15922645491256	0.9224788297067477	-0.004513289319389539
5.3999999999999995	-0.2	108.0649428119729	0.9214897578223002	-0.004957723540991173
5.3999999999999995	-0.1	108.00606747206838	0.9204868671961037	-0.005234950880945909
5.3999999999999995	0.	107.9835204964483	0.9193844569425096	-0.005341050364817385
5.3999999999999995	0.1	107.9978486256115	0.9181391680758821	-0.00527360844319999
5.3999999999999995	0.2	108.04921759378603	0.9164781159315396	-0.005031739505282656
5.3999999999999995	0.3	108.13740618005592	0.9144646905935048	-0.00461611163832857
5.3999999999999995	0.4	108.26180206263646	0.9119493471087594	-0.0040289773768510395
5.3999999999999995	0.5	108.42139949929184	0.9088570549315875	-0.0032742090014666325
5.3999999999999995	0.6	108.61479878793169	0.9051395367026203	-0.002357339191392839
5.3999999999999995	0.7	108.84020727296361	0.9128850193912967	-0.0012856062641705829
5.3999999999999995	0.8	109.09544162575571	0.9281388505527843	-0.00006800470752650611
5.3999999999999995	0.9	109.37795543386672	0.9453203329412787	0.0012847764693548064
5.3999999999999995	1.	109.68477768516507	0.9639670371449114	0.002759968730043333
5.3999999999999995	1.1	110.01257466915958	0.9834789833537201	0.004342960998466094
5.3999999999999995	1.2	110.35764096112116	1.0031207851640005	0.0060171442270855885
5.3999999999999995	1.3	110.71589944783757	1.022047796537862	0.007763829847945956
5.3999999999999995	1.4	111.08290264524409	1.0393396265995563	0.009562169348705553
5.3999999999999995	1.5	111.45383008067127	1.0540511430382793	0.011389061925030829
5.3999999999999995	1.6	111.8234906111424	1.065265993485383	0.01321909211233948
5.3999999999999995	1.7	112.18630696301666	1.072177375003676	0.015024397239431476
5.3999999999999995	1.8	112.53630590185601	1.0741800388888123	0.016774580260864362
5.3999999999999995	1.9	112.8670998992383	1.0737383838896903	0.018436602368934928
5.3999999999999995	2.	113.17186168263217	1.069209041966019	0.01997466974326409
5.3999999999999995	2.1	113.44329035671603	1.0609352837936967	0.02135011412907329
5.3999999999999995	2.2	113.67356752518857	1.050428344793346	0.022521267588078778
5.3999999999999995	2.3	113.85430133684935	1.040207981392527	0.023443330640001002
5.3999999999999995	2.4	113.97645607040789	1.0340775321809161	0.024068233520476046
5.3999999999999995	2.5	114.03026410119638	1.0374552786050089	0.024344490675486746
5.3999999999999995	2.6	114.00511620695193	1.0665144594406826	0.024217047531393872
5.3999999999999995	2.7	113.88942530794189	1.1248967281293858	0.02362711875817928
5.3999999999999995	2.8	113.67045668516548	1.2083171053468789	0.022512018283277133
5.3999999999999995	2.9	113.33411584244288	1.335877828031272	0.020804978461369396
5.3999999999999995	3.	112.86468207167458	1.5578899062295903	0.018434958249635647
5.3999999999999995	3.1	112.24447099651145	1.8852746995961525	0.015326438248185158
5.3999999999999995	3.2	111.45340338715657	2.352136470971672	0.01139919942007047
5.3999999999999995	3.3	110.46844063858667	3.0009833591457493	0.006568053546063421
5.3999999999999995	3.4	109.26284810067196	3.884449900868404	0.0007425509732211927
5.3999999999999995	3.5	107.80534029680578	5.06716347732808	-0.006172778272876177
5.3999999999999995	3.6	106.05847432516471	6.6389408872275055	-0.014280012526154101
5.3999999999999995	3.7	103.97707831311673	8.708424735420053	-0.023687037602894312
5.3999999999999995	3.8	101.50551694855638	11.38060334611761	-0.03450847172284996
5.3999999999999995	3.9	98.57379959201558	14.798413286283804	-0.04686629376822829
5.3999999999999995	4.	95.09161960413243	19.134024542553135	-0.06089059931248787
5.3999999999999995	4.1	90.93872565748573	24.59643155473617	-0.07672070751888593
5.3999999999999995	4.2	85.94839297935978	31.445007221288193	-0.09450680425194953
5.3999999999999995	4.3	79.87663391605946	40.017093051616726	-0.11441257334392553
5.3999999999999995	4.4	72.33801616778263	50.791055742435034	-0.13661983742386286
5.3999999999999995	4.5	62.64772384325945	64.55326947806459	-0.1613377587554291
5.3999999999999995	4.6	49.3082252116229	83.00537347557808	-0.1888245096136173
5.3999999999999995	4.7	26.823285181460644	113.29923257302256	-0.21945399138506722
5.3999999999999995	4.8	$Failed	$Failed	invalid
5.3999999999999995	4.9	$Failed	$Failed	invalid
5.3999999999999995	5.	$Failed	$Failed	invalid
5.55	-5.	$Failed	$Failed	invalid
5.55	-4.9	16.673994435583598	63.285669857172735	-0.2323144036398671
5.55	-4.8	43.61149289557016	33.6583301109398	-0.20362671286311868
5.55	-4.7	57.71417764936557	22.367113292935663	-0.1776948419473078
5.55	-4.6	67.78243547366591	15.571760277842031	-0.15416202927991257
5.55	-4.5	75.59315477784054	11.069687283809515	-0.1328004661818443
5.55	-4.4	81.90152887282547	7.969650052739624	-0.11343311816901792
5.55	-4.3	87.11712689251469	5.793820617974262	-0.0959097472680474
5.55	-4.2	91.49334796694984	4.252940021441873	-0.08009696771443592
5.55	-4.1	95.2006457626039	3.159183633461012	-0.06587338353594295
5.55	-4.	98.36053875898547	2.385034609732813	-0.0531268832040593
5.55	-3.9	101.06345062461772	1.8412883019740178	-0.04175300021245579
5.55	-3.8	103.37892968322791	1.4642273722370334	-0.03165381530956178
5.55	-3.7	105.36189847856518	1.3634789628009685	-0.022737195220574186
5.55	-3.6	107.05668080368109	1.3015865575545575	-0.01491622574470286
5.55	-3.5	108.49969401071068	1.2637350380439756	-0.008108829944198044
5.55	-3.4	109.7213437935068	1.2236736498181955	-0.0022373543168595425
5.55	-3.3	110.7474454698106	1.1839379038103743	0.002772100464100348
5.55	-3.2	111.60005047245767	1.146092766498768	0.006989159732903448
5.55	-3.1	112.29823969148687	1.1112072022261117	0.010479695316858446
5.55	-3.	112.85876095840642	1.0798476568867699	0.013306343327813788
5.55	-2.9	113.29641497031716	1.052257995296813	0.015528474152353887
5.55	-2.8	113.62439136681152	1.0284398566130335	0.017202323749882273
5.55	-2.7	113.85454024724966	1.0082340785517943	0.018381156188676577
5.55	-2.6	113.99759151730966	0.9913718547378636	0.019115414669974642
5.55	-2.5	114.06332947222275	0.9775174832013107	0.01945285144289681
5.55	-2.4	114.06073473757822	0.9663007996301616	0.019438648284462713
5.55	-2.3	113.99810010429074	0.9573422711353743	0.019115529770342643
5.55	-2.2	113.88312538346128	0.9502718024445329	0.018523868957795266
5.55	-2.1	113.72299510117209	0.9447426768058023	0.017701786366842533
5.55	-2.	113.52444216410477	0.9404409783314804	0.016685242193585914
5.55	-1.9	113.29379961098887	0.9370920233375273	0.015508123227396357
5.55	-1.8	113.0370424965758	0.9344635619464015	0.01420232291830658
5.55	-1.7	112.75982131381018	0.9348029947618812	0.012797816257059967
5.55	-1.6	112.46748718549522	0.9354002346557451	0.01132272616744591
5.55	-1.5	112.16511138021946	0.9356988057774345	0.009803380921573498
5.55	-1.4	111.85750441344535	0.9356558606009173	0.008264401679882544
5.55	-1.3	111.54922026148864	0.9352689407633648	0.006728727182579414
5.55	-1.2	111.24456345008304	0.9345676722609255	0.005217670074489034
5.55	-1.1	110.94759062844837	0.933605393766797	0.0037509602200978473
5.55	-1.	110.66210919593827	0.9324500449408362	0.0023467822033945707
5.55	-0.9	110.39167302796265	0.9311760295527591	0.0010218085799085022
5.55	-0.8	110.13968982707283	0.9298514315345159	-0.0002082561646561884
5.55	-0.7	109.90888575701642	0.9285451995104665	-0.001331055270193053
5.55	-0.6	109.70229874652179	0.9273100125544147	-0.002332973282506298
5.55	-0.5	109.5222840841664	0.9261719842899652	-0.003203642701276488
5.55	-0.4	109.37100280340916	0.9251391869422179	-0.003933630766176248
5.55	-0.3	109.25030524006122	0.9241960195400054	-0.0045149239721052475
5.55	-0.2	109.1617200920813	0.9233037891179663	-0.00494092865007003
5.55	-0.1	109.10644409955566	0.9224026090107742	-0.005206476716989691
5.55	0.	109.08533251192353	0.9214154183886336	-0.0053078354821715495
5.55	0.1	109.09889088318728	0.9203029277886543	-0.005242723128988089
5.55	0.2	109.14726803491429	0.9188194785833446	-0.005010327572284208
5.55	0.3	109.2302506900495	0.9170216560173401	-0.004611331022811305
5.55	0.4	109.34725959795887	0.9147744723928923	-0.004047938532096139
5.55	0.5	109.49734731588173	0.9120098370514143	-0.0033239113231188847
5.55	0.6	109.67919748536764	0.9086836933389719	-0.0024446047942077442
5.55	0.7	109.89112550695164	0.9156216720787285	-0.0014170112542872398
5.55	0.8	110.13118491536264	0.9293793397382188	-0.000249322843235443
5.55	0.9	110.39667535317679	0.9448828399962821	0.0010467350071146214
5.55	1.	110.68512169681864	0.9617143951923595	0.0024603273892377514
5.55	1.1	110.99328003854059	0.9793360304776257	0.003976887104985255
5.55	1.2	111.31766726788975	0.9970854353205851	0.005580448291285019
5.55	1.3	111.65444938063776	1.014200893733971	0.007253057352212211
5.55	1.4	111.99944224015888	1.029852149091127	0.008974697813046197
5.55	1.5	112.34811037586863	1.0431826163368925	0.01072320993397493
5.55	1.6	112.69556180690373	1.0533628187205437	0.012474198345426443
5.55	1.7	113.03654342336627	1.0596646644601009	0.014200960423655713
5.55	1.8	113.3654290790344	1.0615362449956791	0.015874382152441566
5.55	1.9	113.67619860919793	1.0611960371250575	0.017462824747868824
5.55	2.	113.96241663103591	1.0571604023477477	0.018932027414483146
5.55	2.1	114.2172014514573	1.0497382701988585	0.02024499548954773
5.55	2.2	114.43318487538451	1.0402944970109758	0.021361882614936732
5.55	2.3	114.6024610499134	1.0311070814545076	0.022239867348041842
5.55	2.4	114.71652227156517	1.025615751215156	0.022833022769495392
5.55	2.5	114.76617870914497	1.0287213687498422	0.023092180361792253
5.55	2.6	114.74145888372006	1.0549753623545683	0.02296478625004105
5.55	2.7	114.63148606882008	1.107761406854408	0.022394749625385922
5.55	2.8	114.4243247946318	1.1831669313818338	0.02132228389835241
5.55	2.9	114.10678980716459	1.2987176657272101	0.019683737409338015
5.55	3.	113.66420683661974	1.4994135390076337	0.017411414335288394
5.55	3.1	113.08011112174715	1.7952616283755134	0.014433383612189772
5.55	3.2	112.3358615642061	2.2170042234254197	0.010673263325155467
5.55	3.3	111.41013909960981	2.8029426732798868	0.006049951260739851
5.55	3.4	110.27841568913347	3.600372637196358	0.0004778889492905655
5.55	3.5	108.91174913801675	4.667741603118941	-0.006134813280919339
5.55	3.6	107.27624559050129	6.085648760195255	-0.013883990953099334
5.55	3.7	105.33087137441036	7.95197216347411	-0.022872537539030208
5.55	3.8	103.0256264953491	10.36125112705983	-0.03320910039670766
5.55	3.9	100.29819125592304	13.442128856828234	-0.04500923956156992
5.55	4.	97.06910846824556	17.349256814737487	-0.05839601908280233
5.55	4.1	93.23417028279502	22.26935720593444	-0.07350094481340208
5.55	4.2	88.65175980031805	28.431376122507174	-0.09046532686406655
5.55	4.3	83.12025126186174	36.126003747677814	-0.10944238220231078
5.55	4.4	76.33361311967927	45.74775268387427	-0.13060077594193142
5.55	4.5	67.7814754351949	57.897591399515264	-0.15413126462301857
5.55	4.6	56.47105399336852	73.68689019288614	-0.18026107900036592
5.55	4.7	39.77249283146825	96.21271398964667	-0.20929201032804962
5.55	4.8	$Failed	$Failed	invalid
5.55	4.9	$Failed	$Failed	invalid
5.55	5.	$Failed	$Failed	invalid
5.699999999999999	-5.	$Failed	$Failed	invalid
5.699999999999999	-4.9	33.46253277073825	44.553502875428904	-0.2223258322404433
5.699999999999999	-4.8	51.48343601606778	28.063503383014776	-0.19506023620241902
5.699999999999999	-4.7	63.253309751376534	19.295088077054316	-0.17032279051001029
5.699999999999999	-4.6	72.08792165108729	13.665739189233676	-0.1478375906964465
5.699999999999999	-4.5	79.1031355887632	9.832797584662885	-0.12740810972296746
5.699999999999999	-4.4	84.84611794281305	7.151118347530627	-0.10887448064705516
5.699999999999999	-4.3	89.63630583120347	5.248934254041103	-0.09209787284713064
5.699999999999999	-4.2	93.68046644886446	3.8917331980149896	-0.07695367700836198
5.699999999999999	-4.1	97.12213013041337	2.9228905541805403	-0.06332732239168067
5.699999999999999	-4.	100.0658262544694	2.2341640360418324	-0.05111288715344557
5.699999999999999	-3.9	102.59067515891076	1.7487530478896929	-0.04021127856503352
5.699999999999999	-3.8	104.75832825930289	1.411220193170692	-0.03052943006806616
5.699999999999999	-3.7	106.61798134078929	1.3209839420936902	-0.02197964287168379
5.699999999999999	-3.6	108.20967096650105	1.2658921137980172	-0.014479113921524428
5.699999999999999	-3.5	109.56652155343765	1.2322249804174277	-0.007949593654299675
5.699999999999999	-3.4	110.71651549781659	1.196439953015556	-0.002316234738156689
5.699999999999999	-3.3	111.68311681667316	1.1607578159088519	0.002490206639067752
5.699999999999999	-3.2	112.48672872103472	1.1267762602076772	0.006536423625094975
5.699999999999999	-3.1	113.145294650899	1.0953683454946628	0.00988654125503275
5.699999999999999	-3.	113.67426556227576	1.067101415463867	0.012599854477289923
5.699999999999999	-2.9	114.08745278197284	1.042205102937757	0.014733166194937482
5.699999999999999	-2.8	114.39720015567538	1.0206989872503698	0.01634033353237599
5.699999999999999	-2.7	114.61462593048245	1.0024437102517254	0.017472394669384286
5.699999999999999	-2.6	114.74981370148528	0.9872017747504316	0.018177688032950896
5.699999999999999	-2.5	114.81197407976845	0.9746732705020236	0.01850198966455637
5.699999999999999	-2.4	114.80957334441726	0.9645257798235178	0.018488626564995392
5.699999999999999	-2.3	114.75043873268298	0.9564174229757043	0.018178582781724753
5.699999999999999	-2.2	114.64184483296432	0.9500143000490908	0.017610598456813696
5.699999999999999	-2.1	114.49058456334194	0.94500306075075	0.01682126262745246
5.699999999999999	-2.	114.30302721223735	0.9411000845924207	0.015845100321988582
5.699999999999999	-1.9	114.0851658803857	0.9380570098745125	0.014714653444111374
5.699999999999999	-1.8	113.84265460304898	0.9356646996539695	0.013460552596907427
5.699999999999999	-1.7	113.58083944650421	0.9359522703132228	0.0121115826614238
5.699999999999999	-1.6	113.30478656612817	0.9364705051999067	0.010694778282869973
5.699999999999999	-1.5	113.01929510521822	0.9367179143044098	0.009235451562173112
5.699999999999999	-1.4	112.72891214883037	0.936655929366708	0.007757257226742059
5.699999999999999	-1.3	112.43794142006192	0.9362828008521547	0.0062822428491138005
5.699999999999999	-1.2	112.15044821651956	0.935626025561163	0.00483089399639286
5.699999999999999	-1.1	111.87038016228732	0.9347260300741027	0.0034227278875143263
5.699999999999999	-1.	111.60112043615766	0.933660683977152	0.0020742606630355515
5.699999999999999	-0.9	111.3461066792556	0.9324897180528211	0.0008019261832224456
5.699999999999999	-0.8	111.10843275366616	0.9312822796537574	-0.00037971000564726576
5.699999999999999	-0.7	110.89094582516212	0.9300903482992595	-0.0014574695587179082
5.699999999999999	-0.6	110.6962350204443	0.9289612726500991	-0.002419515975710232
5.699999999999999	-0.5	110.52661047898883	0.9279228897315619	-0.0032554292071268476
5.699999999999999	-0.4	110.38409829774709	0.9269825018502615	-0.003956163199257623
5.699999999999999	-0.3	110.2704314552392	0.926126110008596	-0.004514038533248596
5.699999999999999	-0.2	110.1870399729775	0.9253187844408757	-0.004922743348589428
5.699999999999999	-0.1	110.1350415828235	0.924506519142696	-0.005177338649763247
5.699999999999999	0.	110.11523317559733	0.9236196134044405	-0.0052742679256136266
5.699999999999999	0.1	110.12808331226495	0.9226225039147664	-0.005211371159637004
5.699999999999999	0.2	110.17372590669407	0.9212933666692606	-0.004987903034357713
5.699999999999999	0.3	110.25195524642608	0.9196829560604982	-0.004604555696794521
5.699999999999999	0.4	110.36222251696984	0.9176690143787454	-0.0040634855856720165
5.699999999999999	0.5	110.50363356989993	0.9151897358549377	-0.003368344575467336
5.699999999999999	0.6	110.67494823084694	0.912204756841632	-0.0025243156292201197
5.699999999999999	0.7	110.87458075118224	0.9184399518818367	-0.0015381526934267753
5.699999999999999	0.8	111.10060040508377	0.930877477484529	-0.0004182276710371219
5.699999999999999	0.9	111.35072794590668	0.9448932761929143	0.0008253816130954078
5.699999999999999	1.	111.62235121157043	0.9601238902896085	0.0021809320904358775
5.699999999999999	1.1	111.91253075254117	0.9759745074409096	0.0036349300353960418
5.699999999999999	1.2	112.21790393005908	0.9921677103032209	0.005171638374074458
5.699999999999999	1.3	112.53505435312339	1.0076816051807356	0.006774704321475283
5.699999999999999	1.4	112.85992405841667	1.0218796470238516	0.008424363835574156
5.699999999999999	1.5	113.18823681652013	1.0339856518134525	0.010099336324230844
5.699999999999999	1.6	113.51537974326213	1.043248238837549	0.0117762131132002
5.699999999999999	1.7	113.83639615946605	1.049002137673554	0.013429372096307984
5.699999999999999	1.8	114.14597208647648	1.0507481625919866	0.015030874693311942
5.699999999999999	1.9	114.43842782847308	1.050489641137716	0.016550413975559973
5.699999999999999	2.	114.70768969703954	1.0468825032186544	0.017955172039799697
5.699999999999999	2.1	114.94726163181159	1.0402054992008232	0.019209723589514123
5.699999999999999	2.2	115.15018956684351	1.0316942840172345	0.02027592968914524
5.699999999999999	2.3	115.3090145933931	1.0234130433780706	0.021112821424111874
5.699999999999999	2.4	115.41571416908442	1.0184799064137309	0.021676478004847594
5.699999999999999	2.5	115.46162886033174	1.021337783030404	0.021919898693897016
5.699999999999999	2.6	115.43737161803969	1.0451141544694025	0.021792867681345897
5.699999999999999	2.7	115.33271532681576	1.0929515957864169	0.021241812683916575
5.699999999999999	2.8	115.1364537355622	1.1612720343348286	0.02020965521577002
5.699999999999999	2.9	114.83622855214053	1.2661703303180616	0.018635652450382664
5.699999999999999	3.	114.41831401378492	1.4480191712832067	0.016455229896998443
5.699999999999999	3.1	113.86734540379794	1.7159979610053142	0.013599800365449013
5.699999999999999	3.2	113.16596627427755	2.097893990914244	0.009996514991244355
5.699999999999999	3.3	112.29440946041801	2.628289926668174	0.0055681580579263895
5.699999999999999	3.4	111.23009920683528	3.349784835209121	0.00023370028709573942
5.699999999999999	3.5	109.94616803358272	4.315371832964132	-0.006095425866768506
5.699999999999999	3.6	108.4118180155286	5.597551120834581	-0.013509254567451001
5.699999999999999	3.7	106.58960041775372	7.284724067206483	-0.022106052570197945
5.699999999999999	3.8	104.4343305778534	9.462230218175705	-0.03198897362665208
5.699999999999999	3.9	101.89016845064405	12.246164685351829	-0.043267621118301736
5.699999999999999	4.	98.88665200744573	15.77593315608857	-0.05605859796265124
5.699999999999999	4.1	95.33258519310839	20.219223954342638	-0.07048627423722638
5.699999999999999	4.2	91.10617596619656	25.779853461102817	-0.08668381460200537
5.699999999999999	4.3	86.03785418767247	32.71215421207327	-0.10479537001573325
5.699999999999999	4.4	79.87861347055917	41.34988686308945	-0.12497812586497237
5.699999999999999	4.5	72.23307781907984	52.172907267717946	-0.1474077354525017
5.699999999999999	4.6	62.39373342990632	65.9838016618408	-0.17228814855661373
5.699999999999999	4.7	48.79309204494802	84.56076177799176	-0.1998755352060862
5.699999999999999	4.8	25.418850116995515	115.94752952315028	-0.23055343116450458
5.699999999999999	4.9	$Failed	$Failed	invalid
5.699999999999999	5.	$Failed	$Failed	invalid
5.849999999999999	-5.	16.018963191864216	67.03304960562272	-0.24175227061032967
5.849999999999999	-4.9	43.61474996653469	35.74379500351683	-0.2130404327660141
5.849999999999999	-4.8	57.86655666780784	23.974930802146844	-0.1870496381367425
5.849999999999999	-4.7	68.0203342738984	16.85560404590494	-0.16341260967594284
5.849999999999999	-4.6	75.89292096446378	12.099922679824928	-0.14190170679611722
5.849999999999999	-4.5	82.25250416773389	8.79682313501931	-0.1223428907125131
5.849999999999999	-4.4	87.51449762543297	6.456890100645666	-0.10458986178054357
5.849999999999999	-4.3	91.93534772958903	4.7828212233334995	-0.08851347821160807
5.849999999999999	-4.2	95.68723138867631	3.5807708110704652	-0.07399656906348712
5.849999999999999	-4.1	98.89266486463382	2.718514472470005	-0.06093116230514577
5.849999999999999	-4.	101.64259262540627	2.103333200637948	-0.049216960477906385
5.849999999999999	-3.9	104.00697403547157	1.6684113850833313	-0.03875938811017328
5.849999999999999	-3.8	106.04080641012689	1.365252409658197	-0.029470074536047483
5.849999999999999	-3.7	107.78852784003624	1.2842794997322073	-0.021264981304291886
5.849999999999999	-3.6	109.28617353119893	1.2349605274391564	-0.014066549053832172
5.849999999999999	-3.5	110.56447589551958	1.2049263717417062	-0.007797966758414404
5.849999999999999	-3.4	111.64870664582487	1.1728168874845863	-0.002389755443014688
5.849999999999999	-3.3	112.56079794571737	1.1407350108409702	0.0022255760422953824
5.849999999999999	-3.2	113.319632377838	1.1100750603479668	0.006111683291471451
5.849999999999999	-3.1	113.94165239320913	1.0817489966185434	0.009328777809854805
5.849999999999999	-3.	114.44161630993462	1.0562015676981105	0.011935276648543922
5.849999999999999	-2.9	114.83229701490163	1.0336822950040556	0.01398488597541861
5.849999999999999	-2.8	115.12526990346456	1.01421385024328	0.015529214734010019
5.849999999999999	-2.7	115.33097971924413	0.9976775117458345	0.01661717617943055
5.849999999999999	-2.6	115.45892230184747	0.9838664855688677	0.017295147312999748
5.849999999999999	-2.5	115.51778454856786	0.9725094779342527	0.017607051980482638
5.849999999999999	-2.4	115.51556036790221	0.9633071085008282	0.017594471227888417
5.849999999999999	-2.3	115.45964858473418	0.955950666790315	0.01729675016140951
5.849999999999999	-2.2	115.35693184487636	0.9501380360306086	0.016751090315295647
5.849999999999999	-2.1	115.21384131257247	0.9455860931436604	0.015992637664597853
5.849999999999999	-2.	115.03640752004294	0.9420373610282979	0.015054548255611894
5.849999999999999	-1.9	114.83031122154281	0.9392661854914763	0.013968103693224626
5.849999999999999	-1.8	114.6009117275228	0.937082798981578	0.012762750827879768
5.849999999999999	-1.7	114.35327707051613	0.9373264772983418	0.01146617447103783
5.849999999999999	-1.6	114.09220601091387	0.9377776649416916	0.010104359868845184
5.849999999999999	-1.5	113.8222446874288	0.9379824196358442	0.008701649003185374
5.849999999999999	-1.4	113.54782446906934	0.9376546360764593	0.007280792379226034
5.849999999999999	-1.3	113.27279796110874	0.9375402216066675	0.0058637489319204456
5.849999999999999	-1.2	113.00110692977316	0.9369249620591233	0.00446887384224913
5.849999999999999	-1.1	112.73637026990022	0.9360974411845433	0.0031150106457629723
5.849999999999999	-1.	112.48197434878057	0.9351161365391789	0.0018189499198516396
5.849999999999999	-0.9	112.2410832249777	0.9340385546951069	0.0005961083574183429
5.849999999999999	-0.8	112.01662095433103	0.9329279515716564	-0.0005394770818337585
5.849999999999999	-0.7	111.81126998380728	0.9318350159278879	-0.00157512988626958
5.849999999999999	-0.6	111.6274636172776	0.9308015624115598	-0.002499502872778489
5.849999999999999	-0.5	111.46737388545068	0.9298525985310704	-0.003302589693422453
5.849999999999999	-0.4	111.33290478434236	0.9289948165892241	-0.003975705427888457
5.849999999999999	-0.3	111.22568322682964	0.9282156021019006	-0.0045114826396101815
5.849999999999999	-0.2	111.14705006474263	0.9274833734620955	-0.00490387266723373
5.849999999999999	-0.1	111.09805174962814	0.9267493180797715	-0.005148150126200096
5.849999999999999	0.	111.07943257801684	0.9259502018899468	-0.005240922261631711
5.849999999999999	0.1	111.09162783792874	0.9250538278552511	-0.005180141916651879
5.849999999999999	0.2	111.13475815047886	0.9238594062830998	-0.004965124739175722
5.849999999999999	0.3	111.20862485524155	0.9224124799348772	-0.004596570616128878
5.849999999999999	0.4	111.31270675310523	0.9206022831976242	-0.004076588528889827
5.849999999999999	0.5	111.44615806978956	0.918372382629471	-0.0034087265856440063
5.849999999999999	0.6	111.60780758401997	0.9156858669692127	-0.0025980048856778792
5.849999999999999	0.7	111.79615893986843	0.9213053608502548	-0.001650953273908573
5.849999999999999	0.8	112.00939176238768	0.9325793944307321	-0.0005756527867036426
5.849999999999999	0.9	112.24536129064879	0.9452905115268493	0.0006182056711061812
5.849999999999999	1.	112.5016042657283	0.9591067282846097	0.0019192956010958828
5.849999999999999	1.1	112.77534019382833	0.9735812751337818	0.0033145814228123793
5.849999999999999	1.2	113.06347182372022	0.9881784915047689	0.004789278339224559
5.849999999999999	1.3	113.36259441792184	1.0022715262646926	0.006326797659535491
5.849999999999999	1.4	113.668872230553	1.0151942732381514	0.007908107185038857
5.849999999999999	1.5	113.97852440649858	1.0262112335399536	0.009513991839712327
5.849999999999999	1.6	114.28704694039851	1.0346542788061015	0.011121263190559602
5.849999999999999	1.7	114.58975614772129	1.0399187502999752	0.012705321181730317
5.849999999999999	1.8	114.88163191511708	1.0415480918338886	0.014239367098929659
5.849999999999999	1.9	115.15730289479767	1.0413530514704235	0.015694314020716832
5.849999999999999	2.	115.41102362048653	1.0381179243113223	0.017038676290468666
5.849999999999999	2.1	115.63665670646397	1.0320951323194976	0.01823852338190038
5.849999999999999	2.2	115.8276310915134	1.024404611881934	0.019257322417881
5.849999999999999	2.3	115.97689964645876	1.0169209687240226	0.020055842477257182
5.849999999999999	2.4	116.07688655427515	1.012476949145281	0.020592043444714603
5.849999999999999	2.5	116.11942022595179	1.01510912188472	0.020820955689975357
5.849999999999999	2.6	116.09565033826642	1.0366907984188884	0.020694553390035758
5.849999999999999	2.7	115.99594532601084	1.0801395767340836	0.02016162122129833
5.849999999999999	2.8	115.80976581844827	1.142178550042047	0.019167614252114024
5.849999999999999	2.9	115.52550780130295	1.2376022315513495	0.017654509690283593
5.849999999999999	3.	115.13030602251384	1.4027406238327416	0.015560643671034921
5.849999999999999	3.1	114.60978488190673	1.6460278906247368	0.012820507859638813
5.849999999999999	3.2	113.94776613675673	1.9926181449575893	0.009364659232411227
5.849999999999999	3.3	113.12603389472505	2.4736471040736063	0.005120262176767421
5.849999999999999	3.4	112.12325659805569	3.1280776221224613	8.116448088554828e-6
5.849999999999999	3.5	110.91505428733404	4.00343073508914	-0.006054130189512633
5.849999999999999	3.6	109.47270595040865	5.165698677427358	-0.013154210658704368
5.849999999999999	3.7	107.7624936587645	6.694435185027501	-0.02138324421846352
5.849999999999999	3.8	105.74289461629154	8.667100099808906	-0.030841539229055276
5.849999999999999	3.9	103.36390433325703	11.188383957451563	-0.041631772971361974
5.849999999999999	4.	100.56250482163011	14.384700877262873	-0.053865040224810395
5.849999999999999	4.1	97.25826214182423	18.407109013814832	-0.06765895307753592
5.849999999999999	4.2	93.34512399667753	23.43842739928138	-0.08313991048405935
5.849999999999999	4.3	88.67860451339297	29.70353444447072	-0.10044324141181381
5.849999999999999	4.4	83.05198038879804	37.49041240486311	-0.11971629930843716
5.849999999999999	4.5	76.14973234640438	47.195007611443884	-0.14112198082088673
5.849999999999999	4.6	67.4415384194696	59.43128313833799	-0.16484597736196963
5.849999999999999	4.7	55.88257281061538	75.36063746424001	-0.1911126060828434
5.849999999999999	4.8	38.623180193486185	98.45852981669884	-0.2202280808941864
5.849999999999999	4.9	$Failed	$Failed	invalid
5.849999999999999	5.	$Failed	$Failed	invalid
5.999999999999999	-5.	32.83687424465168	47.45988880942171	-0.23168547643943854
5.999999999999999	-4.9	51.299773601910644	30.021433892152245	-0.20436596243043498
5.999999999999999	-4.8	63.250062031893265	20.814074566638332	-0.17953896745561607
5.999999999999999	-4.7	72.19494423376085	14.869750543468214	-0.15692258500649703
5.999999999999999	-4.6	79.29025235281989	10.79381556882204	-0.13632111863848526
5.999999999999999	-4.5	85.09817415313438	7.919649985556632	-0.11757758975652537
5.999999999999999	-4.4	89.94529013861342	5.863114398599848	-0.10055686311721293
5.999999999999999	-4.3	94.04226770284129	4.381257391193159	-0.08513814194855948
5.999999999999999	-4.2	97.534822512972	3.3115036128905047	-0.07121102183007631
5.999999999999999	-4.1	100.52888283735206	2.540994083221676	-0.05867326162259187
5.999999999999999	-4.	103.10440293930029	1.9893698357264924	-0.04742942574968738
5.999999999999999	-3.9	105.3235341684773	1.5983786303954588	-0.03738991964409519
5.999999999999999	-3.8	107.23582773430029	1.3252562299427382	-0.028469983987575276
5.999999999999999	-3.7	108.88131302752012	1.25220016512381	-0.020590503530268506
5.999999999999999	-3.6	110.29318969010852	1.208098764327346	-0.01367590730882455
5.999999999999999	-3.5	111.49934644181816	1.181185105184312	-0.007654235617893898
5.999999999999999	-3.4	112.52330466732818	1.1523053159223053	-0.0024580032813526498
5.999999999999999	-3.3	113.38530459277352	1.1233677444888883	0.001977060597058017
5.999999999999999	-3.2	114.10290666670515	1.0956608774864236	0.005711957188680214
5.999999999999999	-3.1	114.69149366262758	1.0700049427353093	0.008804605184204214
5.999999999999999	-3.	115.16467511576533	1.046597393772572	0.01130937150999875
5.999999999999999	-2.9	115.53446501535527	1.0264610610328901	0.013279979412151657
5.999999999999999	-2.8	115.81196054394033	1.0087959454488384	0.014764982852009306
5.999999999999999	-2.7	116.00685956665478	0.9937850971755182	0.015811325931267814
5.999999999999999	-2.6	116.12811587897653	0.9812409158181339	0.01646351144910685
5.999999999999999	-2.5	116.18393265196573	0.9709217102071079	0.016763709358852005
5.999999999999999	-2.4	116.1818694322959	0.9625570993539867	0.01675185783021242
5.999999999999999	-2.3	116.12893011023783	0.9558674974002344	0.01646575722750504
5.999999999999999	-2.2	116.03163533763555	0.9505789556107089	0.01594115818575531
5.999999999999999	-2.1	115.89608215308415	0.9464339806751667	0.015211844226422189
5.999999999999999	-2.	115.7279929262253	0.9431991812880227	0.014309708497573598
5.999999999999999	-1.9	115.53275537465744	0.9406700897918796	0.013264825742880473
5.999999999999999	-1.8	115.31545493821423	0.9386739140668112	0.012105519572320284
5.999999999999999	-1.7	115.08104725979253	0.9388734583262419	0.010859150572733942
5.999999999999999	-1.6	114.83382033370711	0.9392670628374162	0.009549410825665683
5.999999999999999	-1.5	114.57820692930899	0.939435971281938	0.008200321138293568
5.999999999999999	-1.4	114.31828954820243	0.9393491866511283	0.006833776985854106
5.999999999999999	-1.3	114.0579285152882	0.9390061045115488	0.005470188984956326
5.999999999999999	-1.2	113.80076126897974	0.9384318961640901	0.004128502681719354
5.999999999999999	-1.1	113.55021697078988	0.937663670404774	0.0028262822326403647
5.999999999999999	-1.	113.30950620319338	0.936755060722902	0.00157972308266352
5.999999999999999	-0.9	113.08161670990457	0.9357622439436	0.0004036538611549151
5.999999999999999	-0.8	112.86930754422973	0.934741087180953	-0.0006884391489498376
5.999999999999999	-0.7	112.67511231299775	0.9337376112047053	-0.0016843537114391016
5.999999999999999	-0.6	112.50132534974676	0.9327900187424234	-0.0025731802204746745
5.999999999999999	-0.5	112.34999351659991	0.9319210947996339	-0.0033452993199851455
5.999999999999999	-0.4	112.22290947747999	0.9311370162132135	-0.003992366435593794
5.999999999999999	-0.3	112.12160351103665	0.9304263902983934	-0.0045073081596374714
5.999999999999999	-0.2	112.04733542804242	0.9297606391201043	-0.00488432303502688
5.999999999999999	-0.1	112.00108694756523	0.9290954241344451	-0.0051188862201532875
5.999999999999999	0.	111.98355468793713	0.9283734109594519	-0.005207758077513544
5.999999999999999	0.1	111.99514394084792	0.9275652212764385	-0.005148996112187762
5.999999999999999	0.2	112.03596346122211	0.9264887665582506	-0.004941971706948697
5.999999999999999	0.3	112.10582128474142	0.9251850097098924	-0.004587389565773772
5.999999999999999	0.4	112.20422165053661	0.9235533080156273	-0.004087311936411042
5.999999999999999	0.5	112.3303630654675	0.9215421505469976	-0.0034451863273985
5.999999999999999	0.6	112.48313742702841	0.9191177194763185	-0.002665876501254591
5.999999999999999	0.7	112.66113014579051	0.9241968028481296	-0.0017556983912848517
5.999999999999999	0.8	112.86262100216321	0.9344397363465617	-0.0007224587741929966
5.999999999999999	0.9	113.08558418034309	0.9459917985617778	0.0004244919856042223
5.999999999999999	1.	113.32769071043397	0.9585526619042497	0.0016742226483461714
5.999999999999999	1.1	113.58631745037555	0.9717202131020031	0.00301419532669181
5.999999999999999	1.2	113.85853919717769	0.9850030109089829	0.004430169726055755
5.999999999999999	1.3	114.1411284274438	0.9978302232409391	0.005906130916286903
5.999999999999999	1.4	114.43056517742443	1.0095889037401946	0.0074242967351131756
5.999999999999999	1.5	114.72303309281521	1.0196344313091572	0.008965010440292645
5.999999999999999	1.6	115.01440944287135	1.0272070371468516	0.010506656852529314
5.999999999999999	1.7	115.30013964283775	1.032184933965354	0.01202499509207726
5.999999999999999	1.8	115.57574668996806	1.0337042776589698	0.013495646266842729
5.999999999999999	1.9	115.83599209491906	1.0335634969384273	0.014889923959891457
5.999999999999999	2.	116.07543984260275	1.0306551324670608	0.016177631271173984
5.999999999999999	2.1	116.28827786869945	1.0252078367918216	0.01732620419077542
5.999999999999999	2.2	116.46828623701947	1.0182384578111794	0.018300608408025304
5.999999999999999	2.3	116.60879603651595	1.0114589971930599	0.019063242186660445
5.999999999999999	2.4	116.70264749437443	1.0074449603909272	0.019573847907416134
5.999999999999999	2.5	116.74211861609137	1.0098713237739787	0.019789361879579206
5.999999999999999	2.6	116.71885304905354	1.029503467371086	0.01966381211687966
5.999999999999999	2.7	116.62376640644183	1.0690494348562822	0.019148192907084416
5.999999999999999	2.8	116.44693056116316	1.1255040440112225	0.018190333035948913
5.999999999999999	2.9	116.17742465245982	1.2124857512771428	0.01673472499299379
5.999999999999999	3.	115.80317278298878	1.3627685401542777	0.014722443946313335
5.999999999999999	3.1	115.31071036716844	1.5840996316265574	0.012090938049650127
5.999999999999999	3.2	114.68510209780099	1.89912642406928	0.008774814484987056
5.999999999999999	3.3	113.90891842975991	2.3365495508866303	0.004702326841255586
5.999999999999999	3.4	112.9626692687812	2.9315253547948004	-0.0002004725282376968
5.999999999999999	3.5	111.82372762372734	3.726925789213965	-0.006012368963548578
5.999999999999999	3.6	110.46568853819677	4.782613410538417	-0.012816653254799276
5.999999999999999	3.7	108.8573680305741	6.17081169310525	-0.020701320362795886
5.999999999999999	3.8	106.96122452584082	7.961635360019059	-0.02976028529851868
5.999999999999999	3.9	104.73163474665554	10.250352753077223	-0.04009271278719226
5.999999999999999	4.	102.11221491074485	13.151076792744618	-0.051803121028539
5.999999999999999	4.1	99.03132141505222	16.800765400967123	-0.06500362586877273
5.999999999999999	4.2	95.3959650534785	21.36398765479987	-0.07981351317470844
5.999999999999999	4.3	91.081396092079	27.041751214839778	-0.09636076780228162
5.999999999999999	4.4	85.91319657016768	34.08603641986156	-0.1147838688424725
5.999999999999999	4.5	79.63357246429814	42.831887483129776	-0.1352347209209256
5.999999999999999	4.6	71.82993395454392	53.76931096246891	-0.15788411020956686
5.999999999999999	4.7	61.75480290118797	67.73676710030645	-0.18293273962819065
5.999999999999999	4.8	47.712993615072584	86.65982229526033	-0.2106382071036763
5.999999999999999	4.9	22.600627419913344	120.43421830797736	-0.24140353249706215
5.999999999999999	5.	$Failed	$Failed	invalid
6.1499999999999995	-5.	42.93539489529576	38.3408751021365	-0.2223070427258185
6.1499999999999995	-4.9	57.55911500291259	25.80694673034202	-0.19623500147130346
6.1499999999999995	-4.8	67.90176464832174	18.277505166958875	-0.172481856783808
6.1499999999999995	-4.7	75.89732822858291	13.22356481152518	-0.1508165887382169
6.1499999999999995	-4.6	82.34823792563378	9.691046565374165	-0.1310664372412378
6.1499999999999995	-4.5	87.68439334775921	7.170188183181352	-0.11308795741939533
6.1499999999999995	-4.4	92.1696001549022	5.35157932196546	-0.0967554546700303
6.1499999999999995	-4.3	95.9801782574809	4.033238818916004	-0.08195542937351001
6.1499999999999995	-4.2	99.24114240166122	3.0771268792571647	-0.06858352666804805
6.1499999999999995	-4.1	102.04504679806007	2.385963714531087	-0.056542771391499574
6.1499999999999995	-4.	104.46282602016898	1.889682115385412	-0.04574209396652655
6.1499999999999995	-3.9	106.54997548239564	1.5371005789315717	-0.03609664377459332
6.1499999999999995	-3.8	108.35130445211975	1.2903255740565953	-0.0275256447686396
6.1499999999999995	-3.7	109.9033796394012	1.224321797841995	-0.0199529286545094
6.1499999999999995	-3.6	111.23656856777122	1.184661995664598	-0.013306481335005116
6.1499999999999995	-3.5	112.37651683547725	1.1605102358226276	-0.007517509830478275
6.1499999999999995	-3.4	113.3450386214504	1.1344597245220882	-0.0025213669685250906
6.1499999999999995	-3.3	114.1609032233209	1.1082891843485356	0.0017434854997104982
6.1499999999999995	-3.2	114.84047604918992	1.0831923480876355	0.005335519194037741
6.1499999999999995	-3.1	115.39814276469127	1.0599123647912307	0.008310289848477759
6.1499999999999995	-3.	115.84663621335531	1.038895810988251	0.010720496533533422
6.1499999999999995	-2.9	116.19734356813488	1.0203397778295908	0.012616240196327747
6.1499999999999995	-2.8	116.46049995135311	1.0042769777545288	0.014045021794973925
6.1499999999999995	-2.7	116.64537807236302	0.9906207116136585	0.015051908075382495
6.1499999999999995	-2.6	116.76028525059243	0.9792146812975915	0.015678881911139655
6.1499999999999995	-2.5	116.81328232321671	0.9698179913369103	0.0159680028117022
6.1499999999999995	-2.4	116.81136618364049	0.9621983045421416	0.015956831925754145
6.1499999999999995	-2.3	116.76117572828264	0.956101879284958	0.015681711333139003
6.1499999999999995	-2.2	116.66905560053473	0.9512719347805785	0.015177833339224164
6.1499999999999995	-2.1	116.54049020718672	0.9474903110678525	0.014476148578870515
6.1499999999999995	-2.	116.38106165328655	0.9445362317305808	0.013608097315471357
6.1499999999999995	-1.9	116.19588741881606	0.9422236159642807	0.01260262007055242
6.1499999999999995	-1.8	115.98979864976711	0.9403951860790443	0.011486977971298787
6.1499999999999995	-1.7	115.76736397771988	0.9405702210624725	0.01028681099462278
6.1499999999999995	-1.6	115.53290821196397	0.94091454136273	0.009026192720354292
6.1499999999999995	-1.5	115.29052655798881	0.9410536290517371	0.007727680438064002
6.1499999999999995	-1.4	115.04408930506978	0.9409612116692756	0.006412336409944111
6.1499999999999995	-1.3	114.79726477634233	0.9406337089668995	0.005099834400717096
6.1499999999999995	-1.2	114.55350897134697	0.940094510087107	0.003808452228412293
6.1499999999999995	-1.1	114.31606954372171	0.9393810918927699	0.0025550992087331054
6.1499999999999995	-1.	114.08798600355827	0.9385407853932577	0.0013553569365598594
6.1499999999999995	-0.9	113.87208706208995	0.9376249620057138	0.00022350505486699868
6.1499999999999995	-0.8	113.67098220721351	0.9366847574106458	-0.0008274756204527112
6.1499999999999995	-0.7	113.48706846237447	0.935761982137862	-0.0017858308439253484
6.1499999999999995	-0.6	113.32251265181478	0.9348916726755476	-0.00264106478537246
6.1499999999999995	-0.5	113.17924700537914	0.9340946270003769	-0.0033839238383484432
6.1499999999999995	-0.4	113.05896235857432	0.9333765490330848	-0.004006384503734112
6.1499999999999995	-0.3	112.96310076452718	0.9327271266510309	-0.004501650409749508
6.1499999999999995	-0.2	112.89284808800971	0.932120401919093	-0.004864152984270148
6.1499999999999995	-0.1	112.84912710755943	0.9315160664337441	-0.005089555637143153
6.1499999999999995	0.	112.83259111413643	0.9308619430402985	-0.0051747619051219634
6.1499999999999995	0.1	112.84361821361394	0.9301312876948913	-0.005117926806636072
6.1499999999999995	0.2	112.88230658992433	0.9291584320460515	-0.004918472420535253
6.1499999999999995	0.3	112.94847061678017	0.9279804828004501	-0.0045771063841011095
6.1499999999999995	0.4	113.04163800989475	0.9265057157472967	-0.004095844599860912
6.1499999999999995	0.5	113.16104798753383	0.9246870670099696	-0.003478037327738548
6.1499999999999995	0.6	113.30565037855666	0.9224934475590203	-0.0027283986125751086
6.1499999999999995	0.7	113.47410556411798	0.927096556033689	-0.0018530398307137347
6.1499999999999995	0.8	113.66478524022604	0.9364231112514148	-0.0008595067668887152
6.1499999999999995	0.9	113.87577282610897	0.9469445417137763	0.00024317463044326582
6.1499999999999995	1.	114.10486256597001	0.9583884531767524	0.0014444480016547745
6.1499999999999995	1.1	114.34957270868279	0.9703894085199494	0.0027322266410065577
6.1499999999999995	1.2	114.60713426420385	0.9825004366356893	0.004092785436125929
6.1499999999999995	1.3	114.87449600406279	0.9942053570282354	0.005510725266475669
6.1499999999999995	1.4	115.1483241333921	1.0049387943895312	0.006968913433608642
6.1499999999999995	1.5	115.4249956065926	1.0141135237182368	0.008448389522784913
6.1499999999999995	1.6	115.70060600111502	1.0211673131650087	0.00992837853528064
6.1499999999999995	1.7	115.97095820648094	1.0255934819040249	0.011386163088129522
6.1499999999999995	1.8	116.23154918143997	1.0270103485521958	0.012797006649559295
6.1499999999999995	1.9	116.4775599314291	1.0269123937611084	0.014134084135860286
6.1499999999999995	2.	116.70383819914734	1.0241519206067693	0.015367607266453101
6.1499999999999995	2.1	116.9047437128644	1.0193685480850831	0.01646801896538372
6.1499999999999995	2.2	117.07466653813282	1.0130432049840152	0.01740078106034837
6.1499999999999995	2.3	117.2071364906196	1.0068867017562724	0.018129831854329995
6.1499999999999995	2.4	117.29537088814737	1.0032514287766787	0.01861655760687736
6.1499999999999995	2.5	117.33206285372958	1.0054899507527608	0.018819685833901978
6.1499999999999995	2.6	117.30931145475641	1.0233863998881105	0.0186951724670167
6.1499999999999995	2.7	117.21853558838072	1.0594540795839151	0.01819608389316542
6.1499999999999995	2.8	117.05036815497236	1.110933370079735	0.017272471569089273
6.1499999999999995	2.9	116.79452553990869	1.1903590268609179	0.0158712406706428
6.1499999999999995	3.	116.43983209532219	1.327206719834578	0.013936957147118303
6.1499999999999995	3.1	115.9733335660662	1.5290843520527915	0.011408195543379615
6.1499999999999995	3.2	115.38101126635881	1.8163201859726854	0.008222300991629239
6.1499999999999995	3.3	114.64684462785866	2.2148863701963677	0.00431205153774078
6.1499999999999995	3.4	113.75259627312298	2.7566745766933707	-0.00039359016903380006
6.1499999999999995	3.5	112.6772445850284	3.480898759245889	-0.005969918876791658
6.1499999999999995	3.6	111.39639959674088	4.441796322118265	-0.012496394177475126
6.1499999999999995	3.7	109.8813004963662	5.705018506137918	-0.020056929096241363
6.1499999999999995	3.8	108.09760484871575	7.3342285643835226	-0.028741009735370013
6.1499999999999995	3.9	106.00384553089243	9.41594137724816	-0.038642843714718655
6.1499999999999995	4.	103.54895200799758	12.053981789972198	-0.049862703378846907
6.1499999999999995	4.1	100.6688192553504	15.372653446608325	-0.06250616958381523
6.1499999999999995	4.2	97.28131459364377	19.520801702764942	-0.07668674176728102
6.1499999999999995	4.3	93.27756658128028	24.678747943134837	-0.09252549151868883
6.1499999999999995	4.4	88.5083916112994	31.07025947851153	-0.11015293800208618
6.1499999999999995	4.5	82.75910646710655	38.984076816606034	-0.12971139779766214
6.1499999999999995	4.6	75.69935944850684	48.824097743232656	-0.15135912604564863
6.1499999999999995	4.7	66.76734516991615	61.230547810813874	-0.1752783448109464
6.1499999999999995	4.8	54.83377127459304	77.45226081909479	-0.2016931790781464
6.1499999999999995	4.9	36.665439429210615	101.59813892312354	-0.23092022318215683
6.1499999999999995	5.	$Failed	$Failed	invalid
6.3	-5.	50.57592230923871	32.30604048713819	-0.2135271462732817
6.3	-4.9	62.85445523203804	22.51819164282655	-0.1885943250463176
6.3	-4.8	71.98833239767589	16.194656675392437	-0.16583868543276525
6.3	-4.7	79.21282966236663	11.839748830172553	-0.14506288973808593
6.3	-4.6	85.11893747980517	8.750680777053589	-0.12611154886871154
6.3	-4.5	90.0463752690121	6.524910637327025	-0.10885231919002199
6.3	-4.4	94.21290891047606	4.908117720386201	-0.0931676399588142
6.3	-4.3	97.76840198880615	3.7300134864192245	-0.07895049363833472
6.3	-4.2	100.82135631957966	2.872243506206999	-0.06610201648858408
6.3	-4.1	103.45345109344126	2.2500617344440883	-0.05452970722254492
6.3	-4.	105.727766450885	1.8022169265596801	-0.0441477002128345
6.3	-3.9	107.69454864986363	1.4833573718859157	-0.0348742660842228
6.3	-3.8	109.39442014745153	1.2597980487449405	-0.026632462726976294
6.3	-3.7	110.86082660597114	1.2000131125920888	-0.019349461410666277
6.3	-3.6	112.12168436327717	1.1642517931343122	-0.012956356992619586
6.3	-3.5	113.2007234157194	1.1424706643745566	-0.007387245841553078
6.3	-3.4	114.11813225870006	1.1189098410918348	-0.002580212415551661
6.3	-3.3	114.89140923741078	1.0951828582269911	0.001523737502595976
6.3	-3.2	115.53583936809704	1.072390930666458	0.004980673947561368
6.3	-3.1	116.06490266759893	1.051227487568866	0.007843932823491148
6.3	-3.	116.49056011840246	1.0320963700847017	0.010164108484026824
6.3	-2.9	116.82350839507372	1.015193899281357	0.011989219963574188
6.3	-2.8	117.0734086128052	1.0005549246506718	0.013364945178597445
6.3	-2.7	117.24901890590095	0.9881032497039968	0.014334588187200986
6.3	-2.6	117.35833780313837	0.977689066110301	0.014939230913708662
6.3	-2.5	117.40871315956703	0.9691156463604784	0.015217827725393401
6.3	-2.4	117.40693189878027	0.9621609659822354	0.015207294033797086
6.3	-2.3	117.35929411099293	0.9565943230176117	0.014942589537080483
6.3	-2.2	117.2716742977048	0.9521889944519302	0.014456796157299293
6.3	-2.1	117.14957194605707	0.9487315025468064	0.013781191390795908
6.3	-2.	116.99815314620605	0.9460281674348181	0.012945316421681827
6.3	-1.9	116.82228466915134	0.9439092736687229	0.011977040514090237
6.3	-1.8	116.6265615539319	0.942231368733502	0.010902620313259906
6.3	-1.7	116.41532768515792	0.9423813474580527	0.009746752201536063
6.3	-1.6	116.19269340572963	0.942683211607843	0.008532605432086032
6.3	-1.5	115.96255702450604	0.9427972542060417	0.007281944322284767
6.3	-1.4	115.72860279404452	0.94269841087808	0.006015089653309033
6.3	-1.3	115.49431164254477	0.9423867057453066	0.004750985895870016
6.3	-1.2	115.26296475577014	0.9418821953265848	0.0035072374960951475
6.3	-1.1	115.03764493024242	0.9412193123099684	0.0023001404029829864
6.3	-1.	114.82123573905871	0.9404414426751231	0.001144710251288178
6.3	-0.9	114.61641902494505	0.9395961406938227	0.000054706777996044176
6.3	-0.8	114.42566681717112	0.9387287832329321	-0.0009573677505129302
6.3	-0.7	114.25125004756867	0.9378790200757265	-0.001880182978015732
6.3	-0.6	114.09521842097237	0.9370784592668429	-0.0027036350405826026
6.3	-0.5	113.95939886848373	0.9363461255468906	-0.0034188159614156333
6.3	-0.4	113.84538888173117	0.935687276889638	-0.0040180057465886015
6.3	-0.3	113.75454966058577	0.9350926359263525	-0.004494669420055969
6.3	-0.2	113.68799944296076	0.9345384979907436	-0.004843457867011125
6.3	-0.1	113.64660716565714	0.9339881104348677	-0.0050602116223395915
6.3	0.	113.63098660011333	0.9333939963394613	-0.005141968230507887
6.3	0.1	113.64149118851428	0.9327316404503136	-0.005086973798495528
6.3	0.2	113.67820964419782	0.9318501558636996	-0.004894696516062738
6.3	0.3	113.74096236041427	0.930783088467706	-0.004565845254186074
6.3	0.4	113.82929881005536	0.9294467510169824	-0.004102390133664327
6.3	0.5	113.94249574255764	0.9277980323797124	-0.0035075874864424483
6.3	0.6	114.07955630097722	0.9258083532424166	-0.002786007787879838
6.3	0.7	114.23920987872997	0.929990844266996	-0.0019435671749534755
6.3	0.8	114.41991270723089	0.9385006537653453	-0.0009875620311796118
6.3	0.9	114.61984875746973	0.9481031307816465	0.0000732904039874166
6.3	1.	114.83692578761087	0.9585505189616725	0.001228790019270301
6.3	1.1	115.06879215735728	0.9695100750283245	0.0024672783008625743
6.3	1.2	115.31282293407538	0.9805743290163207	0.0037755190786343817
6.3	1.3	115.56612511250758	0.9912724963214998	0.005138668901069898
6.3	1.4	115.82553722133245	1.0010889194053334	0.006540221500486984
6.3	1.5	116.08762755842216	1.0094891770988	0.007961947848065282
6.3	1.6	116.34869060995277	1.015953742429403	0.009383832971709402
6.3	1.7	116.60473760410618	1.020017970743396	0.010783983748699752
6.3	1.8	116.85149536389719	1.0213389923125789	0.012138618786332572
6.3	1.9	117.08439394385094	1.0212752157828788	0.013421960997472004
6.3	2.	117.29854378734983	1.0189055064837476	0.014606143437769142
6.3	2.1	117.48871803591418	1.0144190559616248	0.01566113886216633
6.3	2.2	117.64932561432036	1.0086641136067414	0.01655467295622909
6.3	2.3	117.77437733495813	1.0030619867818018	0.017252132405788642
6.3	2.4	117.8574435950563	0.9997623926129222	0.017716469000697815
6.3	2.5	117.89160211332478	1.001829131674043	0.017908098590761035
6.3	2.6	117.86937350927968	1.0181734648878802	0.0177847949990744
6.3	2.7	117.7826422678531	1.0511271970037654	0.01730157853304115
6.3	2.8	117.62255963947821	1.0981529960449734	0.016410598738254262
6.3	2.9	117.37942442514542	1.1708011835435457	0.015061010749689713
6.3	3.	117.04253598137309	1.295979145157247	0.013198844884469207
6.3	3.1	116.60001225755605	1.4802391058358921	0.010766868241126007
6.3	3.2	116.0385520888628	1.7425265613509993	0.0077043834821846485
6.3	3.3	115.34318021973424	2.1063567741852722	0.003947208948874709
6.3	3.4	114.49686300731881	2.600774391665169	-0.0005725876539073443
6.3	3.5	113.48003437449825	3.2614883552187166	-0.0059269671579328526
6.3	3.6	112.27005398730083	4.137899839096079	-0.01219181770989633
6.3	3.7	110.84041927075323	5.28968290998354	-0.019447210208970736
6.3	3.8	109.15952953160998	6.774822341649141	-0.027778539131060473
6.3	3.9	107.1894922482293	8.672082418154488	-0.03727561301495118
6.3	4.	104.88397394256171	11.075974692848561	-0.048033660995407054
6.3	4.1	102.18530763652566	14.099572682224348	-0.06015373207590391
6.3	4.2	99.02010575203336	17.878259176980023	-0.07374353586401548
6.3	4.3	95.29278688077113	22.574872127091126	-0.08891730944821567
6.3	4.4	90.87419410840599	28.389076701169188	-0.10579867210715531
6.3	4.5	85.58270912272776	35.57392451912014	-0.12452143223644054
6.3	4.6	79.14772219619005	44.47091288630763	-0.14523309595768039
6.3	4.7	71.13133957543377	55.58947935517156	-0.168100898933568
6.3	4.8	60.72557402273312	69.82723672834013	-0.1933243004899645
6.3	4.9	46.03311485638387	89.34888771316798	-0.22116648668165953
6.3	5.	17.701263659789745	128.12254033020753	-0.2520633375156492
6.449999999999999	-5.	56.8016335466047	27.895125872215587	-0.2052806442560334
6.449999999999999	-4.9	67.44097219437523	19.858296018657782	-0.18139964041342646
6.449999999999999	-4.8	75.62191858454177	14.455546905218497	-0.15957499409381312
6.449999999999999	-4.7	82.20476054247014	10.663424933886418	-0.1396333728694006
6.449999999999999	-4.6	87.64312759213463	7.942118344961827	-0.12143311132109182
6.449999999999999	-4.5	92.2126786386122	5.965714458517311	-0.1048512075800671
6.449999999999999	-4.4	96.09638061495872	4.521616528145799	-0.08977722547462978
6.449999999999999	-4.3	99.4233444342587	3.4645622971565473	-0.07610965927791175
6.449999999999999	-4.2	102.28853234510599	2.6921908690414256	-0.0637552078333582
6.449999999999999	-4.1	104.76452488659504	2.130469083798701	-0.052625871136608854
6.449999999999999	-4.	106.90811563968657	1.7251591585227999	-0.042639168959638575
6.449999999999999	-3.9	108.7647526472738	1.4360464819092442	-0.033717295163397054
6.449999999999999	-3.8	110.37155446094096	1.2329944127474448	-0.025786682478033257
6.449999999999999	-3.7	111.75918520963278	1.1787058535039563	-0.018777610028017616
6.449999999999999	-3.6	112.95338586670105	1.1463842170551146	-0.012624105862948053
6.449999999999999	-3.5	113.97622194663738	1.1266786046920885	-0.007262976785897752
6.449999999999999	-3.4	114.84638745114533	1.1053286728579934	-0.002634873805975324
6.449999999999999	-3.3	115.58026244322043	1.083772545629472	0.0013168042182657436
6.449999999999999	-3.2	116.19216114062468	1.0630219641785317	0.0046458674370839365
6.449999999999999	-3.1	116.69472388164479	1.0437291766772319	0.0074035494418819014
6.449999999999999	-3.	117.099201639416	1.0262887192070735	0.009638423629798998
6.449999999999999	-2.9	117.41568862621179	1.010865296267653	0.011396684231923623
6.449999999999999	-2.8	117.65329704743598	0.9974984899403694	0.012722180881086328
6.449999999999999	-2.7	117.82031110914049	0.9861233238924711	0.013656539941256929
6.449999999999999	-2.6	117.92430737752585	0.9766053606851983	0.014239501843963373
6.449999999999999	-2.5	117.97225471311248	0.9687665833628358	0.014508166022307686
6.449999999999999	-2.4	117.97059685005836	0.9624051058413272	0.014498226564778255
6.449999999999999	-2.3	117.92532060364282	0.9573107705750488	0.014243340862351572
6.449999999999999	-2.2	117.84201236697044	0.9532767574116576	0.013775195991423683
6.449999999999999	-2.1	117.7259048479514	0.9501081487590142	0.013124299093738953
6.449999999999999	-2.	117.58191551351923	0.9476279677992352	0.012318907447581753
6.449999999999999	-1.9	117.41467813731168	0.9456812111395294	0.011385858799821624
6.449999999999999	-1.8	117.22856832958881	0.9441367842889719	0.010350476652947346
6.449999999999999	-1.7	117.02772400873283	0.944260620368425	0.00923656989927446
6.449999999999999	-1.6	116.81606275799727	0.94452087697492	0.008066498923348972
6.449999999999999	-1.5	116.59728861541757	0.9446176074191897	0.00686122011303654
6.449999999999999	-1.4	116.37490909620465	0.9445193035856789	0.005640309915243849
6.449999999999999	-1.3	116.15223561537643	0.9442262310869438	0.00442206992228808
6.449999999999999	-1.2	115.93238824822527	0.9437569139134894	0.003223459468969861
6.449999999999999	-1.1	115.71829699404626	0.9431448330072953	0.002060192640002498
6.449999999999999	-1.	115.51270106024633	0.9424225136151136	0.0009467484047749053
6.449999999999999	-0.9	115.31814667242868	0.9416424638092309	-0.00010360888738845941
6.449999999999999	-0.8	115.13698353433507	0.9408383278000514	-0.0010788229824815893
6.449999999999999	-0.7	114.97136028449634	0.9400520155518137	-0.0019679728184171658
6.449999999999999	-0.6	114.82321915842978	0.939312091142483	-0.0027613234750352156
6.449999999999999	-0.5	114.69429013669932	0.9386360829902713	-0.0034502942252561735
6.449999999999999	-0.4	114.58608482971043	0.9380288649995521	-0.004027452043245511
6.449999999999999	-0.3	114.49989016994664	0.9374819702579629	-0.004486509125883344
6.449999999999999	-0.2	114.4367623342383	0.9369738537989178	-0.004822323131237764
6.449999999999999	-0.1	114.39752097649547	0.9364708920205089	-0.005030901447980325
6.449999999999999	0.	114.38274373571791	0.935929747744467	-0.005109407683298613
6.449999999999999	0.1	114.39276160110691	0.9353279531371328	-0.005056172474126101
6.449999999999999	0.2	114.42765475665799	0.9345277409661463	-0.004870706681580717
6.449999999999999	0.3	114.48724939857343	0.9335595893009128	-0.004553718374185518
6.449999999999999	0.4	114.57111510898962	0.9323470080468184	-0.004107132767525639
6.449999999999999	0.5	114.67856334704166	0.9308504612521347	-0.003534115640301682
6.449999999999999	0.6	114.80864650222259	0.929043591145259	-0.002839099657536037
6.449999999999999	0.7	114.96015768394749	0.9328557453051332	-0.002027814114794163
6.449999999999999	0.8	115.13163110868827	0.9406384531211671	-0.0011073178037547399
6.449999999999999	0.9	115.32134293480985	0.9494231534051067	-0.00008603556593476946
6.449999999999999	1.	115.52731233258719	0.9589772742682214	0.0010261780178731361
6.449999999999999	1.1	115.74730249240285	0.9690043827754522	0.0022180648070410647
6.449999999999999	1.2	115.97882155379628	0.9791286084028457	0.0034768546284635327
6.449999999999999	1.3	116.21912282932382	0.988921497806686	0.004788231598459355
6.449999999999999	1.4	116.46520426737456	0.9979114320924793	0.006136283015114458
6.449999999999999	1.5	116.71380666403554	1.005609242412831	0.007503459548530919
6.449999999999999	1.6	116.96140884569623	1.0115478973648209	0.008870449574956488
6.449999999999999	1.7	117.20422761084167	1.0152940987118342	0.01021621496996715
6.449999999999999	1.8	117.43820158263894	1.016528450939802	0.011517857778234358
6.449999999999999	1.9	117.65898521335549	1.0164944742329567	0.012750558267843007
6.449999999999999	2.	117.86193248063226	1.014349353716824	0.013887499973420245
6.449999999999999	2.1	118.04207729184392	1.0102656611789769	0.014900079362422117
6.449999999999999	2.2	118.19404219045188	1.0050855900653914	0.015756858757389636
6.449999999999999	2.3	118.31226553976362	0.99998411274116	0.016424762744726706
6.449999999999999	2.4	118.39058656885926	0.996987065603264	0.01686821188700359
6.449999999999999	2.5	118.42243866394836	0.9988993444290628	0.017049205379567778
6.449999999999999	2.6	118.40073191684772	1.0138556373674845	0.016927221543701174
6.449999999999999	2.7	118.31778020649216	1.0440191096298719	0.01645911270030395
6.449999999999999	2.8	118.16521201526434	1.0870531615845493	0.01559899512649103
6.449999999999999	2.9	117.93391343313891	1.1535587359248325	0.014298133176498001
6.449999999999999	3.	117.61366804286268	1.2681303946803268	0.012504717222974429
6.449999999999999	3.1	117.19335003715845	1.4367370246256144	0.010164195811982857
6.449999999999999	3.2	116.66046893962485	1.6766685538619157	0.007218355131842172
6.449999999999999	3.3	116.00097114614266	2.009400449438985	0.003605726956370847
6.449999999999999	3.4	115.19892301585293	2.4614400910052296	-0.0007386760750585641
6.449999999999999	3.5	114.23608943046247	3.065346107151484	-0.005883681277657701
6.449999999999999	3.6	113.09136197934359	3.866221116673856	-0.011901835417351367
6.449999999999999	3.7	111.74028038766912	4.918384187564897	-0.01886961518154819
6.449999999999999	3.8	110.15363486408168	6.274779578630358	-0.02686859657255224
6.449999999999999	3.9	108.29668746817988	8.007232713526236	-0.03598445297963838
6.449999999999999	4.	106.12724978380855	10.201909693505968	-0.04630800321670016
6.449999999999999	4.1	103.59307868799382	12.96199646751667	-0.05793548514455659
6.449999999999999	4.2	100.62843451139396	16.410729406063325	-0.07096913739371793
6.449999999999999	4.3	97.1484467886473	20.696000052223198	-0.08551793524004456
6.449999999999999	4.4	93.04024809757475	25.997585205103434	-0.10169885615093541
6.449999999999999	4.5	88.1482816728	32.539586136086555	-0.11963760383880565
6.449999999999999	4.6	82.24665715588489	40.61607388000236	-0.13947257894708406
6.449999999999999	4.7	74.9841298803302	50.64596076367884	-0.16135851386404987
6.449999999999999	4.8	65.75372526130974	63.311278466719685	-0.1854757807052157
6.449999999999999	4.9	53.30028963942983	80.00008354941622	-0.21205128155267966
6.449999999999999	5.	33.75522062797993	105.84501500561208	-0.24141999008232742
6.599999999999999	-5.	62.072344779073575	24.43606827367436	-0.19751608540777446
6.599999999999999	-4.9	71.47827783231482	17.659686181004858	-0.17461306083390735
6.599999999999999	-4.8	78.88319691197671	12.984151335691038	-0.15366043519053965
6.599999999999999	-4.7	84.92168297269012	9.654334310345149	-0.13450295562712666
6.599999999999999	-4.6	89.95345766901544	7.2420261828888925	-0.11701016204288064
6.599999999999999	-4.5	94.2069076356752	5.4781239158151465	-0.10106679592808382
6.599999999999999	-4.4	97.83789069084618	4.1828956239079815	-0.08656924597905771
6.599999999999999	-4.3	100.95879904702987	3.231164651010701	-0.07342135613673399
6.599999999999999	-4.2	103.65371629620205	2.5335313582691725	-0.061533851705261475
6.599999999999999	-4.1	105.98752478632966	2.024872892985968	-0.05082307364979344
6.599999999999999	-4.	108.0115279131824	1.6570832095178645	-0.04121025380499755
6.599999999999999	-3.9	109.76711636527239	1.3942643925948204	-0.032620998165352875
6.599999999999999	-3.8	111.2882590279506	1.2094411908995397	-0.024984877526832924
6.599999999999999	-3.7	112.60324747574963	1.160050399199676	-0.018235106031021686
6.599999999999999	-3.6	113.7359171372812	1.1307362735321362	-0.012308455614875383
6.599999999999999	-3.5	114.70672032500515	1.1129129907230464	-0.007144286489107568
6.599999999999999	-3.4	115.53316377676657	1.0934981604092116	-0.002685664149125841
6.599999999999999	-3.3	116.23052877079452	1.0738596367080788	0.001121759233235371
6.599999999999999	-3.2	116.81223586292428	1.054936512758573	0.004329661584198204
6.599999999999999	-3.1	117.29018416948465	1.0373254419517366	0.006987259420747114
6.599999999999999	-3.	117.67497861153764	1.0213803769870822	0.00914127641277812
6.599999999999999	-2.9	117.97614816011288	1.0072724914949447	0.010836115396358446
6.599999999999999	-2.8	118.20231293533459	0.9950397452763013	0.012113962055910856
6.599999999999999	-2.7	118.36132043216121	0.9846255021699335	0.013014880665659695
6.599999999999999	-2.6	118.46035721064754	0.97590867627666	0.013576903833851696
6.599999999999999	-2.5	118.50604094169688	0.9687275909326871	0.013836116432471863
6.599999999999999	-2.4	118.50449655424562	0.9628982997102469	0.013826734190213068
6.599999999999999	-2.3	118.4614192688112	0.9582287587961389	0.013581177817537076
6.599999999999999	-2.2	118.3821269276308	0.9545298199801522	0.013130142337977805
6.599999999999999	-2.1	118.27160322463038	0.9516230832388715	0.012502661972878104
6.599999999999999	-2.	118.1345333901018	0.949346491393456	0.011726171430670996
6.599999999999999	-1.9	117.97533345480326	0.9475581068539043	0.010826562657371107
6.599999999999999	-1.8	117.79817398090698	0.9461378339514681	0.00982823827396374
6.599999999999999	-1.7	117.60699902270618	0.9462445759695015	0.008754160890089822
6.599999999999999	-1.6	117.40554107033897	0.9464786241473178	0.007625898774014269
6.599999999999999	-1.5	117.19733231261006	0.9465547274057542	0.0064636685118331285
6.599999999999999	-1.4	116.98571291695079	0.9464522300682887	0.005286373316713141
6.599999999999999	-1.3	116.77383651577316	0.9461716289814603	0.004111638538029152
6.599999999999999	-1.2	116.5646733736158	0.9457300749523654	0.0029558434553211554
6.599999999999999	-1.1	116.36101153677917	0.9451568255512939	0.0018341498406458292
6.599999999999999	-1.	116.16545629088833	0.9444885155929654	0.0007605270467223152
6.599999999999999	-0.9	115.98042665830761	0.9437656925904605	-0.00025223168777534265
6.599999999999999	-0.8	115.80815390564983	0.9430251264725626	-0.0011924891369291348
6.599999999999999	-0.7	115.65068120959124	0.9423016228056866	-0.002049716864734197
6.599999999999999	-0.6	115.50985169413379	0.9416213052631832	-0.0028145286798543106
6.599999999999999	-0.5	115.3873059956963	0.9410002202446179	-0.0034786536584766443
6.599999999999999	-0.4	115.28447657729673	0.9404428566007823	-0.0040349306070713055
6.599999999999999	-0.3	115.20258205565365	0.9399414935851098	-0.004477305505490362
6.599999999999999	-0.2	115.1426215498765	0.9394763897250726	-0.004800831754925027
6.599999999999999	-0.1	115.1053693830753	0.9390168572928559	-0.0050016736532720275
6.599999999999999	0.	115.09137012673867	0.9385232137754116	-0.005077113438801839
6.599999999999999	0.1	115.10093421624677	0.9379748339017624	-0.005025560726886849
6.599999999999999	0.2	115.13413424458729	0.9372457133711976	-0.004846565354533467
6.599999999999999	0.3	115.19080186524008	0.9363635870158049	-0.004540833433951128
6.599999999999999	0.4	115.27052551260822	0.9352583396710088	-0.004110246040902793
6.599999999999999	0.5	115.37264882289497	0.9338936037547683	-0.0035578814230692586
6.599999999999999	0.6	115.49626970508126	0.9322451947888339	-0.0028880397648350506
6.599999999999999	0.7	115.64024014726603	0.9357234488259394	-0.0021062717295620603
6.599999999999999	0.8	115.80316642681433	0.9428494099742863	-0.0012194092778157824
6.599999999999999	0.9	115.98340981232954	0.9508949299695644	-0.00023560015445227463
6.599999999999999	1.	116.17908415064971	0.9596506249954189	0.0008356356174452646
6.599999999999999	1.1	116.38806483567458	0.9688419174653831	0.0019834154432524045
6.599999999999999	1.2	116.60798453581906	0.9781272777615442	0.0031954134136670045
6.599999999999999	1.3	116.83623211614062	0.9871126300719197	0.004457814413637712
6.599999999999999	1.4	117.06995334893013	0.9953658443975826	0.005755269260229519
6.599999999999999	1.5	117.30604910723645	1.0024383242111696	0.007070841292414844
6.599999999999999	1.6	117.5411720417668	1.0078936092496207	0.008385950008813904
6.599999999999999	1.7	117.77172138019272	1.0113432986233732	0.009680310709091906
6.599999999999999	1.8	117.9938352742741	1.012492001473987	0.010931871558681862
6.599999999999999	1.9	118.20338026707616	1.0124773049412568	0.012116746372096287
6.599999999999999	2.	118.3959372269704	1.0105269253546538	0.013209144457689797
6.599999999999999	2.1	118.56678310148033	1.006798625181915	0.014181296427758809
6.599999999999999	2.2	118.7108676801043	1.0020020202876907	0.01500337620792906
6.599999999999999	2.3	118.82278274239034	0.9973313667970274	0.015643405280832523
6.599999999999999	2.4	118.89673020820891	0.9945934571086639	0.01606721314636908
6.599999999999999	2.5	118.92647504466531	0.9963598056204575	0.016238301868240514
6.599999999999999	2.6	118.90528842094787	1.010071686995019	0.01611776265228865
6.599999999999999	2.7	118.82588185579726	1.037736424790026	0.015664179088695423
6.599999999999999	2.8	118.68032275148887	1.0772033482478491	0.014833516123244276
6.599999999999999	2.9	118.45993696585413	1.1383040830935727	0.013579006044351548
6.599999999999999	3.	118.15518739540063	1.2433483456652965	0.01185107737019733
6.599999999999999	3.1	117.75551735214707	1.3978993904438966	0.00959718426894027
6.599999999999999	3.2	117.24916422609611	1.6177783973829776	0.006761691683660212
6.599999999999999	3.3	116.62292497820657	1.9226222849451773	0.0032857355207571667
6.599999999999999	3.4	115.86185719771883	2.3366681829245266	-0.000892948356034096
6.599999999999999	3.5	114.94890235470076	2.8896752266950614	-0.005840211100041211
6.599999999999999	3.6	113.86444298826709	3.622806591124771	-0.011625466703817705
6.599999999999999	3.7	112.58569678352983	4.585741956975994	-0.01832182547994986
6.599999999999999	3.8	111.08570326890838	5.826790222731347	-0.026007283928420527
6.599999999999999	3.9	109.33248055807725	7.411581655979063	-0.0347636578927168
6.599999999999999	4.	107.28736396794703	9.418922398652398	-0.044677639972878505
6.599999999999999	4.1	104.90291340375114	11.943053561845034	-0.05584100162921293
6.599999999999999	4.2	102.11982801519939	15.096513974539576	-0.06835111724592079
6.599999999999999	4.3	98.86233818588482	19.013984493794197	-0.0823116080133552
6.599999999999999	4.4	95.03100641628745	23.858121727326164	-0.09783325258744174
6.599999999999999	4.5	90.4908771170198	29.829516181798155	-0.11503556855047344
6.599999999999999	4.6	85.05051729920997	37.185160766508375	-0.13404787883652536
6.599999999999999	4.7	78.42199222867296	46.27808163169368	-0.15501454243329527
6.599999999999999	4.8	70.13208849385079	57.6491995109991	-0.17810059136879441
6.599999999999999	4.9	59.28716796263215	72.28364089315481	-0.20350654636162827
6.599999999999999	5.	43.68010160993803	92.85168287705454	-0.2315064093895256
6.749999999999999	-5.	66.64139081832754	21.623464085370458	-0.19019081008802838
6.749999999999999	-4.9	75.07453843042019	15.813067088046054	-0.16820157620796222
6.749999999999999	-4.8	81.83209921369026	11.726240040295323	-0.14806777009070948
6.749999999999999	-4.7	87.40192887484167	8.78178707213793	-0.12964883803089536
6.749999999999999	-4.6	92.07663823789979	6.631901318763369	-0.11282347170908914
6.749999999999999	-4.5	96.04856590844483	5.050941277962664	-0.09748370314633645
6.749999999999999	-4.4	99.45238667999234	3.8849147445515086	-0.08353104517587444
6.749999999999999	-4.3	102.3868013555609	3.0251570286307157	-0.0708743934065315
6.749999999999999	-4.2	104.92670269892812	2.393182053161482	-0.05942870382507914
6.749999999999999	-4.1	107.1304996447748	1.9313408918199286	-0.04911410953248252
6.749999999999999	-4.	109.04477271552638	1.596767960348643	-0.03985530138277047
6.749999999999999	-3.9	110.70736596111199	1.3573091477654486	-0.03158107575329724
6.749999999999999	-3.8	112.14952383625655	1.1886906427031079	-0.024223944395448758
6.749999999999999	-3.7	113.39739506693323	1.1436542266630596	-0.01771988270026644
6.749999999999999	-3.6	114.47310359813659	1.1170153119575161	-0.012008239333237837
6.749999999999999	-3.5	115.39571090042512	1.1008328654517925	-0.007030785395345605
6.749999999999999	-3.4	116.18157833620361	1.0831485413060165	-0.0027328592264515734
6.749999999999999	-3.3	116.84503295236401	1.0652242384881845	0.0009377620733588927
6.749999999999999	-3.2	117.39868784885256	1.0479280812646863	0.004030746457684027
6.749999999999999	-3.1	117.85375226290877	1.0318143538325018	0.006593417077131998
6.749999999999999	-3.	118.22023686921196	1.0172133468960851	0.008670717809366728
6.749999999999999	-2.9	118.50715289619333	1.004286574618547	0.010305373884463504
6.749999999999999	-2.8	118.72266523524337	0.9930723360265716	0.011537990034873673
6.749999999999999	-2.7	118.87421751506479	0.9835212052659301	0.012407140916066072
6.749999999999999	-2.6	118.96863497330357	0.9755240199427533	0.01294945572875464
6.749999999999999	-2.5	119.01220934565754	0.9689336255213874	0.013199697386636783
6.749999999999999	-2.4	119.01076930867532	0.9635820593348257	0.013190836911790975
6.749999999999999	-2.3	118.9697388102922	0.9592936438645836	0.01295412359946155
6.749999999999999	-2.2	118.89418554900298	0.9558950816717982	0.01251915005932206
6.749999999999999	-2.1	118.78886114807545	0.9532228519014296	0.011913914432117813
6.749999999999999	-2.	118.65823428980687	0.9511283526079666	0.011164877399068254
6.749999999999999	-1.9	118.50651789228557	0.9494813379512408	0.01029701669680642
6.749999999999999	-1.8	118.33769118179043	0.9481717040747242	0.009333877077062304
6.749999999999999	-1.7	118.1555173554007	0.9482623462121467	0.008297617338318165
6.749999999999999	-1.6	117.96355746391002	0.9484693117531577	0.007209053500938469
6.749999999999999	-1.5	117.76518092115857	0.9485310751949925	0.006087698954537323
6.749999999999999	-1.4	117.56357318542557	0.9484288711166471	0.004951801043383164
6.749999999999999	-1.3	117.36174090960871	0.9481633006269163	0.00381837452520605
6.749999999999999	-1.2	117.16251487656336	0.9477503054737468	0.0027032315720655186
6.749999999999999	-1.1	116.96855113932843	0.9472168040920224	0.0016210091123023823
6.749999999999999	-1.	116.78233046805573	0.9465966127238232	0.0005851922472113495
6.749999999999999	-0.9	116.60615473012282	0.9459269220575379	-0.0003918725736051969
6.749999999999999	-0.8	116.4421477169364	0.9452417149209396	-0.0012989465670197918
6.749999999999999	-0.7	116.29225107383928	0.9445729203278432	-0.002125874620795108
6.749999999999999	-0.6	116.15821611621986	0.9439445417878005	-0.0028636013046032726
6.749999999999999	-0.5	116.04160076930451	0.9433713618438873	-0.0035041498426552813
6.749999999999999	-0.4	115.94376436846623	0.9428575443002103	-0.004040616726662071
6.749999999999999	-0.3	115.86586246770115	0.9423959803921775	-0.004467169238858906
6.749999999999999	-0.2	115.8088415634376	0.9419686630627524	-0.004779045610229609
6.749999999999999	-0.1	115.77343427364784	0.941547451890969	-0.004972558741558322
6.749999999999999	0.	115.76015476797802	0.9410959465495665	-0.005045102153826045
6.749999999999999	0.1	115.76929471263668	0.940595222833096	-0.004995159534009246
6.749999999999999	0.2	115.80091981426388	0.9399297553725319	-0.00482231647800766
6.749999999999999	0.3	115.85486699283204	0.9391248974891084	-0.004527275757167395
6.749999999999999	0.4	115.9307422242219	0.9381162478942286	-0.004111875306724728
6.749999999999999	0.5	116.0279190186278	0.9368704077247827	-0.003579108696920198
6.749999999999999	0.6	116.14553756015975	0.9353649958288628	-0.0029331492832904513
6.749999999999999	0.7	116.28250443987872	0.9385478434581103	-0.002179376483201296
6.749999999999999	0.8	116.4374927863767	0.9450864256929492	-0.0013244055103307896
6.749999999999999	0.9	116.60894280602488	0.9524702360692743	-0.0003761197011293415
6.749999999999999	1.	116.79506032389837	0.9605076461829611	0.0006562802043541304
6.749999999999999	1.1	116.99382202135659	0.9689469541345517	0.0017622694559865744
6.749999999999999	1.2	117.2029752903948	0.9774751836349083	0.002929944094723887
6.749999999999999	1.3	117.42003485914869	0.9857307996881985	0.004145964992350883
6.749999999999999	1.4	117.64228377900011	0.9933171531592393	0.005395518237783045
6.749999999999999	1.5	117.86677167168781	0.9998222387499283	0.006662264267432797
6.749999999999999	1.6	118.09031151582825	1.004844847806197	0.007928284608007576
6.749999999999999	1.7	118.30947467163433	1.0080278109130916	0.009174024938945556
6.749999999999999	1.8	118.52058373224962	1.0090990285932406	0.010378235137266097
6.749999999999999	1.9	118.71970254846141	1.0091012820262222	0.011517905988332404
6.749999999999999	2.	118.90262314761205	1.0073255050011056	0.012568202427704721
6.749999999999999	2.1	119.06484862615707	1.0039161636371006	0.013502393585656462
6.749999999999999	2.2	119.20157153733972	0.999525940695392	0.014291779233039682
6.749999999999999	2.3	119.30764667656968	0.9952505082039238	0.014905612089368013
6.749999999999999	2.4	119.37755734786388	0.9927482471060358	0.01531101717282356
6.749999999999999	2.5	119.4053738504904	0.9943831475289926	0.015472906541846323
6.749999999999999	2.6	119.38470255050683	1.006975949457214	0.0153538898869189
6.749999999999999	2.7	119.30862363962953	1.0323890058853067	0.014914181108074407
6.749999999999999	2.8	119.16961520092255	1.0686353650760338	0.014111499955319483
6.749999999999999	2.9	118.95946042771462	1.1247977188357368	0.012900968202033125
6.749999999999999	3.	118.6691340829046	1.2212678384983775	0.011235000638236807
6.749999999999999	3.1	118.2886630508559	1.3631737954246717	0.00906318962734893
6.749999999999999	3.2	117.8069542025477	1.5650170097395062	0.006332182251129139
6.749999999999999	3.3	117.21158052359465	1.8447878938174824	0.002985548980488093
6.749999999999999	3.4	116.48850887899556	2.224682839680426	-0.0010363803756648655
6.749999999999999	3.5	115.62176248621736	2.7319432761014184	-0.0057966732275947525
6.749999999999999	3.6	114.59301689262907	3.404247141880873	-0.011361805072705984
6.749999999999999	3.7	113.3810680525446	4.287045241353354	-0.017801730017970606
6.749999999999999	3.8	111.96090787449728	5.424539814208487	-0.025191082009338762
6.749999999999999	3.9	110.30300946112602	6.87680188199937	-0.03360807264950404
6.749999999999999	4.	108.37185848230132	8.715968609049412	-0.04313551915968108
6.749999999999999	4.1	106.12413977592247	11.028322698945843	-0.05386104140460907
6.749999999999999	4.2	103.50610981012454	13.91684767859364	-0.06587748508072215
6.749999999999999	4.3	100.44971256114367	17.504565901571056	-0.07928351776478187
6.749999999999999	4.4	96.86663751123488	21.939370542420434	-0.09418440332769133
6.749999999999999	4.5	92.63876187216069	27.401924414430766	-0.11069313317786333
6.749999999999999	4.6	87.60181914960874	34.11992710600971	-0.12893217292055062
6.749999999999999	4.7	81.51518055338941	42.396777340954074	-0.14903633312427184
6.749999999999999	4.8	73.99937897790576	52.6749736251941	-0.1711581819364989
6.749999999999999	4.9	64.38520897815506	65.69731785228595	-0.19547756339281336
6.749999999999999	5.	51.23432465549598	83.06712465790915	-0.2222281215983649
6.8999999999999995	-5.	70.66704019281279	19.28706833908882	-0.18326803687955412
6.8999999999999995	-4.9	78.30741653863285	14.242442505334239	-0.1621357264922279
6.8999999999999995	-4.8	84.51462927154583	10.641509309838113	-0.14277331723267475
6.8999999999999995	-4.7	89.67608723890213	8.022483154822766	-0.12505126396358468
6.8999999999999995	-4.6	94.03452454698974	6.097503512469615	-0.1088565288997008
6.8999999999999995	-4.5	97.75429015619507	4.674922764612049	-0.09408734452399306
6.8999999999999995	-4.4	100.9528742689691	3.6216718967088326	-0.08065033857706091
6.8999999999999995	-4.3	103.71772496094962	2.842677727553692	-0.06845880481724903
6.8999999999999995	-4.2	106.11598866057307	2.2686315802077672	-0.057431611058833106
6.8999999999999995	-4.1	108.20053078965898	1.8482538871067646	-0.047492424003545475
6.8999999999999995	-4.	110.01383560376345	1.5431923069828741	-0.03856916973867653
6.8999999999999995	-3.9	111.59064287757586	1.324538519496798	-0.030593616790927407
6.8999999999999995	-3.8	112.95978443849233	1.1703833376946164	-0.023501059555687508
6.8999999999999995	-3.7	114.14550187770227	1.129235987509233	-0.017230063714044393
6.8999999999999995	-3.6	115.1683855046364	1.1049726865237517	-0.011722401740096785
6.8999999999999995	-3.5	116.0462411037738	1.0902463946379441	-0.006922126982023224
6.8999999999999995	-3.4	116.7943934453673	1.0741039512072916	-0.002776718046093746
6.8999999999999995	-3.3	117.42630135339944	1.057711479106004	0.000764041461445702
6.8999999999999995	-3.2	117.95384121686973	1.0418715052057195	0.003747923879357222
6.8999999999999995	-3.1	118.38758897655043	1.0270998908700477	0.0062204570644826835
6.8999999999999995	-3.	118.73700902297507	1.0137048422551658	0.008224901037771622
6.8999999999999995	-2.9	119.01063530042465	1.0018386907078138	0.009802393247710386
6.8999999999999995	-2.8	119.21621193860781	0.991539672206244	0.010992041250361757
6.8999999999999995	-2.7	119.3608084797444	0.982764513074585	0.01183100807434152
6.8999999999999995	-2.6	119.45091478236603	0.9754145609174856	0.012354592614633442
6.8999999999999995	-2.5	119.49251959278564	0.9693556354966546	0.012596304219570049
6.8999999999999995	-2.4	119.49117569543078	0.9644340873798143	0.012587933127644177
6.8999999999999995	-2.3	119.45205413920989	0.9604888594243448	0.012359616564526572
6.8999999999999995	-2.2	119.3799891980803	0.9573609734352999	0.01193990110024404
6.8999999999999995	-2.1	119.27951573733299	0.9549002287222379	0.01135580029978829
6.8999999999999995	-2.	119.15490008341567	0.9529701096225978	0.010632849997456183
6.8999999999999995	-1.9	119.01016525539568	0.9514509597253493	0.009795158918515314
6.8999999999999995	-1.8	118.84911160883041	0.950241619052548	0.008865456580708251
6.8999999999999995	-1.7	118.67533325329667	0.95031863055614	0.007865137574344282
6.8999999999999995	-1.6	118.49223098483237	0.9505022195620825	0.006814302609095683
6.8999999999999995	-1.5	118.303022133105	0.9505521222114481	0.005731796396671501
6.8999999999999995	-1.4	118.11074767308345	0.9504512384833816	0.0046352424252659
6.8999999999999995	-1.3	117.9182770706083	0.9502002952442439	0.0035410745304282933
6.8999999999999995	-1.2	117.72831104866582	0.949814005196373	0.0024645656620553144
6.8999999999999995	-1.1	117.54338262565825	0.9493173191873154	0.0014198533730699
6.8999999999999995	-1.	117.36585666126606	0.9487413725969844	0.0004199623820988728
6.8999999999999995	-0.9	117.1979263759736	0.9481202862515659	-0.0005231843689226558
6.8999999999999995	-0.8	117.04161527077378	0.947485642444235	-0.0013987283051526082
6.8999999999999995	-0.7	116.89877078242601	0.9468667314484662	-0.002196869262320761
6.8999999999999995	-0.6	116.77105903098627	0.9462856384511724	-0.0029088660629738358
6.8999999999999995	-0.5	116.65996129731002	0.9457559750675699	-0.0035270211689166896
6.8999999999999995	-0.4	116.5667692380312	0.9452816083183109	-0.0040446755652988
6.8999999999999995	-0.3	116.49258000620307	0.9448560676781028	-0.004456206275274984
6.8999999999999995	-0.2	116.43829154644246	0.9444627699381698	-0.004757026781167994
6.8999999999999995	-0.1	116.40459797982247	0.9440759240079757	-0.004943590073532302
6.8999999999999995	0.	116.39198547151464	0.9436620788444827	-0.00501339477766255
6.8999999999999995	0.1	116.40072845565935	0.9432038491421508	-0.004964993722995217
6.8999999999999995	0.2	116.43088646988629	0.9425951334296627	-0.004798005589445346
6.8999999999999995	0.3	116.48230144146518	0.9418591276315169	-0.004513128724802362
6.8999999999999995	0.4	116.55459575063483	0.9409366299256305	-0.004112158679863188
6.8999999999999995	0.5	116.64717073572281	0.9397968780559438	-0.0035980075561623578
6.8999999999999995	0.6	116.75920590574717	0.938419161528202	-0.002974726549326126
6.8999999999999995	0.7	116.88965856729537	0.941337941310735	-0.002247531219058625
6.8999999999999995	0.8	117.03726393664756	0.947347789595625	-0.001422829443356222
6.8999999999999995	0.9	117.20053558627711	0.9541356720361307	-0.0005082522857776895
6.8999999999999995	1.	117.37776472951379	0.9615260770543301	0.00048730432585665246
6.8999999999999995	1.1	117.56702259099272	0.9692876712248051	0.0015536580670837971
6.8999999999999995	1.2	117.76616285745561	0.9771331483474199	0.00267930510029699
6.8999999999999995	1.3	117.97281731430732	0.9847303696686822	0.003851359221183925
6.8999999999999995	1.4	118.18439678495963	0.9917145721702099	0.005055515322172457
6.8999999999999995	1.5	118.39808934949009	0.9977067779867639	0.0062760011652490955
6.8999999999999995	1.6	118.61085732584702	1.0023376454624469	0.00749552711457088
6.8999999999999995	1.7	118.81943249723649	1.0052781047021853	0.008695231813039134
6.8999999999999995	1.8	119.02030933003739	1.0062772751395812	0.009854625707579522
6.8999999999999995	1.9	119.20973568972046	1.0062926814464248	0.01095153084655956
6.8999999999999995	2.	119.38370048206555	1.0046722465115323	0.011962017913164742
6.8999999999999995	2.1	119.53791772660256	1.0015484561031798	0.012860339595242541
6.8999999999999995	2.2	119.66780634115436	0.9975214197689297	0.013618861104241781
6.8999999999999995	2.3	119.76846476714084	0.9935990979560074	0.014207986723539675
6.8999999999999995	2.4	119.83463961163723	0.9913074230771883	0.014596083198292463
6.8999999999999995	2.5	119.86068697242723	0.9928216975648354	0.014749399078148963
6.8999999999999995	2.6	119.84052519008667	1.0044057972633027	0.01463198026131898
6.8999999999999995	2.7	119.76757716082324	1.0277875183892462	0.014205581394306882
6.8999999999999995	2.8	119.63470001150817	1.0611314441316466	0.013429572861974767
6.8999999999999995	2.9	119.43409935264933	1.11283293478931	0.012260842711063563
6.8999999999999995	3.	119.15722465228448	1.2015706700114208	0.01065369370831273
6.8999999999999995	3.1	118.79464089953603	1.332076511721965	0.0085597341599306
6.8999999999999995	3.2	118.33587069496731	1.517664721796308	0.005927761848293849
6.8999999999999995	3.3	117.76919857411526	1.7748455393798963	0.0027036403463601612
6.8999999999999995	3.4	117.0814227973919	2.1239805988916345	-0.001169856178288525
6.8999999999999995	3.5	116.25755176181308	2.5900486323598813	-0.005753173941030796
6.8999999999999995	3.6	115.28043250997632	3.2075968457049413	-0.01111002689654371
6.8999999999999995	3.7	114.13028343736137	4.018276977384161	-0.01730741314140094
6.8999999999999995	3.8	112.78384966694331	5.062602812698586	-0.024416795166424247
6.8999999999999995	3.9	111.21379116784331	6.395639140198497	-0.03251300911945481
6.8999999999999995	4.	109.38737845317306	8.083527140944824	-0.0416752472265906
6.8999999999999995	4.1	107.26491366962442	10.20539364570027	-0.05198723591542705
6.8999999999999995	4.2	104.79746778649849	12.85566017249451	-0.063537610539884
6.8999999999999995	4.3	101.9235839314063	16.146983727340483	-0.0764204341150122
6.8999999999999995	4.4	98.56431277369303	20.21434683061409	-0.09073587688217283
6.8999999999999995	4.5	94.61539485524187	25.22146316154796	-0.10659119656762112
6.8999999999999995	4.6	89.93426689274042	31.37192332579491	-0.12410218638941493
6.8999999999999995	4.7	84.31686775697273	38.93066057379674	-0.14339550318608724
6.8999999999999995	4.8	77.45210046613543	48.26856412211674	-0.16461272529943577
6.8999999999999995	4.9	68.81945998247232	59.971149816861384	-0.1879181577758975
6.8999999999999995	5.	57.404649603147405	75.15091717111974	-0.2135164155388702
7.05	-5.	74.25609055039563	17.315891665933492	-0.17671648791095515
7.05	-4.9	81.23464874362811	12.89340631405041	-0.15639013514640024
7.05	-4.8	86.96732727152413	9.699291510777954	-0.137755184444673
7.05	-4.7	91.76939438258712	7.357861292738377	-0.12069168256647185
7.05	-4.6	95.84564747851093	5.627132148534585	-0.10509357865602224
7.05	-4.5	99.33821141922321	4.3425740652784555	-0.09086465080015783
7.05	-4.4	102.35052112360808	3.3882707464983923	-0.07791618114783705
7.05	-4.3	104.96061292695829	2.6805106086842727	-0.06616551197814316
7.05	-4.2	107.2290380407122	2.15777428021147	-0.05553514644157846
7.05	-4.1	109.20387719551111	1.774247791016947	-0.04595204381219831
7.05	-4.	110.92403908379343	1.4954879148478994	-0.03734715576523197
7.05	-3.9	112.42152389048402	1.2954191854207266	-0.029655054969448223
7.05	-3.8	113.7230205783583	1.154208648814759	-0.022813646776355386
7.05	-3.7	114.85106426025588	1.1165438260337908	-0.01676393731993634
7.05	-3.6	115.82486581548078	1.0943961941682403	-0.011449979931809353
7.05	-3.5	116.66109223293064	1.0809658523333212	-0.006817996076795122
7.05	-3.4	117.37412748582283	1.0662009959517462	-0.002817479174344063
7.05	-3.3	117.97663806598695	1.0511807387924819	0.0005998900127303763
7.05	-3.2	118.47982674398493	1.0366472841937906	0.0034800963534920657
7.05	-3.1	118.89368619837235	1.0230814027380006	0.005866961213587528
7.05	-3.	119.22717751601958	1.010770903378372	0.0078021504257679425
7.05	-2.9	119.4883936503062	0.9998594489542683	0.009325297254611918
7.05	-2.8	119.68468907423636	0.9903853665376801	0.010474093034407321
7.05	-2.7	119.82278615762891	0.9823098580624503	0.011284357441515765
7.05	-2.6	119.90886295349779	0.9755435460413224	0.011790127020863834
7.05	-2.5	119.94862598756957	0.969963937020438	0.012023721314668242
7.05	-2.4	119.94737079779163	0.9654302432611672	0.012015809401966601
7.05	-2.3	119.91003227220205	0.9617945999163169	0.011795472528821951
7.05	-2.2	119.84122653074807	0.9589108414029113	0.01139026268579394
7.05	-2.1	119.74528573610498	0.9566408909545743	0.010826258329077994
7.05	-2.	119.62628680668033	0.9548590779250219	0.010128115593763998
7.05	-1.9	119.48807503803425	0.9534553261511434	0.009319116968860432
7.05	-1.8	119.33428331094174	0.9523369580075354	0.008421219162539061
7.05	-1.7	119.16834742285793	0.9524025036224799	0.007455087534414767
7.05	-1.6	118.99351820088997	0.9525658582541325	0.006440141655181591
7.05	-1.5	118.81287063372392	0.9526059749628644	0.005394589656934481
7.05	-1.4	118.62931059447956	0.9525072402576882	0.004335461220317343
7.05	-1.3	118.44557933669519	0.9522704108263866	0.003278637368087799
7.05	-1.2	118.26425605732261	0.9519091720476922	0.0022388773841572583
7.05	-1.1	118.0877589589151	0.9514465704270805	0.0012298435066454144
7.05	-1.	117.91834478102494	0.95091135519381	0.00026412214060295147
7.05	-0.9	117.75810605540738	0.9503348150338979	-0.0006467639181937084
7.05	-0.8	117.60897221718946	0.9497464655305663	-0.0014923214339593247
7.05	-0.7	117.47270317828252	0.9491731161497086	-0.0022630872832045783
7.05	-0.6	117.3508859122806	0.9486351463916947	-0.0029506190165944305
7.05	-0.5	117.24493051477575	0.9481451127918064	-0.0035474846399069313
7.05	-0.4	117.15606583060672	0.9477066052450311	-0.004047257098740219
7.05	-0.3	117.08533494912487	0.9473136906183868	-0.004444512750318482
7.05	-0.2	117.03359079236935	0.9469510977429962	-0.004734830887044437
7.05	-0.1	117.00149191240268	0.9465951543807307	-0.004914797236634242
7.05	0.	116.98949864529622	0.946215053927844	-0.004982009512850882
7.05	0.1	116.99786958673477	0.9457947969793565	-0.004935085386142117
7.05	0.2	117.02665866256532	0.9452367979638581	-0.004773673842220015
7.05	0.3	117.07571264983639	0.9445623061162394	-0.004498468182266305
7.05	0.4	117.14466926209799	0.9437168140580781	-0.00411122235067622
7.05	0.5	117.23295582160382	0.9426719414496887	-0.003614769707402401
7.05	0.6	117.3397884603384	0.9414085178023726	-0.0030130440737262173
7.05	0.7	117.46417171180234	0.9440906847871418	-0.0023111040801711558
7.05	0.8	117.60489860754781	0.9496234745158318	-0.0015151592026246379
7.05	0.9	117.7605509534239	0.9558735316223306	-0.000632599376929853
7.05	1.	117.92949938574537	0.9626799073542571	0.0003279697005363156
7.05	1.1	118.10990376045763	0.9698293874414503	0.0013566957016768431
7.05	1.2	118.29971627837165	0.977057954322504	0.0024424532668858405
7.05	1.3	118.49667777749376	0.9840598905593225	0.0035727874771623157
7.05	1.4	118.69831817771387	0.9904993229318535	0.004733877286445172
7.05	1.5	118.90195469876312	0.9960270153467405	0.005910490281148926
7.05	1.6	119.10468895659469	1.0003024776342926	0.007085934248758629
7.05	1.7	119.30340243786505	1.00302215198505	0.0082420062062531
7.05	1.8	119.49475010200739	1.0039546272477935	0.009358939321304076
7.05	1.9	119.67515159097991	1.00398077143565	0.010415347151004744
7.05	2.	119.8407797071117	1.0024994664773033	0.01138815586538245
7.05	2.1	119.9875455720414	0.9996322856802777	0.012252550770548496
7.05	2.2	120.11107964569565	0.9959316837063596	0.012981906417252966
7.05	2.3	120.20670742995384	0.9923267237447249	0.013547717758269124
7.05	2.4	120.26942112878773	0.9902236884960587	0.013919527046004227
7.05	2.5	120.29384333933075	0.9916272629241263	0.014064847536723008
7.05	2.6	120.27418302242026	1.0023006219852988	0.013949083448488907
7.05	2.7	120.20418191140612	1.0238467824191133	0.013535446247810933
7.05	2.8	120.07704935116207	1.0545685082732348	0.012784866248091971
7.05	2.9	119.88538307423406	1.1022308378872339	0.01165590011699361
7.05	3.	119.6210725768899	1.1839806843150171	0.010104633253938141
7.05	3.1	119.27517957805007	1.3041872671162196	0.008084580633975293
7.05	3.2	118.83779419363162	1.4750951904840122	0.00554657006503716
7.05	3.3	118.29785488916586	1.7118813804902118	0.002438624129230259
7.05	3.4	117.64292235713114	2.0332538038479555	-0.0012941756054582754
7.05	3.5	116.8589045912035	2.462153461775017	-0.0057098046221033694
7.05	3.6	115.92971339315464	3.030309372900632	-0.010869380870644912
7.05	3.7	114.83685253020296	3.7759563412564603	-0.016837127964005154
7.05	3.8	113.55864905840471	4.736282917454133	-0.023681513670712855
7.05	3.9	112.0697189308494	5.961841064865496	-0.031474208481385726
7.05	4.	110.33980659293361	7.513368746828078	-0.04029100857899842
7.05	4.1	108.33240376200226	9.463542764261106	-0.05021198785093499
7.05	4.2	106.00278354217065	11.899085170139557	-0.061321846599116756
7.05	4.3	103.29517812194953	14.923383463266362	-0.07371036359925479
7.05	4.4	100.13859174286442	18.660021565099427	-0.08747299091445582
7.05	4.5	96.44032457558242	23.25806993977193	-0.10271171432309652
7.05	4.6	92.07547290523125	28.900951799846325	-0.11953627175115689
7.05	4.7	86.86876696142933	35.82277222008773	-0.13806605833622743
7.05	4.8	80.56039917540706	44.34149574570442	-0.15843337007079245
7.05	4.9	72.73383571571577	54.93261719079918	-0.1807893651507765
7.05	5.	62.63439264283955	68.42702857289638	-0.20531649347522685
7.2	-5.	77.48528894564228	15.632563791455993	-0.170507868706138
7.2	-4.9	83.90104422270322	11.725046040413503	-0.15094129244684318
7.2	-4.8	89.21961266379346	8.875733432674394	-0.1329937546903259
7.2	-4.7	93.70274388258483	6.773161877848096	-0.11655346131247371
7.2	-4.6	97.52564135976698	5.211337937982975	-0.10152052187294172
7.2	-4.5	100.81247630196025	4.0477233150379845	-0.08780371818215346
7.2	-4.4	103.65503331512296	3.1806385473162777	-0.07531859343472966
7.2	-4.3	106.12339252928719	2.5359612201413597	-0.06398623097820746
7.2	-4.2	108.27244030289391	2.0588345214578965	-0.0537325232508281
7.2	-4.1	110.1460970913477	1.7081661796225376	-0.0444875068964117
7.2	-4.	111.78012885276281	1.4529171298769938	-0.03618497401144135
7.2	-3.9	113.20410773380392	1.2694964684674659	-0.028762133613371293
7.2	-3.8	114.44280938409005	1.1399013726625924	-0.022159352209781755
7.2	-3.7	115.51723518868994	1.105362433838451	-0.016319939431713074
7.2	-3.6	116.44535078698016	1.0851041238939274	-0.011190094799476968
7.2	-3.5	117.2427861006738	1.0728302539182124	-0.0067181061252922555
7.2	-3.4	117.92306926163434	1.0592992316835819	-0.002855362995265665
7.2	-3.3	118.49814144969494	1.0455112961102202	0.0004446575467988174
7.2	-3.2	118.97858861749195	1.032153835258896	0.0032262609206658785
7.2	-3.1	119.37386480688565	1.0196745647757268	0.005531641227007594
7.2	-3.	119.69246672129232	1.0083414262687427	0.007400948198172575
7.2	-2.9	119.94207809114921	0.9982907227498572	0.008872387983887491
7.2	-2.8	120.12969186405839	0.9895595258247738	0.00998230185208315
7.2	-2.7	120.26170766971494	0.9821147158214387	0.01076524357173893
7.2	-2.6	120.34401315316788	0.9758749895732848	0.011254050794788698
7.2	-2.5	120.38205163724814	0.9707282571220475	0.011479912468806985
7.2	-2.4	120.38087839196204	0.9665451433787524	0.011472431899818331
7.2	-2.3	120.34520752190936	0.9631897112337953	0.011259686084387053
7.2	-2.2	120.27945098888351	0.9605273608385403	0.010868281467499304
7.2	-2.1	120.18775109978593	0.9584308232819296	0.010323406186330321
7.2	-2.	120.07400735832273	0.9567843412557977	0.009648879490111442
7.2	-1.9	119.94189848770228	0.9554863151900577	0.00886719703804284
7.2	-1.8	119.7949003636738	0.9544509482361434	0.007999574522201765
7.2	-1.7	119.63630042255359	0.9545068173984674	0.007065986824221502
7.2	-1.6	119.46920889868355	0.9546526701111588	0.006085205451520586
7.2	-1.5	119.29656748130316	0.9546847699878072	0.005074832439538218
7.2	-1.4	119.12115601863958	0.9545882905029117	0.004051331613663689
7.2	-1.3	118.94559531193754	0.9543644400890088	0.0030300570997310716
7.2	-1.2	118.77235081798813	0.9540260341084803	0.002025279157050794
7.2	-1.1	118.60373339040925	0.9535949787937454	0.0010502101837121976
7.2	-1.	118.44189876974133	0.9530973548737904	0.00011701595327655648
7.2	-0.9	118.28884631455911	0.9525616229761908	-0.0007631579934998106
7.2	-0.8	118.14641657479714	0.9520157282616566	-0.001580172078061227
7.2	-0.7	118.01628825968646	0.9514840808190144	-0.002324882496743442
7.2	-0.6	117.89997460302573	0.9509855293109695	-0.0029891312453736146
7.2	-0.5	117.79881951137159	0.9505316701170017	-0.003565738660878186
7.2	-0.4	117.71399345052214	0.9501257891479753	-0.00404849866223138
7.2	-0.3	117.64648926747839	0.949762489796754	-0.004432176383114678
7.2	-0.2	117.59711815020609	0.9494277001413138	-0.004712508818449486
7.2	-0.1	117.56650568615046	0.9490995898359813	-0.004886207310588166
7.2	0.	117.55508832198727	0.9487497976023604	-0.004950962984308388
7.2	0.1	117.56311007432417	0.9483635752273898	-0.004905454627498926
7.2	0.2	117.59061979234315	0.94785101817412	-0.0047493589926301
7.2	0.3	117.63746887992363	0.9472315983776127	-0.004483363562584788
7.2	0.4	117.7033094622733	0.9464551123609368	-0.004109181750841528
7.2	0.5	117.78759317226995	0.945495283667185	-0.0036295706994215558
7.2	0.6	117.88957029135528	0.9443343981839973	-0.0030483516322270063
7.2	0.7	118.00828943646876	0.9468039837544637	-0.0023704323902182974
7.2	0.8	118.14259752109763	0.9519054537294664	-0.0016018327446975199
7.2	0.9	118.29114000584916	0.9576691169935856	-0.0007497121272619055
7.2	1.	118.45236126261513	0.963947272053133	0.00017759999061755898
7.2	1.1	118.62450497767583	0.9705427658687285	0.0011705712690973109
7.2	1.2	118.80561442455063	0.9772130512598523	0.0022184343463443907
7.2	1.3	118.9935322313095	0.9836764253259531	0.003309147207544395
7.2	1.4	119.185899509499	0.9896227027567903	0.004429347302216929
7.2	1.5	119.38015449030547	0.9947292367223923	0.005564315671131184
7.2	1.6	119.57352884337946	0.9986817513064352	0.00669792853484988
7.2	1.7	119.76304366501896	1.0012000915438932	0.007812609005659757
7.2	1.8	119.94550393122309	1.0020699598810268	0.008889275739877507
7.2	1.9	120.1174899228457	1.0021029956874656	0.009907288917086962
7.2	2.	120.27534638675651	1.0007449426064738	0.010844393724288807
7.2	2.1	120.4151684806891	0.9981077664307207	0.011676660288871276
7.2	2.2	120.53278411976133	0.9947012018058672	0.012378420975817433
7.2	2.3	120.62373181028921	0.9913821184073299	0.01292220479457757
7.2	2.4	120.6832332772285	0.9894484153824266	0.013278668068145772
7.2	2.5	120.70615995524003	0.9907502649270867	0.013416522390787384
7.2	2.6	120.68699193037999	1.0005996676777187	0.013302458263376195
7.2	2.7	120.61976814525035	1.0204838427544445	0.012901066138854432
7.2	2.8	120.49802572257093	1.0488318255063405	0.012174752438525916
7.2	2.9	120.31472642329689	1.0928305610451758	0.011083651937978166
7.2	3.	120.06216698550304	1.1682554170303945	0.009585535400412784
7.2	3.1	119.73186985623445	1.2791421137651184	0.007635711960195822
7.2	3.2	119.31444923735454	1.4367683114089118	0.005186925129814668
7.2	3.3	118.79944753098376	1.6551050962935676	0.0021892413403279166
7.2	3.4	118.17512551475086	1.9513692607002895	-0.0014100636843053203
7.2	3.5	117.42821433437193	2.3466634959858084	-0.00566664447308581
7.2	3.6	116.54359608604081	2.8701762989155952	-0.01063917635112457
7.2	3.7	115.50393974164973	3.557064520979793	-0.01638927928679891
7.2	3.8	114.28900497711363	4.441508498255615	-0.022982584717381044
7.2	3.9	112.87516435955663	5.569987885652495	-0.030487793315410322
7.2	4.	111.23437149054539	6.9983596184312375	-0.03897750804204851
7.2	4.1	109.33294306504966	8.793475944304348	-0.04852837913950321
7.2	4.2	107.12984291084842	11.035113466177393	-0.05922141902126064
7.2	4.3	104.57424412166262	13.818334999137662	-0.07114241156083997
7.2	4.4	101.60196799404231	17.256576375601938	-0.08438242255954562
7.2	4.5	98.13005808671475	21.486118835587618	-0.09903857089077174
7.2	4.6	94.04817860527267	26.67324970367754	-0.11521506647801089
7.2	4.7	89.20414545289078	33.02699853284982	-0.13302477624151937
7.2	4.8	83.37767678717225	40.8240154220387	-0.15259186567837113
7.2	4.9	76.22776000240526	50.461385883534405	-0.1740564519337298
7.2	5.	67.17052026526119	62.586567549578305	-0.19758381412346432
7.35	-5.	80.41188213474041	14.181066993483242	-0.16461713569365388
7.35	-4.9	86.3419890369696	10.706107422404358	-0.14576821859876946
7.35	-4.8	91.29561987161736	8.151962818013544	-0.12847124046943872
7.35	-4.7	95.49369620172466	6.25645116076069	-0.11262146854547542
7.35	-4.6	99.08787418781716	4.842362655301116	-0.09812450515655115
7.35	-4.5	102.18760345936647	3.7852453449580707	-0.08489368057351161
7.35	-4.4	104.87489822588762	2.9953637021032904	-0.07284845795191632
7.35	-4.3	107.2130490015063	2.406757203693658	-0.06191338912008035
7.35	-4.2	109.25203895158967	1.9703072305045026	-0.052017530993831496
7.35	-4.1	111.03214457228641	1.6490241357747806	-0.04309381141698394
7.35	-4.	112.58635449141492	1.4148495100047	-0.03507869405546961
7.35	-3.9	113.94207821062456	1.246380236353474	-0.027911870063405488
7.35	-3.8	115.12237557808739	1.1272333430182329	-0.021536025686758158
7.35	-3.7	116.14686459692616	1.0955073971159663	-0.015896643654414296
7.35	-3.6	117.03238408591157	1.0769181760482383	-0.010941945108554972
7.35	-3.5	117.79361430053238	1.06570136010329	-0.00662219783494322
7.35	-3.4	118.44330338578912	1.0532798169036823	-0.0028905654801161616
7.35	-3.3	118.99272809414674	1.0406008833228242	0.00029776477873242994
7.35	-3.2	119.4519075536836	1.0283016056270498	0.0029855073708935018
7.35	-3.1	119.82979524087493	1.0168008196694274	0.005213301585695603
7.35	-3.	120.13445747229942	1.0063503519813537	0.007019869101392349
7.35	-2.9	120.37320036747684	0.9970776322514752	0.008442061646727683
7.35	-2.8	120.55268085309964	0.9890189350450811	0.009514941481714062
7.35	-2.7	120.67899793525707	0.9821451184057963	0.010271854707453346
7.35	-2.6	120.75776839885947	0.9763822307274523	0.010744499413144336
7.35	-2.5	120.79418965362308	0.9716274389606809	0.010962989457757656
7.35	-2.4	120.79309222469391	0.9677618659329568	0.01095591429312747
7.35	-2.3	120.75898344770921	0.9646602191803595	0.010750395353621304
7.35	-2.2	120.69608396714487	0.962198373604167	0.010372138754079578
7.35	-2.1	120.60835806522374	0.9602589010201257	0.009845485230422796
7.35	-2.	120.49953873814061	0.9587349261366143	0.009193456532477343
7.35	-1.9	120.37314836184899	0.957532683835268	0.008437799078034472
7.35	-1.8	120.23251546967018	0.95657292597447	0.007599024611970687
7.35	-1.7	120.08078820535854	0.9566207037155436	0.006696448171409169
7.35	-1.6	119.92094490384434	0.9567514109544248	0.00574822304153931
7.35	-1.5	119.75580212652761	0.9567770060089771	0.004771373096798127
7.35	-1.4	119.5880205374683	0.9566843325274732	0.0037818227646006456
7.35	-1.3	119.42010887812593	0.9564741960120529	0.002794423775455199
7.35	-1.2	119.25442622726298	0.9561584229339388	0.0018229797621472053
7.35	-1.1	119.09318295185506	0.9557567654141508	0.0008802681867766046
7.35	-1.	118.93844058328537	0.9552934195483544	-0.000021940028484200916
7.35	-0.9	118.7921117588095	0.9547955402940289	-0.0008728534038257921
7.35	-0.8	118.6559530672888	0.9542886155166457	-0.0016626772766323676
7.35	-0.7	118.5315676531382	0.9537952539480727	-0.002382569737452848
7.35	-0.6	118.42040043158622	0.9533324383592259	-0.0030246436938913285
7.35	-0.5	118.32373320244092	0.9529113264499216	-0.0035819596711807334
7.35	-0.4	118.24268204212117	0.9525349844812467	-0.0040485216908070065
7.35	-0.3	118.17819309636961	0.9521984060478701	-0.004419274739196764
7.35	-0.2	118.13103873079369	0.9518886810379428	-0.004690105202230755
7.35	-0.1	118.10181396644636	0.9515856323906888	-0.004857843529527768
7.35	0.	118.09093307621467	0.9512631074533573	-0.004920269329800098
7.35	0.1	118.09862665019574	0.9509074653772558	-0.004876118662384658
7.35	0.2	118.12493894725272	0.9504357591035131	-0.004725094008596369
7.35	0.3	118.16972578325854	0.9498659312954061	-0.004467876244920727
7.35	0.4	118.23265285796646	0.9491515577078502	-0.004106139225814504
7.35	0.5	118.31319452679337	0.9482684122318972	-0.003642566644267044
7.35	0.6	118.41063306058544	0.9471999936512248	-0.0030808712639968216
7.35	0.7	118.52405823846202	0.9494785292005474	-0.002425816353057891
7.35	0.8	118.65236774509853	0.9541892556929525	-0.0016832399666861318
7.35	0.9	118.79426608910772	0.9595121684638315	-0.0008600809670171964
7.35	1.	118.94826613169346	0.9653115691021696	0.000035592407295691186
7.35	1.1	119.11269121603856	0.9714048763261474	0.0009945623405059976
7.35	1.2	119.28566891184522	0.9775682081154713	0.002006395167645241
7.35	1.3	119.4651368794344	0.9835414832574827	0.003059438751646347
7.35	1.4	119.64884019241153	0.9890385750009756	0.0041407729128875356
7.35	1.5	119.83432949320668	0.9937616755275656	0.005236167865279997
7.35	1.6	120.0189583233904	0.9974201704025205	0.0063300412190349445
7.35	1.7	120.1998790500074	0.9997545838016606	0.007405411841940605
7.35	1.8	120.37403707678871	1.00056649429726	0.008443850994208333
7.35	1.9	120.53816311870972	1.0006049849975653	0.009425431507476748
7.35	2.	120.6887629324612	0.9993578681433348	0.010328673374608152
7.35	2.1	120.82210417272742	0.9969283147368486	0.011130487352629332
7.35	2.2	120.93419978955619	0.9937871178101432	0.011806115195048102
7.35	2.3	121.0207872918379	0.9907260941698013	0.0123290675171065
7.35	2.4	121.07730314100729	0.9889447234848348	0.012671057592168116
7.35	2.5	121.098851417561	0.9901530499896154	0.012801932516837151
7.35	2.6	121.08016553190778	0.9992556120145792	0.012689602230675301
7.35	2.7	121.0155617548006	1.0176322847072043	0.01229996347187513
7.35	2.8	120.89888280788094	1.043827518752579	0.011596821453901052
7.35	2.9	120.72342943247774	1.0844971027339483	0.01054180491698143
7.35	3.	120.48187727178079	1.1541841918989917	0.00909427925519625
7.35	3.1	120.16617560567848	1.2566186908346282	0.00721125421384425
7.35	3.2	119.7674236018068	1.4022036152609445	0.004847285265560471
7.35	3.3	119.2757178935336	1.6038227805771044	0.0019543670683992206
7.35	3.4	118.67996733860774	1.8773403688124262	-0.0015181664320267803
7.35	3.5	117.96765992631231	2.242195593128585	-0.005623763188377692
7.35	3.6	117.12456340426064	2.7252807261024543	-0.01041878212024805
7.35	3.7	116.13440494722263	3.358978271244794	-0.01596241287274193
7.35	3.8	114.97824827067082	4.174739971534933	-0.022317588410638134
7.35	3.9	113.63404797951908	5.2153661771162945	-0.02955022041810964
7.35	4.	112.07573801384896	6.53229756546402	-0.03772991145786118
7.35	4.1	110.27214998482253	8.187114205411078	-0.0469300968810615
7.35	4.2	108.18550523920979	10.253313353693244	-0.057228335455217494
7.35	4.3	105.76929984581723	12.818449585360852	-0.06870666001119818
7.35	4.4	102.96524251639809	15.986876778591125	-0.08145205558795819
7.35	4.5	99.6986687570335	19.883584431370764	-0.09555713031372688
7.35	4.6	95.87140521534309	24.66010162104952	-0.11112102411159001
7.35	4.7	91.35007073286937	30.504598704405197	-0.12825068885780258
7.35	4.8	85.94550309486698	37.66087762196632	-0.14706308106250437
7.35	4.9	79.37330471758416	46.4674852184789	-0.1676888613183334
7.35	5.	71.16808268753105	57.44679898692341	-0.19027939902216864
7.499999999999999	-5.	83.08002335518931	12.919444708124402	-0.15902179500760155
7.499999999999999	-4.9	88.58606507420829	9.81215945210242	-0.140851912616449
7.499999999999999	-4.8	93.21543166895614	7.5128277159437715	-0.12417145986621417
7.499999999999999	-4.7	97.15716646802767	5.797972057086511	-0.10888190243899583
7.499999999999999	-4.6	100.54386970079925	4.51377934682165	-0.09489378542072502
7.499999999999999	-4.5	103.47276173328223	3.5508523729186408	-0.08212459975429713
7.499999999999999	-4.4	106.01757812987086	2.829570170334037	-0.07049742926387956
7.499999999999999	-4.3	108.23576712262928	2.290972693347399	-0.059940048452966015
7.499999999999999	-4.2	110.17303638687457	1.8909088143053907	-0.05038447804411776
7.499999999999999	-4.1	111.86645026438987	1.5959793921820875	-0.04176637727017324
7.499999999999999	-4.	113.34653188364256	1.38074458035139	-0.03402471576563014
7.499999999999999	-3.9	114.63875540283506	1.2257357828607667	-0.027101526379538544
7.499999999999999	-3.8	115.76463560200003	1.1160088539181743	-0.020941686707942365
7.499999999999999	-3.7	116.74253798037266	1.086819173214522	-0.015492735963490503
7.499999999999999	-3.6	117.58827849239628	1.0697569836600564	-0.010704786890503266
7.499999999999999	-3.5	118.31566630061593	1.0594611685618531	-0.006530017697094357
7.499999999999999	-3.4	118.93673596204202	1.0480345753055786	-0.0029232760987121208
7.499999999999999	-3.3	119.46214913586056	1.0363548277364458	0.00015863688828206962
7.499999999999999	-3.2	119.90140830711331	1.0250129520773044	0.0027569539631809095
7.499999999999999	-3.1	120.26300157662969	1.0143976995865245	0.004910820960269896
7.499999999999999	-3.	120.55459669096868	1.0047459126499092	0.006657600124907022
7.499999999999999	-2.9	120.78314798122042	0.9961776703623713	0.008032856714664997
7.499999999999999	-2.8	120.95499946919443	0.9887281765403628	0.009070435524696855
7.499999999999999	-2.7	121.07596982545137	0.9823719087381164	0.00980253441792231
7.499999999999999	-2.6	121.15142273369855	0.977041320995454	0.01025976718943073
7.499999999999999	-2.5	121.18632557694455	0.9726420646334191	0.010471224529537682
7.499999999999999	-2.4	121.18529836042951	0.9690645878596769	0.010464530740155915
7.499999999999999	-2.3	121.15265458511843	0.9661933292830298	0.010265897050723526
7.499999999999999	-2.2	121.09243537258406	0.9639135888966024	0.009900172089468957
7.499999999999999	-2.1	121.00843783080742	0.9621169303262462	0.009390888882520378
7.499999999999999	-2.	120.90423857500296	0.960704470850672	0.008760309165585593
7.499999999999999	-1.9	120.7832130885926	0.9595895437917363	0.008029464902937563
7.499999999999999	-1.8	120.64855140607052	0.9586988699906698	0.007218196759656093
7.499999999999999	-1.7	120.50327079950699	0.9587398896272816	0.0063451901575666304
7.499999999999999	-1.6	120.35022564552726	0.9588574994902501	0.005428009462200895
7.499999999999999	-1.5	120.19211500502266	0.9588778783481757	0.004483126778698271
7.499999999999999	-1.4	120.03148812648207	0.958788868856999	0.0035259510967390346
7.499999999999999	-1.3	119.87074813371814	0.9585913040134812	0.0025708546591307092
7.499999999999999	-1.2	119.7121542589365	0.958296167454705	0.001631196034570865
7.499999999999999	-1.1	119.55782262793178	0.9579217770316291	0.0007193405173655763
7.499999999999999	-1.	119.40972738390874	0.9574899798913066	-0.00015331647885359276
7.499999999999999	-0.9	119.26969896237026	0.9570270182382217	-0.0009763258628931581
7.499999999999999	-0.8	119.13941550952651	0.9565559493662192	-0.0017402221287855513
7.499999999999999	-0.7	119.02040961904315	0.9560976865696915	-0.0024364511968101854
7.499999999999999	-0.6	118.91406158694511	0.9556682985267173	-0.003057383996084958
7.499999999999999	-0.5	118.82159598965397	0.9552777466274165	-0.0035963104389062257
7.499999999999999	-0.4	118.74407824423277	0.9549288836896181	-0.004047434204706709
7.499999999999999	-0.3	118.68241093657556	0.9546170675098296	-0.004405871415129459
7.499999999999999	-0.2	118.63733032594203	0.9543303983560065	-0.004667650743837003
7.499999999999999	-0.1	118.60940295834314	0.9540502048874941	-0.0048297155433510465
7.499999999999999	0.	118.5990225962733	0.9537523569683657	-0.004889929045251193
7.499999999999999	0.1	118.60640736677188	0.9534242066384593	-0.0048470813939258395
7.499999999999999	0.2	118.63159737782128	0.9529891072911028	-0.004700898629236923
7.499999999999999	0.3	118.67445268545387	0.9524636161013689	-0.004452054713129471
7.499999999999999	0.4	118.73465175798572	0.9518047972992321	-0.004102184706116336
7.499999999999999	0.5	118.81169028772558	0.9509901803956922	-0.0036539013992858693
7.499999999999999	0.6	118.90488048547505	0.9500045105359902	-0.003110813073882234
7.499999999999999	0.7	119.01335066982227	0.952109900532804	-0.0024775444779211227
7.499999999999999	0.8	119.13604520163177	0.9564659666441031	-0.001759759315118634
7.499999999999999	0.9	119.27172462058807	0.9613886800796507	-0.000964185290418881
7.499999999999999	1.	119.41896580472793	0.9667526176642269	-0.00009864171573220615
7.499999999999999	1.1	119.57616660609656	0.9723904991300856	0.0008279571654195919
7.499999999999999	1.2	119.7415343678338	0.9780933276891091	0.0018054984464449739
7.499999999999999	1.3	119.9130949197697	0.9836215834553315	0.0028227011482068343
7.499999999999999	1.4	120.08869068113508	0.9887106097105942	0.003867064133481004
7.499999999999999	1.5	120.26597798264905	0.9930848460981423	0.004924824282532386
7.499999999999999	1.6	120.44242449509782	0.9964751906955769	0.005980915160392428
7.499999999999999	1.7	120.61530527369125	0.9986413791097135	0.007018924149508058
7.499999999999999	1.8	120.78169743260958	0.9993993572791027	0.008021042911569602
7.499999999999999	1.9	120.93847268219447	0.9994416071046857	0.008968021819765408
7.499999999999999	2.	121.08228775589245	0.9982940716605668	0.009839118153646114
7.499999999999999	2.1	121.20957204850671	0.9960519663970615	0.010612041836764936
7.499999999999999	2.2	121.31651193780792	0.993150779222276	0.01126289845949714
7.499999999999999	2.3	121.39903146418706	0.9903231114825388	0.011766130779118462
7.499999999999999	2.4	121.45276821327926	0.9886790967574228	0.012094455442195713
7.499999999999999	2.5	121.47304410216455	0.9898013222916973	0.012218798579118199
7.499999999999999	2.6	121.45482947663588	0.9982257644906412	0.012108226761335748
7.499999999999999	2.7	121.39269984185376	1.0152325991047633	0.011729876007353968
7.499999999999999	2.8	121.28078316327344	1.0394720554821646	0.011048875934775214
7.499999999999999	2.9	121.11269617179411	1.07711157302262	0.010028270994456478
7.499999999999999	3.	120.88146715230108	1.141585217255468	0.008628937616194583
7.499999999999999	3.1	120.5794419261759	1.236341848951298	0.006809495920646995
7.499999999999999	3.2	120.1981691598513	1.3709915208976895	0.004526217785771296
7.499999999999999	3.3	119.72825951661707	1.5574313316719781	0.001732921296168857
7.499999999999999	3.4	119.1592205837833	1.8102990751742425	-0.0016190934364464834
7.499999999999999	3.5	118.479231986983	2.1475318201509737	-0.00558120264454403
7.499999999999999	3.6	117.67487457108027	2.5939450076762824	-0.010207607761906292
7.499999999999999	3.7	116.7308422873805	3.1794056504061103	-0.015555189574253222
7.499999999999999	3.8	115.6293878142198	3.9328913317064433	-0.021684302114850344
7.499999999999999	3.9	114.3498955804643	4.893870141036999	-0.02865824863253995
7.499999999999999	4.	112.86808190758371	6.109779000566576	-0.03654380392757185
7.499999999999999	4.1	111.15502733879987	7.637418912022724	-0.04541137923053719
7.499999999999999	4.2	109.17584458999552	9.54459554823842	-0.055335288094960716
7.499999999999999	4.3	106.88782797706347	11.91207648951243	-0.06639406286272846
7.499999999999999	4.4	104.23781491616779	14.836040078051525	-0.07867084843986474
7.499999999999999	4.5	101.15825559840094	18.431430650340104	-0.09225407078601472
7.499999999999999	4.6	97.56123849616932	22.836903730730015	-0.10723820154444205
7.499999999999999	4.7	93.32890692658601	28.223001710535527	-0.12372479851488505
7.499999999999999	4.8	88.29704993125122	34.806934400064605	-0.14182436142962035
7.499999999999999	4.9	82.22482574934634	42.881974893372	-0.16165932150751938
7.499999999999999	5.	74.73244994160908	52.881095165054646	-0.18336948655503227
7.65	-5.	85.52464581294197	11.815455770767997	-0.15370152734179154
7.65	-4.9	90.65675094959191	9.023776314446906	-0.13617510167702462
7.65	-4.8	94.99596183534419	6.946010683264063	-0.12007965101520994
7.65	-4.7	98.70593870233637	5.389669423278747	-0.10532214506718106
7.65	-4.6	101.90363321532158	4.220221734640688	-0.09181761227714322
7.65	-4.5	104.67599031276876	3.34093317755422	-0.07948736926555051
7.65	-4.4	107.0896663762874	2.680823817805077	-0.06825785535837063
7.65	-4.3	109.19704849108578	2.186960896081885	-0.0580598279594736
7.65	-4.2	111.04008107752398	1.8195410504838208	-0.04882814363165137
7.65	-4.1	112.65299069441292	1.5483084321483744	-0.04050099911052675
7.65	-4.	114.06409855106075	1.3501367028607234	-0.033019733185743846
7.65	-3.9	115.29713961856112	1.2072740761879004	-0.02632859050395542
7.65	-3.8	116.37223224771768	1.1060595493029126	-0.020374518774473105
7.65	-3.7	117.30660555547946	1.079162945243013	-0.015106992852766985
7.65	-3.6	118.1151450503839	1.0634741209080403	-0.01047793135232205
7.65	-3.5	118.81084948821218	1.054002237447179	-0.0064413586056794175
7.65	-3.4	119.40510531315753	1.0434744171568866	-0.002953677659058969
7.65	-3.3	119.90800867251484	1.0326963960130797	0.00002676779881353661
7.65	-3.2	120.32858573451765	1.0222226669121994	0.002539826342079606
7.65	-3.1	120.67489080626407	1.0124095019003931	0.004623200584149261
7.65	-3.	120.95422102095907	1.0034817675057468	0.006312959325865154
7.65	-2.9	121.17320326085168	0.9955525271551409	0.007643444338475042
7.65	-2.8	121.33788982051186	0.9886559887546014	0.008647345360280004
7.65	-2.7	121.45383742595595	0.9827695969663495	0.009355766972409016
7.65	-2.6	121.52617302151712	0.9778317065821795	0.009798290968993411
7.65	-2.5	121.55964848071787	0.9737555079480416	0.010003033370344694
7.65	-2.4	121.55868637318282	0.9704399290655772	0.009996698527073848
7.65	-2.3	121.52741823938146	0.9677781576671833	0.009804630244331706
7.65	-2.2	121.46971654581527	0.965664194396723	0.009450859568023176
7.65	-2.1	121.38922125991778	0.9639975530702287	0.008958149108212313
7.65	-2.	121.28936192536084	0.9626868148458101	0.008348035660590402
7.65	-1.9	121.17337583541594	0.9616516635950632	0.007640869138211263
7.65	-1.8	121.04432275881769	0.9608242052869258	0.006855849948907786
7.65	-1.7	120.90509680637678	0.9608596105687042	0.0060110623569279605
7.65	-1.6	120.75843576103192	0.9609658952491316	0.005123506835611597
7.65	-1.5	120.60692819060849	0.9609821036631132	0.004209129286365305
7.65	-1.4	120.45301856757608	0.9608970540848816	0.0032828474473885552
7.65	-1.3	120.29901080952365	0.9607115291353097	0.0023585758501394397
7.65	-1.2	120.1470703257869	0.9604357684734595	0.0014492476322092301
7.65	-1.1	119.9992248160529	0.9600867608113504	0.0005668345365689269
7.65	-1.	119.85736763955306	0.9596840055440907	-0.00027761987541434843
7.65	-0.9	119.72325056688139	0.9592532872278099	-0.0010740008052868358
7.65	-0.8	119.59847862204089	0.9588152676584087	-0.001813156336730723
7.65	-0.7	119.4845183006585	0.9583893028657542	-0.002486807029712587
7.65	-0.6	119.38268981566135	0.9579903330781576	-0.003087570308027924
7.65	-0.5	119.29416389673425	0.9576275518657411	-0.003608954308097382
7.65	-0.4	119.21995859548208	0.9573036140708524	-0.004045353451570116
7.65	-0.3	119.16093584088384	0.9570142622558535	-0.004392046778483174
7.65	-0.2	119.11779821185054	0.9567484439376273	-0.004645197930372963
7.65	-0.1	119.09108575499016	0.9564889213770869	-0.004801857930594483
7.65	0.	119.08117312708059	0.9562133378104818	-0.004859969172143125
7.65	0.1	119.08826693448466	0.9559100161525436	-0.004818372490440665
7.65	0.2	119.11240350834386	0.9555079926533381	-0.004676815937752422
7.65	0.3	119.15344697582607	0.9550225834746158	-0.004435965938800794
7.65	0.4	119.21108785251155	0.9544139988939406	-0.004097419822173952
7.65	0.5	119.28484186422634	0.9536614502528664	-0.003663721763431476
7.65	0.6	119.37404932219337	0.9527507164797839	-0.0031383796834760606
7.65	0.7	119.47787467441496	0.954699830036958	-0.0025258850983425098
7.65	0.8	119.59530643996591	0.9587333350080058	-0.0018317345347760514
7.65	0.9	119.72515724422271	0.9632920443624045	-0.0010624535810807197
7.65	1.	119.86606402271488	0.9682597791813947	-0.00022562272021553129
7.65	1.1	120.01649412744132	0.9734833922725983	0.0006701329810582177
7.65	1.2	120.17473117808268	0.9787669569314801	0.0016150145071772218
7.65	1.3	120.338882478016	0.98388986506977	0.0025980888605352213
7.65	1.4	120.50688174025079	0.9886069915315261	0.003607255342225113
7.65	1.5	120.67648442421601	0.9926630211765115	0.004629195673967572
7.65	1.6	120.84526524017701	0.9958084950060737	0.005649335488501481
7.65	1.7	121.01061444973112	0.9978205301641196	0.006651801612281766
7.65	1.8	121.16973272449039	0.9985283332118797	0.007619378989465065
7.65	1.9	121.3196241610467	0.9985729267028489	0.008533463947207977
7.65	2.	121.45708723373725	0.9975149692035075	0.00937401522175755
7.65	2.1	121.57870311485871	0.9954424655734329	0.010119503216655702
7.65	2.2	121.68082102811836	0.9927586920254896	0.010746855685757905
7.65	2.3	121.75953996470457	0.9901424662273399	0.01123140128178755
7.65	2.4	121.81068620643023	0.9886225178815948	0.011546810769387277
7.65	2.5	121.82978580451037	0.9896654663533155	0.011665034559692453
7.65	2.6	121.81203110757514	0.9974730608025055	0.01155623790052726
7.65	2.7	121.75224014564579	1.0132330758093815	0.01118873283120192
7.65	2.8	121.64480754234245	1.0356927186154934	0.01052890650519027
7.65	2.9	121.4836450619992	1.0705699442973895	0.009541146415083912
7.65	3.	121.26210963892491	1.130298525900173	0.008187761014097388
7.65	3.1	120.9729160470132	1.2180688113484308	0.006428896461600275
7.65	3.2	120.6080303832163	1.3427706532761619	0.004222446888712119
7.65	3.3	120.1585394370024	1.5154054360019273	0.001523956955546718
7.65	3.4	119.61450677534911	1.7494952978296823	-0.0017133940764680784
7.65	3.5	118.96474934115008	2.061614519591302	-0.0055390304106929
7.65	3.6	118.19659366744057	2.47470005971185	-0.010005105590017424
7.65	3.7	117.29560951725546	3.016342440128639	-0.015166363914640206
7.65	3.8	116.24514746111417	3.713262214025548	-0.02108069238810793
7.65	3.9	115.02588723265147	4.6019066590001785	-0.027808910562405826
7.65	4.	113.61515371972432	5.726078992182991	-0.03541514385588571
7.65	4.1	111.98604673165022	7.138238518082403	-0.04396695485572348
7.65	4.2	110.10625700940685	8.901028566676402	-0.053535604082598345
7.65	4.3	107.93643564569965	11.089050015740554	-0.06419634877492088
7.65	4.4	105.42791354135015	13.791092707483187	-0.07602871977204406
7.65	4.5	102.51929670594238	17.11312270981999	-0.0891172409360024
7.65	4.6	99.13141144376897	21.182454912046353	-0.1035520781230477
7.65	4.7	95.15937239961335	26.154473925852486	-0.11942984254719798
7.65	4.8	90.45928953928824	32.224430217203164	-0.13685520257737627
7.65	4.9	84.8245638924948	39.64978612695991	-0.15594333369957156
7.65	5.	77.93931474214375	48.79734158102585	-0.17682423096196997
7.799999999999999	-5.	87.77400471575095	10.843835041321086	-0.1486377787476854
7.799999999999999	-4.9	92.57366018662852	8.325315970374561	-0.1317218671855435
7.799999999999999	-4.8	96.65166930093756	6.441417040137523	-0.11618208291879306
7.799999999999999	-4.7	100.1511399939511	5.024863670039835	-0.10193032634115758
7.799999999999999	-4.6	103.17600975721581	3.9572055885741833	-0.08888571189392405
7.799999999999999	-4.5	105.80450329847304	3.1524419284823892	-0.07697308319535437
7.799999999999999	-4.4	108.0971563256228	2.546902741603617	-0.06612208288255805
7.799999999999999	-4.3	110.10179948182865	2.093316090657794	-0.05626688369396628
7.799999999999999	-4.2	111.85734137703933	1.7552597008256328	-0.047343728258442366
7.799999999999999	-4.1	113.39534574001225	1.5053873491032874	-0.03929381069575352
7.799999999999999	-4.	114.74215972688643	1.3226234558847096	-0.03206070673032067
7.799999999999999	-3.9	115.91994947383158	1.190747606593888	-0.025590741866022806
7.799999999999999	-3.8	116.94756980204548	1.0972385656176016	-0.019832832382379435
7.799999999999999	-3.7	117.8412082992772	1.0724153604078168	-0.014738317245121913
7.799999999999999	-3.6	118.61490340354418	1.0579698260497565	-0.010260773251725006
7.799999999999999	-3.5	119.28090517159724	1.0492366848479122	-0.006356025240416778
7.799999999999999	-3.4	119.85000643951011	1.0395209218063286	-0.002981930070249973
7.799999999999999	-3.3	120.3317807746981	1.0295591223016345	-0.00009830007246854067
7.799999999999999	-3.2	120.73481354039343	1.0198730918039303	0.00233339769736593
7.799999999999999	-3.1	121.06675664304251	1.0107878058627477	0.004349498291819576
7.799999999999999	-3.	121.33456076729789	1.002517606216287	0.005984833616962275
7.799999999999999	-2.9	121.54454762144111	0.995169058767047	0.007272581441472879
7.799999999999999	-2.8	121.70249696907024	0.9887752584975829	0.008244330363284789
7.799999999999999	-2.7	121.81372056060434	0.983316262319434	0.008930144065394614
7.799999999999999	-2.6	121.88312352325183	0.9787356984479629	0.009358620523729197
7.799999999999999	-2.5	121.91525556999981	0.9749535732428285	0.009556946675088687
7.799999999999999	-2.4	121.9143539044246	0.971876455473506	0.009550949933898913
7.799999999999999	-2.3	121.88437904059735	0.969405549928851	0.00936514662494579
7.799999999999999	-2.2	121.82904480035826	0.9674426955931921	0.00902278735819969
7.799999999999999	-2.1	121.75184327716313	0.9658947112509253	0.008545899749427405
7.799999999999999	-2.	121.65606555932536	0.9646768745930956	0.007955328153776739
7.799999999999999	-1.9	121.54481877847759	0.9637146835333681	0.007270771766239692
7.799999999999999	-1.8	121.42104000766038	0.9629451962126865	0.006510818818242059
7.799999999999999	-1.7	121.28750739244573	0.9629759708741119	0.005692979649966307
7.799999999999999	-1.6	121.14684889720428	0.9630724790234524	0.004833716832508765
7.799999999999999	-1.5	121.00154903620086	0.9630854584929551	0.0039484727181288565
7.799999999999999	-1.4	120.85395368499498	0.9630045679690937	0.0030516955003481415
7.799999999999999	-1.3	120.70627342872223	0.9628305814609632	0.002156861854865518
7.799999999999999	-1.2	120.56058542529794	0.9625730137571651	0.0012764987349095334
7.799999999999999	-1.1	120.41883427641828	0.9622476375888738	0.00042220175630635834
7.799999999999999	-1.	120.28283918826263	0.9618716086087034	-0.0003953130926659214
7.799999999999999	-0.9	120.15427562298197	0.9614706972243852	-0.0011662643214741114
7.799999999999999	-0.8	120.03468071517452	0.9610631610098466	-0.001881794553430259
7.799999999999999	-0.7	119.92545898900758	0.9606669669488355	-0.0025338865732536728
7.799999999999999	-0.6	119.82787435098392	0.9602959906297173	-0.003115393072219367
7.799999999999999	-0.5	119.7430471437767	0.9599587308629509	-0.0036200304557462044
7.799999999999999	-0.4	119.6719510728624	0.9596576728523161	-0.004042375177177777
7.799999999999999	-0.3	119.61541006398494	0.9593888686764984	-0.004377861403028423
7.799999999999999	-0.2	119.5740952409448	0.95914206748445	-0.004622781637780311
7.799999999999999	-0.1	119.54852193224916	0.9589013508237798	-0.004774288748455296
7.799999999999999	0.	119.53904699575473	0.9586459638485394	-0.0048304004140654125
7.799999999999999	0.1	119.54586635479026	0.9583650663065129	-0.004790005380352388
7.799999999999999	0.2	119.56901289062637	0.9579929284584523	-0.004652872032541368
7.799999999999999	0.3	119.60835467494002	0.9575437133763529	-0.004419658612608464
7.799999999999999	0.4	119.66359355573829	0.9569805335399053	-0.004091926059683396
7.799999999999999	0.5	119.73426414103758	0.9562840456480757	-0.0036721519355858226
7.799999999999999	0.6	119.81973313233243	0.9554410869505574	-0.0031637476456007653
7.799999999999999	0.7	119.91919890048369	0.9572485130978663	-0.0025710766260346914
7.799999999999999	0.8	120.03169138292893	0.9609881927432156	-0.0018994750677601112
7.799999999999999	0.9	120.15607212564794	0.9652152085813839	-0.0011552747662476152
7.799999999999999	1.	120.29103438566638	0.9698220023663993	-0.00034582775622663334
7.799999999999999	1.1	120.43511014204807	0.9746680455906045	0.0005205130119704665
7.799999999999999	1.2	120.58665691601941	0.9795692391905817	0.0014342625128855278
7.799999999999999	1.3	120.74385680085784	0.9843223069503324	0.002384811270116048
7.799999999999999	1.4	120.90472922632927	0.988699954198367	0.003360441050438999
7.799999999999999	1.5	121.06712277405767	0.9924652490868624	0.004348258770415968
7.799999999999999	1.6	121.22871271178975	0.9953867159222369	0.005334159337206625
7.799999999999999	1.7	121.38699753475471	0.9972573509106013	0.006302785719226683
7.799999999999999	1.8	121.53929403047955	0.9979184385913129	0.007237487549734668
7.799999999999999	1.9	121.68273071750403	0.9979642278164818	0.008120276271388564
7.799999999999999	2.	121.81423927954901	0.9969870055677603	0.008931779458846299
7.799999999999999	2.1	121.93054355748613	0.9950681814786435	0.009651191484449807
7.799999999999999	2.2	122.02814574225711	0.9925817682325828	0.010256222612453559
7.799999999999999	2.3	122.10330923299702	0.9901574966287257	0.010723044930600285
7.799999999999999	2.4	122.15203745922807	0.9887498394438836	0.011026236276959613
7.799999999999999	2.5	122.17004808258734	0.9897196805092108	0.011138721366995008
7.799999999999999	2.6	122.15274161791899	0.9969652416309174	0.011031709386954181
7.799999999999999	2.7	122.09516337797461	1.0115885614293347	0.010674629872772623
7.799999999999999	2.8	121.99195757080912	1.0324257947635544	0.010035064320549864
7.799999999999999	2.9	121.83731172451772	1.0647810605431118	0.009078675003613857
7.799999999999999	3.	121.62488959659447	1.1201838813077387	0.00776912955472989
7.799999999999999	3.1	121.34774976537217	1.2015866217917335	0.006068021497011911
7.799999999999999	3.2	120.99824655704523	1.3172239868018778	0.003934784582358797
7.799999999999999	3.3	120.56790851279393	1.4772829139618295	0.001326598438080525
7.799999999999999	3.4	120.0473174658698	1.694267689422901	-0.0018015631887262178
7.799999999999999	3.5	119.42587628871036	1.9835166702206237	-0.005497291204165828
7.799999999999999	3.6	118.69159818903695	2.366265365156167	-0.009810794558636933
7.799999999999999	3.7	117.83085431862865	2.8680320112183892	-0.014794818051691805
7.799999999999999	3.8	116.8280023829875	3.5134851644251057	-0.02050486720696309
7.799999999999999	3.9	115.66489899858409	4.336328947208315	-0.026999477792723388
7.799999999999999	4.	114.32033209499137	5.377056768251222	-0.03434022588932703
7.799999999999999	4.1	112.76921848674392	6.684175784628351	-0.04259199293966426
7.799999999999999	4.2	110.98155741040654	8.315631288105806	-0.051823170462114584
7.799999999999999	4.3	108.92110198272367	10.3403151752931	-0.062105402237401214
7.799999999999999	4.4	106.54291708114462	12.840551497730331	-0.07351585242112493
7.799999999999999	4.5	103.79103338181149	15.914134060149806	-0.08613509518426511
7.799999999999999	4.6	100.5938306653485	19.678264294227418	-0.10004907637014308
7.799999999999999	4.7	96.85737461400998	24.27516183059265	-0.11534985948393665
7.799999999999999	4.8	92.45454994658847	29.881570490810688	-0.13213681767341426
7.799999999999999	4.9	87.20617601712098	36.726181014976135	-0.15051866835382938
7.799999999999999	5.	80.8453551218693	45.124966150923385	-0.1706169511135542
7.95	-5.	89.85122889724127	9.984364436546471	-0.14381387784420552
7.95	-4.9	94.3532218240004	7.703948180712828	-0.1274779960459667
7.95	-4.8	98.19482967221091	5.990612320422258	-0.1124666547153211
7.95	-4.7	101.50227427471398	4.697885104263065	-0.09869621750645433
7.95	-4.6	104.36854553666466	3.7208659868943386	-0.08608955556515549
7.95	-4.5	106.86439844747898	2.9827491890794136	-0.07457479122519166
7.95	-4.4	109.04506237734107	2.4263960471757002	-0.06408450779561707
7.95	-4.3	110.9545710572358	2.008791284082392	-0.05455510684631951
7.95	-4.2	112.62856711304683	1.6972497130413444	-0.04592681317549936
7.95	-4.1	114.09674766620522	1.4666774631472776	-0.03814125165426288
7.95	-4.	115.3835297132319	1.2978588271685254	-0.031144817561026023
7.95	-3.9	116.50965915150245	1.1759337277411106	-0.024885847044396007
7.95	-3.8	117.49283337070536	1.0894163807232218	-0.019315112703932113
7.95	-3.7	118.34829589428033	1.0664751170394595	-0.014385696973567577
7.95	-3.6	119.089312135962	1.053157317997588	-0.010052738048000689
7.95	-3.5	119.72743129235992	1.0450861783215117	-0.006273829731624249
7.95	-3.4	120.27290394010723	1.0361055751951653	-0.003008186772360179
7.95	-3.3	120.73481978670087	1.0268848325935522	-0.00021700991992520957
7.95	-3.2	121.1213566931857	1.017914088961632	0.002136990317376273
7.95	-3.1	121.43979189856441	1.0094904066936436	0.0040888456145380635
7.95	-3.	121.69675155087918	1.0018183922836528	0.0056722001106548625
7.95	-2.9	121.89827242788078	0.9949984756862733	0.006919123395599792
7.95	-2.8	122.04987949213026	0.9890624897344509	0.007860154977884278
7.95	-2.7	122.1566549496304	0.9839929377891821	0.008524366291088725
7.95	-2.6	122.22329587151847	0.9797380375875093	0.008939417226594644
7.95	-2.5	122.25416213790707	0.9762239878695596	0.00913160839805361
7.95	-2.4	122.25331664776743	0.9733643993814098	0.009125930311459123
7.95	-2.3	122.22455898130066	0.9710677038067672	0.008946109371594426
7.95	-2.2	122.17145361256445	0.9692427896702327	0.008614651110703597
7.95	-2.1	122.09735329167883	0.9678032820984868	0.008152880892643932
7.95	-2.	122.0054186070344	0.9666704522856833	0.007580981950603187
7.95	-1.9	121.89863401566556	0.9657751388674569	0.00691803102174969
7.95	-1.8	121.77982087228396	0.9650588983854362	0.0061820317844281
7.95	-1.7	121.65164797985443	0.9650859093678861	0.005389945773376217
7.95	-1.6	121.51663979854152	0.9651739538085309	0.00455772105413146
7.95	-1.5	121.37718274669561	0.965184493104374	0.0037003188370721175
7.95	-1.4	121.23552981024594	0.9651079200754538	0.0028317378762875225
7.95	-1.3	121.09380362636837	0.9649449652702629	0.0019650364869424966
7.95	-1.2	120.95399831532636	0.964704487093826	0.0011123528637184757
7.95	-1.1	120.81798023465616	0.9644011778548673	0.00028492282246152245
7.95	-1.	120.68750115651088	0.964049700529813	-0.0005068379942663945
7.95	-0.9	120.56416140527779	0.9636763550523	-0.0012534846271249588
7.95	-0.8	120.4494354253344	0.9632970058018344	-0.0019464362599869653
7.95	-0.7	120.34466958283662	0.9629283150603527	-0.0025779263549154385
7.95	-0.6	120.25107496884858	0.9625831080685288	-0.003141032471649749
7.95	-0.5	120.16972465235732	0.9622693296713578	-0.0036296700666575837
7.95	-0.4	120.10155078941519	0.9619892934841232	-0.004038588979707703
7.95	-0.3	120.04734175120892	0.9617393468955981	-0.004363371583491767
7.95	-0.2	120.00773922271395	0.9615099549957762	-0.004600433078851499
7.95	-0.1	119.98323542306643	0.9612863533336338	-0.004747023365764411
7.95	0.	119.97417062411951	0.9610492952278094	-0.0048012314577005714
7.95	0.1	119.98073082379959	0.9607887393408845	-0.004761991368439456
7.95	0.2	120.0029457772761	0.96044364485941	-0.004629090173511069
7.95	0.3	120.04068728674095	0.9600271648713914	-0.004403177960262121
7.95	0.4	120.0936679762177	0.9595050664714222	-0.0040857796984264845
7.95	0.5	120.16144022710607	0.9588593590927843	-0.0036793090619314413
7.95	0.6	120.24339554898415	0.9580777866608514	-0.003187084248910149
7.95	0.7	120.33876421592466	0.9597565321071926	-0.0026133455696110315
7.95	0.8	120.4466151265816	0.9632280433739027	-0.0019632755132129726
7.95	0.9	120.56585574107189	0.9671523019354424	-0.0012430197701483355
7.95	1.	120.69523225249692	0.9714295809803417	-0.000459711467753858
7.95	1.1	120.833336399156	0.9759311591158166	0.0003785529559826757
7.95	1.2	120.97859837438433	0.9804830603790435	0.0012626051919362238
7.95	1.3	121.12926834484553	0.9848981770013268	0.002182133345394549
7.95	1.4	121.28344636670963	0.9889653968603369	0.003125784647011319
7.95	1.5	121.43906852853544	0.9924647011736312	0.004081072335947452
7.95	1.6	121.59390472155927	0.995180942517095	0.005034339669536224
7.95	1.7	121.74555524620853	0.9969216638620679	0.005970722397653255
7.95	1.8	121.89144613163639	0.997539224798075	0.006874108647636514
7.95	1.9	122.02882297773604	0.9975852778053707	0.007727097184379729
7.95	2.	122.15474278267531	0.9966809551433187	0.008510952897852989
7.95	2.1	122.26606364599442	0.9949016666385546	0.00920556037329227
7.95	2.2	122.3594316536267	0.9925946836910384	0.009789375349405438
7.95	2.3	122.43126480569829	0.9903449373764914	0.010239373062098128
7.95	2.4	122.47773309131074	0.9890391168918313	0.010530995097527487
7.95	2.5	122.49473419314329	0.9899414874363401	0.010638093032970804
7.95	2.6	122.47786407943796	0.9966741471376253	0.010532869291385274
7.95	2.7	122.42238128424333	1.0102595165386248	0.010185816111017432
7.95	2.8	122.32316392685826	1.0296155523758443	0.00956565006005004
7.95	2.9	122.17465767510436	1.059664855546373	0.008639244672889124
7.95	3.	121.97081308688531	1.1111179755497318	0.0073715584905355395
7.95	3.1	121.7050095700344	1.1867080653778999	0.005725559074749857
7.95	3.2	121.36996304619603	1.294072789185563	0.0036621410059093987
7.95	3.3	120.95761262453414	1.4426573713492417	0.0011400337681621783
7.95	3.4	120.45902513900215	1.6440347143333014	-0.0018840623172684916
7.95	3.5	119.8641419752692	1.912421701769361	-0.005456020104699911
7.95	3.6	119.1616101128139	2.267512366596307	-0.009624214160376236
7.95	3.7	118.338532135783	2.7329357634116036	-0.0144395222666425
7.95	3.8	117.38020120165285	3.3314837538050597	-0.019955134669408087
7.95	3.9	116.26954311100565	4.094368865738289	-0.02622743562164507
7.95	4.	114.98666980975527	5.059076274085072	-0.033315634283140855
7.95	4.1	113.50815056815973	6.270491213594013	-0.041282059159194896
7.95	4.2	111.80618677411414	7.782174842489397	-0.05019176646920083
7.95	4.3	109.84687544605036	9.658233761891992	-0.060115008622628766
7.95	4.4	107.58903535583761	11.97465178471262	-0.07112461168180557
7.95	4.5	104.98132941898659	14.821966609138968	-0.08329803436200758
7.95	4.6	101.95863816992374	18.308401616482172	-0.09671747184427636
7.95	4.7	98.43636403778531	22.5645676648642	-0.11147076467894612
7.95	4.8	94.30140741508217	27.751362335158106	-0.12765243405992813
7.95	4.9	89.39689552887197	34.073907653127876	-0.1453653789110464
7.95	5.	83.49432848800691	41.80821328505756	-0.16472372811401034
8.1	-5.	91.7756507525376	9.220724372402344	-0.1392144237830692
8.1	-4.9	96.00951118164527	7.149131312467318	-0.12343020782563427
8.1	-4.8	99.63616820762932	5.586590583658122	-0.10892189598952082
8.1	-4.7	102.76779402978121	4.403997447034442	-0.09560991480016373
8.1	-4.6	105.48807810265558	3.507970281647161	-0.08342060143767002
8.1	-4.5	107.86132444677436	2.8296352691626936	-0.07228513925436182
8.1	-4.4	109.93812832962125	2.3174448904522507	-0.06213883208629857
8.1	-4.3	111.75908455617085	1.932413268225659	-0.05292058121767789
8.1	-4.2	113.35732311915527	1.644777573627735	-0.044572428866555165
8.1	-4.1	114.7601256032695	1.431709564897318	-0.03704001208369201
8.1	-4.	115.99076426331648	1.2755330878854494	-0.030269494176918328
8.1	-3.9	117.06851205395542	1.162645717798938	-0.02421195940748351
8.1	-3.8	118.01001680570118	1.08248332741789	-0.018819944024142034
8.1	-3.7	118.82965390828474	1.061252134969095	-0.014048189900314402
8.1	-3.6	119.53998317312667	1.048960507945793	-0.009853299608215443
8.1	-3.5	120.15189477274984	1.0414824211971165	-0.006194613472889059
8.1	-3.4	120.67514455669445	1.033168569046623	-0.0030325950602538253
8.1	-3.3	121.11837333792693	1.0246211615589402	-0.00032976961327397733
8.1	-3.2	121.4893815891419	1.0163018605028924	0.0019499779409992632
8.1	-3.1	121.79509774243138	1.008480567818097	0.0038404376305454895
8.1	-3.	122.04184276015256	1.0013536518794126	0.005374110096702189
8.1	-2.9	122.23538709753362	0.995015702136044	0.006582008982211961
8.1	-2.8	122.38101704739483	0.9894973614480875	0.007493673812990858
8.1	-2.7	122.48359957711305	0.984783155029973	0.008137229358184145
8.1	-2.6	122.54763631440812	0.9808255603739866	0.008539440492986657
8.1	-2.5	122.57730862878927	0.9775563723293743	0.008725761622679212
8.1	-2.4	122.57651539284103	0.9748955267474315	0.008720384086640234
8.1	-2.3	122.5489046009521	0.9727580106287945	0.008546279587212186
8.1	-2.2	122.4978998864221	0.9710592986139375	0.00822524178910454
8.1	-2.1	122.42672264111327	0.9697190697053912	0.007777924922280615
8.1	-2.	122.33841032396337	0.9686641570523022	0.007223879938864572
8.1	-1.9	122.23583158013571	0.9678302432933634	0.00658158861638691
8.1	-1.8	122.12169858209471	0.9671630080706421	0.0058684953815646874
8.1	-1.7	121.99857691923182	0.967186944595781	0.00510103663783517
8.1	-1.6	121.86889336423587	0.9672677403261076	0.004294668461087173
8.1	-1.5	121.73494179845127	0.9672764800628357	0.0034638915215965647
8.1	-1.4	121.59888754974645	0.9672042981231925	0.0026222745585152904
8.1	-1.3	121.46277034468523	0.9670519031803622	0.001782475390887748
8.1	-1.2	121.32850602841933	0.9668274893317346	0.0009562602385229796
8.1	-1.1	121.19788726138718	0.9665447628435686	0.0001545206820396175
8.1	-1.	121.07260526861107	0.9662158408852832	-0.0006125989399633353
8.1	-0.9	120.95418504226541	0.9658680900389669	-0.0013360003009781143
8.1	-0.8	120.84404372523996	0.9655148082867271	-0.0020073587910814164
8.1	-0.7	120.74347297755874	0.9651714985574529	-0.002619147927577538
8.1	-0.6	120.65363428563504	0.9648501045258513	-0.0031646598156943075
8.1	-0.5	120.57555631438255	0.9645580020320494	-0.003638000279892254
8.1	-0.4	120.51013227525323	0.9642973156607866	-0.004034085000395218
8.1	-0.3	120.45811717604256	0.9640646730407241	-0.004348637638785548
8.1	-0.2	120.42012512051654	0.9638512346601686	-0.0045781904002498396
8.1	-0.1	120.39662672120662	0.9636432475122376	-0.004720085637236148
8.1	0.	120.38794675100401	0.9634228884655016	-0.004772480072345476
8.1	0.1	120.39426197061101	0.9631807519913593	-0.004734350515918789
8.1	0.2	120.41559926523625	0.9628602165922473	-0.004605501386642546
8.1	0.3	120.45183407829583	0.962473418859787	-0.004386574293633722
8.1	0.4	120.50268918336546	0.9619885420123069	-0.0040790592206595075
8.1	0.5	120.56773372183417	0.9613889100471624	-0.003685308027032874
8.1	0.6	120.64638262582422	0.9606630306916628	-0.00320854912976375
8.1	0.7	120.73789617718887	0.9622246146136888	-0.002652904610699138
8.1	0.8	120.84137989788388	0.9654510528907281	-0.0020234088263274067
8.1	0.9	120.9557845152315	0.9690985158092076	-0.0013260294696326794
8.1	1.	121.0799060021694	0.9730744684914043	-0.0005676894963100483
8.1	1.1	121.2123907987474	0.9772613400170513	0.00024375267288333918
8.1	1.2	121.35174193978456	0.9814936763105635	0.001099456043760473
8.1	1.3	121.49627074994393	0.9855994584764716	0.001989377281533703
8.1	1.4	121.64415314127957	0.9893824488834753	0.0029025134917252636
8.1	1.5	121.79340764961366	0.9926379759828308	0.0038267662648291123
8.1	1.6	121.94189322456918	0.9951659217354489	0.004748907617753796
8.1	1.7	122.08730604026029	0.9967871426350428	0.00565454381915724
8.1	1.8	122.22717504155155	0.9973641319065365	0.006528077706394228
8.1	1.9	122.3588560927857	0.9974096924298266	0.007352668190091418
8.1	2.	122.4795242766577	0.99657128549525	0.008110188627287029
8.1	2.1	122.5861640802698	0.9949189110961782	0.00878118191191627
8.1	2.2	122.6755571674764	0.9927753215876578	0.009344814427701083
8.1	2.3	122.74426706703785	0.9906845438877383	0.009778827032446012
8.1	2.4	122.7886204879914	0.9894712539316828	0.010059484219999405
8.1	2.5	122.80468449383902	0.9903113259207714	0.010161520241780457
8.1	2.6	122.78823874549025	0.9965751700794669	0.010058083240265844
8.1	2.7	122.73474207740097	1.009211327286863	0.009720676516451164
8.1	2.8	122.63929205676976	1.0272130297698112	0.009119096663307388
8.1	2.9	122.49657632885308	1.0551509058506383	0.008221369161619287
8.1	3.	122.30081385405218	1.1029922557711842	0.006993679354558753
8.1	3.1	122.04568387450374	1.1732681878108906	0.005400300299531948
8.1	3.2	121.7242395848599	1.2730714491921589	0.0034035135381328824
8.1	3.3	121.32880220171852	1.4111707249322762	0.0009635189964031649
8.1	3.4	120.85089453242495	1.5982837674783639	-0.0019613150610115863
8.1	3.5	120.28095210017254	1.8476105471580127	-0.0054152589558436395
8.1	3.6	119.60820851693352	2.177446829867293	-0.009444943299562324
8.1	3.7	118.82043370395807	2.6096961604619935	-0.014099518135095676
8.1	3.8	117.9037929356128	3.1654309702184236	-0.019429916383548376
8.1	3.9	116.8421864891908	3.8735966882012463	-0.02549050268584161
8.1	4.	115.61693571975933	4.7688899803138725	-0.032338237331790545
8.1	4.1	114.2062505234352	5.892867321844307	-0.04003231472759703
8.1	4.2	112.58383691207828	7.29546590914677	-0.048637065458394205
8.1	4.3	110.7184790435169	9.035860798643611	-0.05821852483234338
8.1	4.4	108.57203119060776	11.184573989019157	-0.06884692243199991
8.1	4.5	106.09729724236942	13.825503190633356	-0.08059651319310648
8.1	4.6	103.2348214327125	17.058746082437054	-0.0935460032465243
8.1	4.7	99.90803083098835	21.004750222558258	-0.10777930850794701
8.1	4.8	96.01565928469925	25.810617293656165	-0.12338648790313117
8.1	4.9	91.41923156345929	31.661639093285984	-0.14046516972812
8.1	5.	85.92091791653266	38.80205072862546	-0.15912291135251078
8.249999999999998	-5.	93.5635604717199	8.539537390071189	-0.1348253443774574
8.249999999999998	-4.9	97.55460758154074	6.652077738195814	-0.11956636182750062
8.249999999999998	-4.8	100.98500660505172	5.223437873243114	-0.10553733605655549
8.249999999999998	-4.7	103.9551088158737	4.1391596006844225	-0.09266241512920723
8.249999999999998	-4.6	106.54063084554492	3.31573782077794	-0.08087115209100111
8.249999999999998	-4.5	108.80026815323426	2.691176999483446	-0.07009758450645868
8.249999999999998	-4.4	110.78054136874665	2.2188267380482074	-0.06027955271992333
8.249999999999998	-4.3	112.51899147156948	1.8632439762607333	-0.05135830461806605
8.249999999999998	-4.2	114.04640298841831	1.597284735825994	-0.04327810076069581
8.249999999999998	-4.1	115.38835288139208	1.4000460640308177	-0.035985971794739266
8.249999999999998	-4.	116.56634945427464	1.2552178562935552	-0.029431509681301475
8.249999999999998	-3.9	117.59855931103733	1.1507181482290747	-0.023567266312690748
8.249999999999998	-3.8	118.50094473481187	1.0763423656779025	-0.018346015627208206
8.249999999999998	-3.7	119.28691860232892	1.056667678610964	-0.01372493451333118
8.249999999999998	-3.6	119.96833276662944	1.045376828037334	-0.00966197644602491
8.249999999999998	-3.5	120.55564486720333	1.0383655971431693	-0.00611822534379736
8.249999999999998	-3.4	121.05796897237833	1.0306575072535793	-0.0030552895744532516
8.249999999999998	-3.3	121.48359245616024	1.022722931206161	-0.0004369564266633874
8.249999999999998	-3.2	121.8399656242413	1.0149980612181082	0.0017717790062079346
8.249999999999998	-3.1	122.13369249522019	1.0077261707976248	0.0036035277710390716
8.249999999999998	-3.	122.37080579973416	1.0010967276918308	0.005089683758260039
8.249999999999998	-2.9	122.5568267315036	0.9951988705946491	0.006260254363017862
8.249999999999998	-2.8	122.69681778321154	0.9900621233500289	0.007143825036953433
8.249999999999998	-2.7	122.79544378217857	0.98567270983132	0.007767617162816549
8.249999999999998	-2.6	122.85702260390441	0.9819869725326242	0.008157540481334238
8.249999999999998	-2.5	122.885567585012	0.9789417149317785	0.008338241454218558
8.249999999999998	-2.4	122.88482300149535	0.9764627002900994	0.00833314748518467
8.249999999999998	-2.3	122.85829391878823	0.9744709571827315	0.008164508959417043
8.249999999999998	-2.2	122.80927112420567	0.9728878216842674	0.007853438857303115
8.249999999999998	-2.1	122.74085193771404	0.9716386418069334	0.00741994946194266
8.249999999999998	-2.	122.6559575269222	0.9706552542341171	0.006882986768321709
8.249999999999998	-1.9	122.55734716679248	0.9698777973939343	0.006260463268950869
8.249999999999998	-1.8	122.44762989299996	0.9692556577298177	0.005569288237106736
8.249999999999998	-1.7	122.32927374580474	0.9692771906008346	0.004825395481644651
8.249999999999998	-1.6	122.20461320718235	0.9693517205877953	0.004043769835446329
8.249999999999998	-1.5	122.07585476450119	0.9693592602228165	0.0032384710681090667
8.249999999999998	-1.4	121.94508099146006	0.9692915486374432	0.0024226561267542725
8.249999999999998	-1.3	121.81425334810021	0.9691492231468857	0.0016085993959153722
8.249999999999998	-1.2	121.68521379003059	0.9689399500941676	0.0008077107769945517
8.249999999999998	-1.1	121.55968746489211	0.9686735750002526	0.000030552188677521186
8.249999999999998	-1.	121.43930640840573	0.9683681999962488	-0.0007129705118926882
8.249999999999998	-0.9	121.32552446569528	0.9680441895303176	-0.001414124302386039
8.249999999999998	-0.8	121.2197050798233	0.9677150691612013	-0.0020648179703683586
8.249999999999998	-0.7	121.12308848771907	0.9673952473997218	-0.002657754274660057
8.249999999999998	-0.6	121.03678944963553	0.9670958649399353	-0.0031864310521541248
8.249999999999998	-0.5	120.96179493379863	0.9668237718027086	-0.0036451359998086325
8.249999999999998	-0.4	120.8989615463313	0.9665809457296461	-0.00402894322532657
8.249999999999998	-0.3	120.84901297447016	0.966364209207967	-0.0043337116408626655
8.249999999999998	-0.2	120.81253743089563	0.9661654006931286	-0.004556084824962111
8.249999999999998	-0.1	120.78998531732277	0.965971711490468	-0.00469349348110254
8.249999999999998	0.	120.7816668829505	0.9657665357257201	-0.004744158576101977
8.249999999999998	0.1	120.78775028547076	0.9655411996205601	-0.004707097373961439
8.249999999999998	0.2	120.80825979245344	0.9652429349909823	-0.004582130450752262
8.249999999999998	0.3	120.84307434899827	0.9648830868821676	-0.004369890579668117
8.249999999999998	0.4	120.89192633419336	0.9644320598844018	-0.004071833908626161
8.249999999999998	0.5	120.95440075747182	0.9638742543481413	-0.0036902523267467527
8.249999999999998	0.6	121.02993459161917	0.963199030401114	-0.003228287795087822
8.249999999999998	0.7	121.11781643926196	0.9646537980242158	-0.0026899484815071963
8.249999999999998	0.8	121.21718633328182	0.9676558181101882	-0.0020801268556952315
8.249999999999998	0.9	121.32703573530053	0.9710498355210007	-0.0014046190927819134
8.249999999999998	1.	121.44620750999653	0.9747498086748436	-0.0006701470366535407
8.249999999999998	1.1	121.57339754835738	0.9786488416800125	0.00011564835799210069
8.249999999999998	1.2	121.70718333736231	0.982588338468247	0.0009442711615136531
8.249999999999998	1.3	121.84593011342477	0.986410566344361	0.0018059151155773688
8.249999999999998	1.4	121.9878852819827	0.9899328631292121	0.0026899121027714745
8.249999999999998	1.5	122.13114505237175	0.9929647051176858	0.0035845353236071027
8.249999999999998	1.6	122.27365236490309	0.9953196453343196	0.00447696673774307
8.249999999999998	1.7	122.41319376676246	0.996830805854998	0.00535326270543527
8.249999999999998	1.8	122.54739526708151	0.9973699515857106	0.00619831767815026
8.249999999999998	1.9	122.67371669138501	0.9974143805199276	0.00699582611280582
8.249999999999998	2.	122.78944443805054	0.9966357286278651	0.007728241984264035
8.249999999999998	2.1	122.89168223750276	0.9950989206698466	0.008376736637893026
8.249999999999998	2.2	122.97733947188954	0.9931044344870799	0.008921154787762276
8.249999999999998	2.3	123.0431168878325	0.9911586799571097	0.009339967471036128
8.249999999999998	2.4	123.08548886028741	0.9900295565959141	0.009610223658211348
8.249999999999998	2.5	123.10068188219486	0.990812040481515	0.009707499080474791
8.249999999999998	2.6	123.08464853462087	0.9966467322844608	0.009605842736403723
8.249999999999998	2.7	123.0330359542492	1.008413580206394	0.009277721067453094
8.249999999999998	2.8	122.94114789534986	1.0251751168692778	0.008693958934257943
8.249999999999998	2.9	122.80389902706186	1.051177053965688	0.007823677824756146
8.249999999999998	3.	122.61575985830895	1.0957109063609067	0.006634230251708159
8.249999999999998	3.1	122.37069018037633	1.161121337965895	0.005091130662457401
8.249999999999998	3.2	122.06205823145939	1.2540030478071174	0.0031579782077020106
8.249999999999998	3.3	121.68254129407391	1.3825067509254865	0.0007963687112916944
8.249999999999998	3.4	121.2240930724262	1.5565620584686144	-0.0020337087843292113
8.249999999999998	3.5	120.67760131803634	1.7884588335338947	-0.00537504002977705
8.249999999999998	3.6	120.03284414048173	2.0951910884228084	-0.009272594902641568
8.249999999999998	3.7	119.27819980221786	2.497115189335318	-0.013773929206270907
8.249999999999998	3.8	118.40065145677251	3.013713011390834	-0.018927752994996015
8.249999999999998	3.9	117.38498772848234	3.671866286554362	-0.024786558796813535
8.249999999999998	4.	116.21381728144351	4.503552753351443	-0.031404233150961615
8.249999999999998	4.1	114.86625396148058	5.547838364840899	-0.038840030880226147
8.249999999999998	4.2	113.31806546808764	6.850690639815397	-0.0471540034626588
8.249999999999998	4.3	111.5400955133925	8.467123727987854	-0.056410070903485196
8.249999999999998	4.4	109.49697454683847	10.462605273728784	-0.06667565586613794
8.249999999999998	4.5	107.14518815440442	12.914976937780423	-0.07802195586355423
8.249999999999998	4.6	104.43023679633298	15.917019206095091	-0.09052445708424364
8.249999999999998	4.7	101.28249535588765	19.579990845566357	-0.1042634267900234
8.249999999999998	4.8	97.6107841180017	24.039160915821228	-0.1193247925308657
8.249999999999998	4.9	93.29198416996626	29.462709122291287	-0.13580137468050377
8.249999999999998	5.	88.15316071912507	36.06908767690717	-0.15379485039843926
8.4	-5.	95.22884041921236	7.929731443851523	-0.13063371149232203
8.4	-4.9	98.99897565364532	6.205411634692979	-0.11587527995287396
8.4	-4.8	102.24951830808368	4.8961369875	-0.10230332102195258
8.4	-4.7	105.07077475368749	3.899918925127025	-0.08984540978659536
8.4	-4.6	107.53157132351251	3.141782512587767	-0.0784341041875545
8.4	-4.5	109.68570259877553	2.5657206689324994	-0.06800606983344044
8.4	-4.4	111.57607806581798	2.1293917332940424	-0.058501553046873614
8.4	-4.3	113.2375189604358	1.8004857457549832	-0.049864022372474066
8.4	-4.2	114.69868612265718	1.5542064190983496	-0.04203986507499061
8.4	-4.1	115.98351023073447	1.3713829552298336	-0.03497799595851678
8.4	-4.	117.1121758235102	1.2371583495651635	-0.028629805016944357
8.4	-3.9	118.10188803305442	1.1399882574779099	-0.022948959668966613
8.4	-3.8	118.96728881828575	1.0709084496654668	-0.017892124501455213
8.4	-3.7	119.72159200167455	1.052652816086436	-0.013415133448112435
8.4	-3.6	120.37582139099104	1.0422489495870195	-0.009478321495983141
8.4	-3.5	120.93992447607403	1.035683256431696	-0.006044527365950621
8.4	-3.4	121.42252177465888	1.0285264998090895	-0.0030763974735354
8.4	-3.3	121.83154047559908	1.0211505760504167	-0.0005389222099115576
8.4	-3.2	122.17410521754363	1.0139691144979963	0.0016018519334616323
8.4	-3.1	122.45651898789409	1.00719898317287	0.003377421303980669
8.4	-3.	122.6845409137416	1.0010242512475713	0.004818103163113287
8.4	-2.9	122.86345859606804	0.9955289545740129	0.005952945383322139
8.4	-2.8	122.99812444300916	0.9907413444826432	0.0068096223256462855
8.4	-2.7	123.09301323113955	0.9866492195959466	0.007414492469213111
8.4	-2.6	123.15226986840959	0.983212377633464	0.00779264911752503
8.4	-2.5	123.17974932760468	0.9803722952176628	0.00796796568347058
8.4	-2.4	123.1790500962136	0.9780599246347492	0.007963139392908578
8.4	-2.3	123.15354231818071	0.9762017976338484	0.007799730767298903
8.4	-2.2	123.10639125240677	0.9747247456591452	0.007498201218389622
8.4	-2.1	123.04057701629506	0.9735591283733669	0.007077948669719895
8.4	-2.	122.95891084375364	0.9726415016586856	0.006557340233583685
8.4	-1.9	122.86404860538916	0.9719160548248027	0.0059537433124536715
8.4	-1.8	122.75850172568025	0.9713355332619642	0.005283554327432705
8.4	-1.7	122.64464607816133	0.971355199276843	0.004562225871540253
8.4	-1.6	122.52472884530228	0.9714243519654673	0.003804291280455712
8.4	-1.5	122.40087388470411	0.971431168861983	0.003023387952053789
8.4	-1.4	122.27508554381966	0.9713679308383689	0.0022322783412956904
8.4	-1.3	122.14925130887994	0.9712352377966909	0.0014428692041824273
8.4	-1.2	122.02514339795054	0.9710402219426584	0.0006662291837739136
8.4	-1.1	121.90442846574014	0.9707871740322105	-0.0000873680181372842
8.4	-1.	121.78867156068269	0.9705053447479912	-0.0008083013677839014
8.4	-0.9	121.67926753991476	0.9702034085957649	-0.001488148162228916
8.4	-0.8	121.57752696150938	0.9698967042474322	-0.0021190518431670087
8.4	-0.7	121.48464153792163	0.9695986577986133	-0.0026939348737441693
8.4	-0.6	121.40168208699545	0.9693196607584582	-0.0032064919053127403
8.4	-0.5	121.32959631191713	0.9690660541554621	-0.00365118474906051
8.4	-0.4	121.26920636588025	0.9688396947081941	-0.004023239224449023
8.4	-0.3	121.2212064999121	0.9686376715291658	-0.0043186430646255415
8.4	-0.2	121.18616064956328	0.968452311675648	-0.004534146746480915
8.4	-0.1	121.16450019691887	0.9682717235035341	-0.004667264807326096
8.4	0.	121.15652182278286	0.9680804288591958	-0.0047162796698383205
8.4	0.1	121.16238565003937	0.9678703542095519	-0.004680246768221239
8.4	0.2	121.18211356841331	0.9675923821788359	-0.004559001540683158
8.4	0.3	121.21558784709143	0.9672570553593829	-0.004353168025482013
8.4	0.4	121.26255002992718	0.9668367726189189	-0.004064169318933251
8.4	0.5	121.32260007478419	0.9663170746931655	-0.0036942391591658873
8.4	0.6	121.39519581979775	0.9656879426737106	-0.003246436356631719
8.4	0.7	121.47965255514343	0.9670450843914296	-0.0027246593839160872
8.4	0.8	121.57514289818337	0.9698413698553452	-0.002133664069129161
8.4	0.9	121.68069670996591	0.9730029447103448	-0.0014790821873041614
8.4	1.	121.79520109829836	0.9764497914731152	-0.0007674421790421875
8.4	1.1	121.91740034797586	0.980080401332927	-6.191373025654645e-6
8.4	1.2	122.04593583658927	0.9837560231670182	0.000796544694346861
8.4	1.3	122.17923287575152	0.9873179501657603	0.0016311632931491765
8.4	1.4	122.3156016603657	0.9906008359163536	0.0024873160321425246
8.4	1.5	122.45321174262834	0.9934270817460629	0.0033536319521880534
8.4	1.6	122.59008526817077	0.9956228577827204	0.004217685513798829
8.4	1.7	122.72409411436571	0.997032509398025	0.005065963508307628
8.4	1.8	122.85295588258697	0.9975363349948907	0.00588383071272949
8.4	1.9	122.97422854529832	0.9975791740181137	0.0066554931943813185
8.4	2.	123.0853035932832	0.9968547163162782	0.007363960098380241
8.4	2.1	123.18339725505983	0.9954233702381003	0.007991003211293542
8.4	2.2	123.26553950901015	0.9935650557370934	0.008517114714662773
8.4	2.3	123.32856047328873	0.9917518277375024	0.008921462515966452
8.4	2.4	123.36907380883885	0.9906994619325644	0.009181844324738623
8.4	2.5	123.38345631694946	0.9914286875918066	0.009274638505367475
8.4	2.6	123.36782345840966	0.9968699511295966	0.009174753011527394
8.4	2.7	123.31799961975653	1.0078395434908032	0.008855572280310288
8.4	2.8	123.2294824615551	1.023463860635644	0.008288900719134948
8.4	2.9	123.09739994031312	1.0476884385725356	0.007444903813062332
8.4	3.	122.91645857007371	1.0891891881365012	0.006292045239165867
8.4	3.1	122.6808809912004	1.150138635347517	0.004797020146504998
8.4	3.2	122.38433004475218	1.2366756209549123	0.002924681043812008
8.4	3.3	122.01981525382445	1.3563855848747295	0.000637949159844324
8.4	3.4	121.57969988929317	1.5184686054710284	-0.0021016009251815203
8.4	3.5	121.05528373699538	1.7343983645295964	-0.005335392337313293
8.4	3.6	120.43685198441379	2.019968671928936	-0.009106808791074058
8.4	3.7	119.71333647307708	2.394133289848426	-0.013461944945932718
8.4	3.8	118.87249218874193	2.874902843134535	-0.018447306947589726
8.4	3.9	117.90014129187793	3.4870551159282286	-0.024112455398474186
8.4	4.	116.77933701587494	4.26080893991832	-0.030512276558894973
8.4	4.1	115.49090503024854	5.232078339548195	-0.03770139599487089
8.4	4.2	114.0120289193277	6.443650651501102	-0.045738212087652705
8.4	4.3	112.31548656080375	7.946654882072195	-0.05468422202228623
8.4	4.4	110.36841372222037	9.801919529260786	-0.06460419520377116
8.4	4.5	108.13056210397102	12.08176948805773	-0.07556646690481222
8.4	4.6	105.55181548040443	14.872330533674514	-0.08764344412642887
8.4	4.7	102.56859747975028	18.276647837311245	-0.10091203493036685
8.4	4.8	99.09839566390202	22.419360633396153	-0.11545433303182157
8.4	4.9	95.03104698409304	27.454346317977667	-0.13135874334398778
8.4	5.	90.2141080017352	33.57801695167743	-0.14872163760023507
8.549999999999999	-5.	96.78342772167939	7.382059083843686	-0.12662762269886763
8.549999999999999	-4.9	100.35174367544312	5.802894897433518	-0.11234665224193784
8.549999999999999	-4.8	103.43690880997055	4.600411398207527	-0.09921093789607391
8.549999999999999	-4.7	106.12061606067003	3.6833219403603437	-0.08715123814169937
8.549999999999999	-4.6	108.46570748183262	2.9840452187747672	-0.07610285609350302
8.549999999999999	-4.5	110.52165476797411	2.451824219376576	-0.06600495549794089
8.549999999999999	-4.4	112.3281528319867	2.0481300237994873	-0.05680010246946777
8.549999999999999	-4.3	113.91757635513514	1.7434605431300128	-0.04843384710141341
8.549999999999999	-4.2	115.31669893560338	1.5150752375499934	-0.04085448753306236
8.549999999999999	-4.1	116.54793257144183	1.3453815601942694	-0.03401283203198388
8.549999999999999	-4.	117.63026095269045	1.2206946733467277	-0.027861949582325088
8.549999999999999	-3.9	118.57990495062717	1.1303642906640903	-0.02235711677528575
8.549999999999999	-3.8	119.41085447075181	1.0660919285455321	-0.017455656803623508
8.549999999999999	-3.7	120.13527501734782	1.0491321505546978	-0.013116829399308711
8.549999999999999	-3.6	120.76366141183124	1.0395666380289583	-0.009301922600285506
8.549999999999999	-3.5	121.30588027256289	1.0333893144093196	-0.005973393985623802
8.549999999999999	-3.4	121.76986047887942	1.0267350900588923	-0.003096039034947016
8.549999999999999	-3.3	122.16320108660692	1.0198692719885116	-0.000635995791091689
8.549999999999999	-3.2	122.49272311907383	1.0131855187206185	0.0014396907480185885
8.549999999999999	-3.1	122.764451241356	1.0068743675233378	0.0031614706292122513
8.549999999999999	-3.	122.98388335549019	1.0011158549087895	0.004558606600961454
8.549999999999999	-2.9	123.15608792712737	0.9959892165989288	0.005659230594901605
8.549999999999999	-2.8	123.28571994222833	0.9915215263220745	0.0064901471974369955
8.549999999999999	-2.7	123.37707529197024	0.9877019562791531	0.007076890429304743
8.549999999999999	-2.6	123.43413587599511	0.9844933477697992	0.007443772294939317
8.549999999999999	-2.5	123.46060729492726	0.9818414338626127	0.007613927436846465
8.549999999999999	-2.4	123.45995038173146	0.9796819785529607	0.007609354071441515
8.549999999999999	-2.3	123.43540776644122	0.9779465833402128	0.007450952221217562
8.549999999999999	-2.2	123.39002609387009	0.976566979679447	0.007158559969537737
8.549999999999999	-2.1	123.32667456169375	0.9754782610415162	0.006750986723247969
8.549999999999999	-2.	123.24806041689176	0.9746211763581414	0.006246044882732903
8.549999999999999	-1.9	123.15674161623012	0.9739436464807767	0.005660579601375289
8.549999999999999	-1.8	123.05513727994865	0.9734016024007985	0.005010496218110599
8.549999999999999	-1.7	122.94553593949473	0.9734198691851788	0.004310785727765852
8.549999999999999	-1.6	122.83010221747142	0.9734844531788411	0.0035755489626515882
8.549999999999999	-1.5	122.71088174503235	0.9734909464104646	0.0028180181676083285
8.549999999999999	-1.4	122.58980486350546	0.9734321642965398	0.002050577572125078
8.549999999999999	-1.3	122.4686891143322	0.9733086630443779	0.0012847815458175947
8.549999999999999	-1.2	122.34924072715532	0.9731270938676317	0.0005313715525072857
8.549999999999999	-1.1	122.23307498602372	0.9728889068134379	-0.00019962552589168625
8.549999999999999	-1.	122.12168785708623	0.9726262635321206	-0.0008989171087217911
8.549999999999999	-0.9	122.01642041066138	0.9723448539183295	-0.0015583443332798305
8.549999999999999	-0.8	121.91853326186852	0.9720589823812702	-0.002170283337637191
8.549999999999999	-0.7	121.82917238065566	0.9717811664356617	-0.002727867270730641
8.549999999999999	-0.6	121.74936715215449	0.9715210397509537	-0.003224979329323762
8.549999999999999	-0.5	121.68002825448697	0.9712845638795642	-0.0036562480645551954
8.549999999999999	-0.4	121.62194541987452	0.9710734614626091	-0.004017044321397604
8.549999999999999	-0.3	121.57578519846687	0.9708849743468875	-0.004303479403530545
8.549999999999999	-0.2	121.54208865983217	0.970712004025799	-0.004512405701377953
8.549999999999999	-0.1	121.5212693447002	0.9705434471396899	-0.004641417891339112
8.549999999999999	0.	121.5136112103015	0.9703648499805269	-0.004688856760344407
8.549999999999999	0.1	121.51926685381508	0.9701687247726767	-0.004653814034242153
8.549999999999999	0.2	121.53825600316776	0.9699092261184461	-0.0045361390005936204
8.549999999999999	0.3	121.57046413381798	0.9695962432382572	-0.004336446695552228
8.549999999999999	0.4	121.61564147091029	0.9692040109941331	-0.004056127929197104
8.549999999999999	0.5	121.6734021583764	0.9687189874000666	-0.003697360635080315
8.549999999999999	0.6	121.74322370742759	0.9681319133789827	-0.003263122896217094
8.549999999999999	0.7	121.82444666128438	0.9693997206706939	-0.002757207842816845
8.549999999999999	0.8	121.9162744003059	0.9720070722406575	-0.0021842399805574696
8.549999999999999	0.9	122.0177730480014	0.974955188174448	-0.0015496929683783897
8.549999999999999	1.	122.12787147695333	0.9781694927019231	-0.0008599093420354927
8.549999999999999	1.1	122.24536119576156	0.9815499776890562	-0.00012212237286678834
8.549999999999999	1.2	122.36893769256042	0.9849871650886115	0.0006558047794931361
8.549999999999999	1.3	122.49709291300317	0.9883098236257268	0.0014645780720411103
8.549999999999999	1.4	122.62819118260212	0.991372522159736	0.0022941067737774525
8.549999999999999	1.5	122.76047126808689	0.9940095833006666	0.0031333610056026445
8.549999999999999	1.6	122.89203017986979	0.9960587331320454	0.003970290921825565
8.549999999999999	1.7	123.02082040297093	0.9973746429458856	0.004791795537875645
8.549999999999999	1.8	123.14464607064744	0.997845481661642	0.0055836896395333735
8.549999999999999	1.9	123.26115790058714	0.9978863059706953	0.00633066898203765
8.549999999999999	2.	123.3678466587907	0.9972111328714135	0.007016273358821358
8.549999999999999	2.1	123.46203488318936	0.9958761132979674	0.0076228484672743145
8.549999999999999	2.2	123.54086642090202	0.994142419453425	0.008131505102602406
8.549999999999999	2.3	123.60129362841684	0.9924504543057822	0.008522077285046399
8.549999999999999	2.4	123.64006161021398	0.9914681641907208	0.008773077228491986
8.549999999999999	2.5	123.65368899051286	0.9921480871665409	0.008861649547760562
8.549999999999999	2.6	123.63844482775204	0.9972281896349244	0.00876352182656906
8.549999999999999	2.7	123.59032052664061	1.0074655970226445	0.00845295406392535
8.549999999999999	2.8	123.50499632010337	1.0220457101750355	0.007902684625957335
8.549999999999999	2.9	123.37780073675744	1.044636445017872	0.007083873998498514
8.549999999999999	3.	123.20366198494051	1.083351980812452	0.005966044384557757
8.549999999999999	3.1	122.9770492287772	1.14020581064527	0.004517015378275903
8.549999999999999	3.2	122.6919011333337	1.2209189710924448	0.002702831325261019
8.549999999999999	3.3	122.34153763035435	1.3325590723325718	0.00048767310835347993
8.549999999999999	3.4	121.91871372574916	1.4836476849272344	-0.0021653222525087022
8.549999999999999	3.5	121.41510230597741	1.6849313367254268	-0.005296342990907567
8.549999999999999	3.6	120.82146243783605	1.951091175233742	-0.008947251608831707
8.549999999999999	3.7	120.1274487825494	2.2995904185599443	-0.01316159293657087
8.549999999999999	3.8	119.32116560808011	2.7474578138807004	-0.0179858097522945
8.549999999999999	3.9	118.3891169765677	3.3176890524220397	-0.023468131256650718
8.549999999999999	4.	117.31567521214167	4.038347433209594	-0.029659436187881416
8.549999999999999	4.1	116.08263529524163	4.942922795026078	-0.03661319977407098
8.549999999999999	4.2	114.66858123039805	6.070873754998374	-0.04438565455448719
8.549999999999999	4.3	113.04805235529375	7.469950457246071	-0.05303598639682605
8.549999999999999	4.4	111.19043413820833	9.196736847945147	-0.0626264390568729
8.549999999999999	4.5	109.05839094693197	11.3185161849362	-0.07322272558426764
8.549999999999999	4.6	106.60570206085168	13.915338569394322	-0.08489432171401765
8.549999999999999	4.7	103.77410233208846	17.082820539668333	-0.09771493449226253
8.549999999999999	4.8	100.48857479337356	20.936179710891892	-0.11176314717632838
8.549999999999999	4.9	96.6499900085686	25.616592877024715	-0.12712328750521287
8.549999999999999	5.	92.12297826231861	31.302264275257514	-0.1438869073381957
8.7	-5.	98.23766630797304	6.888733195057043	-0.12279610466423639
8.7	-4.9	101.62091994313228	5.439228239218181	-0.10897097607695463
8.7	-4.8	104.55355812450075	4.3326064497943975	-0.09625197205168323
8.7	-4.7	107.10984042816735	3.4868105990293117	-0.08457275499061498
8.7	-4.6	109.34735909027486	2.8407246098518755	-0.07387128095975673
8.7	-4.5	111.31175228821253	2.3482327198523194	-0.06408907507064887
8.7	-4.4	113.03984920879739	1.9741786830458778	-0.055170833480113236
8.7	-4.3	114.56182630402549	1.6915533318503577	-0.04706409627394696
8.7	-4.2	115.90273944229833	1.4794852015206885	-0.03971899217774897
8.7	-4.1	117.08363545812911	1.3217668862628926	-0.03308805909890507
8.7	-4.	118.12238222099263	1.2057925598373913	-0.02712603632053303
8.7	-3.9	119.03430214596757	1.1217161299943825	-0.021789706093287765
8.7	-3.8	119.83263641824128	1.0618568766610537	-0.017037835579607637
8.7	-3.7	120.52892373213156	1.046082256566308	-0.01283104871461408
8.7	-3.6	121.1332917694357	1.0367149851104216	-0.009132399388137372
8.7	-3.5	121.65457168904847	1.0314431963965376	-0.00590471111118436
8.7	-3.4	122.10096344554151	1.0252477717955912	-0.003114328420275113
8.7	-3.3	122.47974531270961	1.018860867312199	-0.0007269364647356329
8.7	-3.2	122.79667492208786	1.012621296883367	0.0012848219714714677
8.7	-3.1	123.05830050006767	1.0067305116439655	0.0029550709601931582
8.7	-3.	123.26960906975036	1.0013535623985774	0.004310483137470941
8.7	-2.9	123.4354633418548	0.9965650318769974	0.005378316304135107
8.7	-2.8	123.56033251758676	0.9923908844575493	0.006184543985731532
8.7	-2.7	123.6483439907815	0.9888214811864202	0.00675391149375305
8.7	-2.6	123.70332590438308	0.9858225117785935	0.007109983865326304
8.7	-2.5	123.72884277828527	0.9833434490391397	0.007275188203451945
8.7	-2.4	123.72822537532596	0.9813245449383601	0.007270853840029099
8.7	-2.3	123.7045957423505	0.9797019757799603	0.007117248352486127
8.7	-2.2	123.66088822932548	0.9784120250047863	0.006833612132785282
8.7	-2.1	123.59986707542491	0.9773941177019481	0.0064381909599485095
8.7	-2.	123.52414101321119	0.9765928411722058	0.005948265716013777
8.7	-1.9	123.43617526681942	0.975959595998205	0.005380180698642146
8.7	-1.8	123.33830147456605	0.975453169619982	0.0047493703197489835
8.7	-1.7	123.23272547446985	0.9754704157217731	0.00407038300292133
8.7	-1.6	123.12153361119884	0.9755310963731745	0.003356904598985473
8.7	-1.5	123.00669746048212	0.9755376390566255	0.0026217788719791364
8.7	-1.4	122.89007726647775	0.9754832955512995	0.0018770272467606222
8.7	-1.3	122.77365975592217	0.9751331850488612	0.0011338659840099546
8.7	-1.2	122.65866479140418	0.9751823298163487	0.0004043549129482335
8.7	-1.1	122.5468059558025	0.9749734719278109	-0.00030489452000550393
8.7	-1.	122.43951649280172	0.9747281010910029	-0.0009836555377636495
8.7	-0.9	122.33791483242979	0.9744679512687213	-0.0016249676244396785
8.7	-0.8	122.24367194622302	0.9742014491662587	-0.0022187213701819995
8.7	-0.7	122.15764387171119	0.9739424134289294	-0.0027597182641767443
8.7	-0.6	122.08082086914672	0.9736998233812528	-0.0032420223846286247
8.7	-0.5	122.0140787001344	0.9734792477438106	-0.0036604219448988923
8.7	-0.4	121.95817653386703	0.9732822566993207	-0.004010426890478664
8.7	-0.3	121.91375479691943	0.9731063133526732	-0.004288266612481089
8.7	-0.2	121.88133308224312	0.972944751553797	-0.004490891055044993
8.7	-0.1	121.86130809441752	0.972787242975798	-0.004615971486045763
8.7	0.	121.85395185584814	0.9726203033228416	-0.004661904267445113
8.7	0.1	121.85940995907723	0.9724368916169794	-0.004627815430376454
8.7	0.2	121.87770011031031	0.9721942984989482	-0.004513567151465059
8.7	0.3	121.90871088061995	0.9719016853825195	-0.004319765584021602
8.7	0.4	121.95220075921632	0.9715350406199832	-0.004047769976597573
8.7	0.5	122.00779730852699	0.9710817087902228	-0.003699704078903722
8.7	0.6	122.07499669101824	0.9705330262332694	-0.0032784684980002345
8.7	0.7	122.15316331823291	0.9717189013446728	-0.0027877546936363566
8.7	0.8	122.2415296351773	0.9741525196053402	-0.0022320606372325837
8.7	0.9	122.33919606494511	0.976904317496718	-0.0016167078888969302
8.7	1.	122.4453795532111	0.9799043291645688	-0.000946382501096913
8.7	1.1	122.55845721576362	0.9830619644446017	-0.00023083021679609628
8.7	1.2	122.6773331890267	0.9862517276574465	0.0005231957573652718
8.7	1.3	122.80035797081614	0.9893758975247096	0.0013056516891299663
8.7	1.4	122.92647885498131	0.9922358445580954	0.0021097074817217412
8.7	1.5	123.05372562341789	0.9946985467056209	0.002923074571227008
8.7	1.6	123.18026608946496	0.9966124529243814	0.0037340633083918946
8.7	1.7	123.30412894729643	0.9978416944063042	0.004529967420943512
8.7	1.8	123.42320018411023	0.9982817088697971	0.005297032777487748
8.7	1.9	123.53521822385363	0.9983202304267422	0.006020423593561978
8.7	2.	123.63776773830529	0.99768987455694	0.006684187748983116
8.7	2.1	123.72827175408867	0.9964430303507186	0.007271219739456762
8.7	2.2	123.80398183112209	0.9948235095641991	0.007763222184335172
8.7	2.3	123.86196584540727	0.993242670180706	0.008140665304262457
8.7	2.4	123.89909307798696	0.9923244901032291	0.00838274459143807
8.7	2.5	123.91201615102172	0.9929587059523186	0.008467336128133222
8.7	2.6	123.8971490461904	0.9977068348441662	0.008370950330872286
8.7	2.7	123.85064075653082	1.0072709434923723	0.0080686827637875
8.7	2.8	123.76834353249589	1.0208909722062458	0.007534163098958158
8.7	2.9	123.64577475026164	1.0419780060760928	0.006739500582564204
8.7	3.	123.47807109751044	1.0781326216159783	0.0056552266094239655
8.7	3.1	123.25993318001753	1.1312213851128234	0.0042502317246655465
8.7	3.2	122.98555824653045	1.2065818333108353	0.002491695254819855
8.7	3.3	122.64884290967129	1.3105183847043804	0.0003466507429194278
8.7	3.4	122.2420602472486	1.4520248858038514	-0.0022251794281301883
8.7	3.5	121.75807722842866	1.6398545001911913	-0.005257917460563765
8.7	3.6	121.18781120535772	1.8879470853979683	-0.008793615610216455
8.7	3.7	120.52149485169781	2.212970725834765	-0.01287389487800112
8.7	3.8	119.74768947891914	2.630684382897016	-0.017544434959771642
8.7	3.9	118.85369429961679	3.1626411477349023	-0.02285126099839239
8.7	4.	117.82473926324249	3.8345244136823737	-0.028843427617946137
8.7	4.1	116.64366089925366	4.677503587307996	-0.03557247315662737
8.7	4.2	115.29031789446731	5.728710947840398	-0.04309260754796676
8.7	4.3	113.74086511391795	7.032409781065766	-0.0514607327175099
8.7	4.4	111.9667077271123	8.6413019957443	-0.06073679774537408
8.7	4.5	109.93313264653807	10.618042558186644	-0.07098398883893546
8.7	4.6	107.59737489452414	13.037146827940816	-0.08226906574100086
8.7	4.7	104.90586341416181	15.98748224935828	-0.09466275113432177
8.7	4.8	101.79012593596853	19.57581621105578	-0.1082402439492952
8.7	4.9	98.1604978989708	23.93225863874993	-0.12308215564504105
8.7	5.	93.89598855698104	29.219193380244477	-0.13927565403347847
8.85	-5.	99.60058193162048	6.443166449752908	-0.1191290326689047
8.85	-4.9	102.8135790588507	5.109876165586954	-0.10573940150598285
8.85	-4.8	105.60515937073313	4.089548772648598	-0.09341871331198556
8.85	-4.7	108.043113523162	3.308158819924955	-0.08210338098065836
8.85	-4.6	110.180408475455	2.710265723339205	-0.07173375060092835
8.85	-4.5	112.05927428203329	2.2538558679126623	-0.0622536178770806
8.85	-4.4	113.71397072039292	1.9067739104651338	-0.05360968641857007
8.85	-4.3	115.17268707877251	1.644242566142708	-0.045751379029565505
8.85	-4.2	116.45891629329886	1.4470639905372167	-0.03863058088271171
8.85	-4.1	117.59245961470718	1.300300745556271	-0.03220144914444043
8.85	-4.	118.59017077715407	1.192294122492811	-0.026420292498372903
8.85	-3.9	119.46653191468283	1.1139449536895683	-0.02124537648770381
8.85	-3.8	120.23409739748223	1.0581301855162337	-0.016636823875295526
8.85	-3.7	120.90382506945649	1.043440905598601	-0.012556559783155435
8.85	-3.6	121.48535034306755	1.0349228473261434	-0.008968222483092935
8.85	-3.5	121.9869790987216	1.0298090160860198	-0.005838374382374795
8.85	-3.4	122.4170098669431	1.0240436788870255	-0.0031297489577973743
8.85	-3.3	122.78163055383209	1.0180754776326495	-0.0008143076414429164
8.85	-3.2	123.08712571697849	1.0122208422479844	0.001138995293792508
8.85	-3.1	123.33908797950205	1.0067208892750585	0.002759224025482024
8.85	-3.	123.54243967494298	1.001721567996995	0.0040730684165215456
8.85	-2.9	123.70228143319214	0.9972435946769735	0.005109461039443094
8.85	-2.8	123.82264017577812	0.9933391550537323	0.005892013212319466
8.85	-2.7	123.90748436345517	0.9899997035801391	0.0064447159147292925
8.85	-2.6	123.96049695647872	0.9871934387216612	0.006790418897379361
8.85	-2.5	123.98510916414926	0.9848734179553276	0.006950872116270799
8.85	-2.4	123.98452868733887	0.9829838428494213	0.00694676374772411
8.85	-2.3	123.96176341624827	0.9814651640562317	0.006797755330019053
8.85	-2.2	123.91964138916913	0.9802578211691753	0.006522514689521773
8.85	-2.1	123.86082734079368	0.9793051608292558	0.006138746871548969
8.85	-2.	123.78783663607796	0.9785554386540696	0.005663222976429003
8.85	-1.9	123.70304659640306	0.9779631769393262	0.005111807207061531
8.85	-1.8	123.60870588374243	0.97748973469578	0.00449948180525821
8.85	-1.7	123.50694193842692	0.9775063223983125	0.0038403707048129745
8.85	-1.6	123.39976689207148	0.9775637129775561	0.003147761566960623
8.85	-1.5	123.28936868930627	0.9775541716976335	0.002435810871791809
8.85	-1.4	123.17701341571701	0.9775038298884056	0.0017130958248934743
8.85	-1.3	123.06463403083484	0.9773969794037498	0.0009919363746766462
8.85	-1.2	122.95381507906008	0.9772393764492477	0.0002824577015960242
8.85	-1.1	122.84602186001763	0.977044427420779	-0.0004060504166053906
8.85	-1.	122.74264254348785	0.9768157784937301	-0.0010649220405754625
8.85	-0.9	122.64495755041922	0.976570769396659	-0.00168619362339777
8.85	-0.8	122.55413510280029	0.9763218452592497	-0.0022626832232680756
8.85	-0.7	122.47123664150176	0.9760798726112228	-0.0027879227990045864
8.85	-0.6	122.39721506329342	0.9758532662942656	-0.003256152125361067
8.85	-0.5	122.33291284560268	0.9756471774753521	-0.0036623149761723928
8.85	-0.4	122.27906002218394	0.975692716311471	-0.0040020559895750304
8.85	-0.3	122.23604693354027	0.9753019963971354	-0.004273048671559452
8.85	-0.2	122.20483085790163	0.9751510040791089	-0.004469631279308255
8.85	-0.1	122.18555678605856	0.975003652273827	-0.004590944120854978
8.85	0.	122.17848548289938	0.9748473838978811	-0.004635436455847627
8.85	0.1	122.18375595195579	0.9746756599058557	-0.004602267092857635
8.85	0.2	122.20138407954201	0.9744484956486872	-0.0044913099432479855
8.85	0.3	122.23126142513733	0.9741745000521149	-0.004303162148251875
8.85	0.4	122.27338880618436	0.9735967410991719	-0.004039152512486696
8.85	0.5	122.32695129501701	0.9734032349335564	-0.0036998799829373735
8.85	0.6	122.39168706418168	0.9728897137371462	-0.0032910064612197074
8.85	0.7	122.4669834302778	0.9740008697350078	-0.0028147367870668925
8.85	0.8	122.55210078084214	0.9762755096188727	-0.002275444401107298
8.85	0.9	122.64617248922912	0.9788477732514451	-0.0016783014947996007
8.85	1.	122.7482048765311	0.9816527928049936	-0.0010292966130022174
8.85	1.1	122.85707716580285	0.9846034730718571	-0.0003352536897284798
8.85	1.2	122.97153060932186	0.9875850884973261	0.0003960623650298249
8.85	1.3	123.09018476232896	0.9904843407176571	0.0011560957219018016
8.85	1.4	123.21154905094791	0.9931572198470349	0.0019354541634385436
8.85	1.5	123.33398976053624	0.9952121203480857	0.002723748548678906
8.85	1.6	123.45551764777821	0.9972710458337275	0.0035083312643974345
8.85	1.7	123.5747237583033	0.9984200515355894	0.0042797412143057295
8.85	1.8	123.68930221711007	0.9988312465059721	0.005023056694150926
8.85	1.9	123.79707448711048	0.9988671992542066	0.00572389083680749
8.85	2.	123.89571412154025	0.9982777242054226	0.00636677784327757
8.85	2.1	123.98273931022715	0.9971116348986726	0.006935137517120927
8.85	2.2	124.05550348256999	0.9955968750965241	0.007411238722251603
8.85	2.3	124.11118380633864	0.9941180420216966	0.007776160383578021
8.85	2.4	124.14676706649671	0.9932585543208035	0.00800975100693364
8.85	2.5	124.15903247918786	0.9938504295877522	0.008090586160897337
8.85	2.6	124.1445310274999	0.9982929569347618	0.007995924005254881
8.85	2.7	124.09956041611177	1.0072371711358272	0.0077016583254353385
8.85	2.8	124.02013521015117	1.0199733518486198	0.0071822696124146275
8.85	2.9	123.90195075945864	1.0396748071486854	0.0064107727441936185
8.85	3.	123.74033994199567	1.0734718166625328	0.005358661383142664
8.85	3.1	123.53022096644759	1.1230950165706588	0.003995847435230734
8.85	3.2	123.2663293302021	1.1932319936970828	0.0022923299242261184
8.85	3.3	122.94209827462801	1.2907770158985556	0.00021200543481623285
8.85	3.4	122.55091064051913	1.4226769291133508	-0.0022795837965391107
8.85	3.5	122.08515357938919	1.5984195257883727	-0.005220139233594295
8.85	3.6	121.53694826426265	1.8302547561537779	-0.008645615045197348
8.85	3.7	120.89676502595901	2.133417825056412	-0.012597605972602455
8.85	3.8	120.15356363923827	2.5234134615703	-0.017121211136136925
8.85	3.9	119.295393614438	3.020057097484269	-0.022260280060674927
8.85	4.	118.30827627459279	3.647087381729662	-0.028062132630325146
8.85	4.1	117.17599804291584	4.433655427151493	-0.03457650541770882
8.85	4.2	115.87960935060514	5.414343757284755	-0.04185556991441535
8.85	4.3	114.39671300397227	6.6304144395679145	-0.04995418548257209
8.85	4.4	112.70055422217608	8.13099211690222	-0.05893007939296265
8.85	4.5	110.75878326079507	9.974481045543556	-0.06884405509179423
8.85	4.6	108.53172839536049	12.230323786342723	-0.07976031795776832
8.85	4.7	105.96997733221639	14.981242953730458	-0.09174672384860902
8.85	4.8	103.01079398146848	18.326386835353617	-0.10487542915981571
8.85	4.9	99.57270804372355	22.38601598917704	-0.11922352851888722
8.85	5.	95.54696216063712	27.308874241038495	-0.13487411008829372
8.999999999999998	-5.	100.88010959855657	6.039724211637804	-0.11561696073397873
8.999999999999998	-4.9	103.93599392955942	4.810930077724578	-0.1026437459799126
8.999999999999998	-4.8	106.59679419948554	3.8685000781027696	-0.09070409187631673
8.999999999999998	-4.7	108.9246249742929	3.145437828618668	-0.0797369742033755
8.999999999999998	-4.6	110.9683609006265	2.5913134865847383	-0.06968504426223603
8.999999999999998	-4.5	112.76719797706934	2.167735653955674	-0.06049411579145943
8.999999999999998	-4.4	114.35306929319114	1.8452446308491801	-0.052112887990123376
8.999999999999998	-4.3	115.75236632105793	1.6010624671517348	-0.04449254574010013
8.999999999999998	-4.2	116.98715765735912	1.4174990664679825	-0.0375866461207014
8.999999999999998	-4.1	118.07610038090698	1.2807602399025058	-0.03135091187946237
8.999999999999998	-4.	119.03512083909408	1.1800628871800853	-0.025743092602612733
8.999999999999998	-3.9	119.87793158017895	1.106963387934158	-0.0207228729750457
8.999999999999998	-3.8	120.61643890280062	1.0548606810177716	-0.01625171240795804
8.999999999999998	-3.7	121.26106647306604	1.0411666902128474	-0.012292756033556871
8.999999999999998	-3.6	121.82099151344384	1.033224243500328	-0.00881081622368175
8.999999999999998	-3.5	122.30430141092653	1.02846425337232	-0.0057725586508892805
8.999999999999998	-3.4	122.71842927718356	1.0230760780133465	-0.0031448173367174606
8.999999999999998	-3.3	123.06978625729253	1.0174998949944012	-0.0008975426150173889
8.999999999999998	-3.2	123.36423580339675	1.0120272170227764	0.000998433667447049
8.999999999999998	-3.1	123.60713217340837	1.0068824100222429	0.0025712217692045146
8.999999999999998	-3.	123.80338534318105	1.0021812589286014	0.003847771269754354
8.999999999999998	-2.9	123.95747148275721	0.997991267700101	0.004853644180060485
8.999999999999998	-2.8	124.07327500615614	0.9943572939973109	0.005611808162062297
8.999999999999998	-2.7	124.15511661848508	0.9912294753570592	0.0061485192650277305
8.999999999999998	-2.6	124.20626191918493	0.9886006524153856	0.006484269852064659
8.999999999999998	-2.5	124.23001601047677	0.9864270900206122	0.006640160990733727
8.999999999999998	-2.4	124.22947006848746	0.9846566894673714	0.006636266429527155
8.999999999999998	-2.3	124.20752384916538	0.9832337875046306	0.006491666585773839
8.999999999999998	-2.2	124.16690457476301	0.9821026466737095	0.006224480017301526
8.999999999999998	-2.1	124.11018265664204	0.9812102954439723	0.005851893316606918
8.999999999999998	-2.	124.03978485317265	0.9805082552620092	0.005390188238056856
8.999999999999998	-1.9	123.9582849556774	0.9799381597583761	0.004856439461159576
8.999999999999998	-1.8	123.8673268941685	0.9794953349287425	0.004262060931039584
8.999999999999998	-1.7	123.76921417136153	0.9795113276400258	0.0036222576431134378
8.999999999999998	-1.6	123.66588835685967	0.9795655703400996	0.002949933609758544
8.999999999999998	-1.5	123.55918408450677	0.979572556313073	0.002257201005486601
8.999999999999998	-1.4	123.45083211180349	0.9795263269586343	0.0015553976111959342
8.999999999999998	-1.3	123.3424614267724	0.9794272552962298	0.0008551031877146245
8.999999999999998	-1.2	123.23560054156516	0.9792807121218345	0.0001661537197562568
8.999999999999998	-1.1	123.13166084925408	0.9790989095550344	-0.0005024392496792152
8.999999999999998	-1.	123.03198647655805	0.9788858912508545	-0.0011422197701688487
8.999999999999998	-0.9	122.9378078241136	0.97865751081072	-0.001745478776077558
8.999999999999998	-0.8	122.85025084858663	0.9784253672600016	-0.0023052404732530236
8.999999999999998	-0.7	122.77033826428641	0.9781996692527741	-0.0028152228279781227
8.999999999999998	-0.6	122.69898797847021	0.9779882086878899	-0.003269832622091264
8.999999999999998	-0.5	122.63701124915907	0.9777958155870152	-0.0036641607507458644
8.999999999999998	-0.4	122.58511082121642	0.9776238700958544	-0.003993979777469188
8.999999999999998	-0.3	122.54387902470175	0.9774701218839255	-0.004255742675919941
8.999999999999998	-0.2	122.51379584631512	0.9773287542183624	-0.004446582752286751
8.999999999999998	-0.1	122.49522720404423	0.9771906955263034	-0.004564315388307028
8.999999999999998	0.	122.4884232210847	0.9770441995698462	-0.004607440961893229
8.999999999999998	0.1	122.4935167254872	0.9768831297909912	-0.004575149350615974
8.999999999999998	0.2	122.51052195475462	0.9766701095208816	-0.004467325320993951
8.999999999999998	0.3	122.53933345061364	0.9764131726933414	-0.00428455618518804
8.999999999999998	0.4	122.57972511331882	0.9760913410408136	-0.004028140108227506
8.999999999999998	0.5	122.6313495918602	0.9756935478919075	-0.003700096324480002
8.999999999999998	0.6	122.69373773395223	0.9752121729168692	-0.0033031762172273833
8.999999999999998	0.7	122.7662983110436	0.9762541298207879	-0.002840876456467429
8.999999999999998	0.8	122.84831781944528	0.9783813194422777	-0.0023174529308842944
8.999999999999998	0.9	122.93896043075368	0.9807869594222467	-0.001737936693846403
8.999999999999998	1.	123.03726790545787	0.9834103790937689	-0.0011081508131712894
8.999999999999998	1.1	123.14215950611138	0.9861701974401456	-0.00043472869659978014
8.999999999999998	1.2	123.25242596646585	0.9889596501255937	0.00027481264386410714
8.999999999999998	1.3	123.3667301220797	0.9916718098960899	0.001012119749214984
8.999999999999998	1.4	123.48363697855609	0.9941723108316154	0.0017680838031180791
8.999999999999998	1.5	123.60157145343258	0.9963257679823982	0.002532616806448111
8.999999999999998	1.6	123.71883186457433	0.9979995005453475	0.0032947062117818886
8.999999999999998	1.7	123.83358747045168	0.9990745014170983	0.004042387617670045
8.999999999999998	1.8	123.94387516929966	0.9994591166545632	0.00476271652166943
8.999999999999998	1.9	124.04734723168387	0.9995151533042588	0.005440263598168776
8.999999999999998	2.	124.14229027244578	0.998962991481136	0.006063181581334554
8.999999999999998	2.1	124.22602749091692	0.9978710062864735	0.006613689704341303
8.999999999999998	2.2	124.29600883089614	0.9964524928049485	0.0070745987330101436
8.999999999999998	2.3	124.34951495630504	0.9950673947945603	0.007427570331676646
8.999999999999998	2.4	124.38364385423348	0.994261745557381	0.0076530777030421465
8.999999999999998	2.5	124.39529455047949	0.9948143230079296	0.007730365492019841
8.999999999999998	2.6	124.38114753907205	0.9989752210782399	0.0076374067144452905
8.999999999999998	2.7	124.33764110263269	1.00734797929141	0.007350858098768242
8.999999999999998	2.8	124.2609430474246	1.0192694924424899	0.006846012843171351
8.999999999999998	2.9	124.14691657623959	1.0376927924185395	0.006096750713248368
8.999999999999998	3.	123.99134741262843	1.0690488053552087	0.0050754839624666225
8.999999999999998	3.1	123.78889854873252	1.1156786522264355	0.003755162563923494
8.999999999999998	3.2	123.53446135073796	1.1815391764650514	0.0021016036583168564
8.999999999999998	3.3	123.22219285807591	1.2725917674412983	0.00008412012769511493
8.999999999999998	3.4	122.8455766442868	1.3959465772424267	-0.002331681250737995
8.999999999999998	3.5	122.39752169945994	1.5600913687519125	-0.005181154251277263
8.999999999999998	3.6	121.86984555196095	1.7771301130353123	-0.008502985649536887
8.999999999999998	3.7	121.25434926019271	2.0605621524427846	-0.012332110711382772
8.999999999999998	3.8	120.54001757918068	2.424751576349294	-0.01671513520421735
8.999999999999998	3.9	119.71561321182946	2.8889135404499626	-0.02169373751672056
8.999999999999998	4.	118.76788199552045	3.4746806926048492	-0.027313622438324962
8.999999999999998	4.1	117.68150828603115	4.209341534404842	-0.03362270883962551
8.999999999999998	4.2	116.43861337566592	5.125157244633925	-0.04067132875064285
8.999999999999998	4.3	115.01813171778834	6.260619211984576	-0.04851238004194161
8.999999999999998	4.4	113.39498219737473	7.661559638692879	-0.05720148029582252
8.999999999999998	4.5	111.53894880975858	9.382476027497177	-0.06679719328829052
8.999999999999998	4.6	109.41315057933653	11.488140612909405	-0.0773612220775847
8.999999999999998	4.7	106.97186743031779	14.055671465095102	-0.08895884658704382
8.999999999999998	4.8	104.15742088832981	17.17731333333748	-0.10165930021602584
8.999999999999998	4.9	100.8954849404918	20.964515555426956	-0.11553642848930537
8.999999999999998	5.	97.08779406514316	25.55435719395591	-0.13066954426489039
9.149999999999999	-5.	102.0832529691718	5.673565271900358	-0.11225117356004291
9.149999999999999	-4.9	104.99375191946204	4.539011371895839	-0.0996764389705602
9.149999999999999	-4.8	107.53301298183499	3.6670868060402455	-0.08810153824346381
9.149999999999999	-4.7	109.75815238662464	2.996971953542854	-0.07746786882829748
9.149999999999999	-4.6	111.71440333605189	2.4826666185608985	-0.06772023611497009
9.149999999999999	-4.5	113.43822696808229	2.0890314132003596	-0.05880644268860532
9.149999999999999	-4.4	114.95947313914445	1.7889996879938508	-0.050676925388960174
9.149999999999999	-4.3	116.30288371218668	1.5616019685401454	-0.04328466686549806
9.149999999999999	-4.2	117.48922959980271	1.3905085692194348	-0.03658477802703245
9.149999999999999	-4.1	118.53611756752491	1.2629610486266927	-0.03053447270073637
9.149999999999999	-4.	119.45861532428782	1.1689680560732398	-0.025092904971795095
9.149999999999999	-3.9	120.26972860391335	1.1006964750296362	-0.020221056094254154
9.149999999999999	-3.8	120.9807711217084	1.0520029934850612	-0.01588165488274927
9.149999999999999	-3.7	121.60165423513008	1.0392229272950715	-0.012039073527561187
9.149999999999999	-3.6	122.14113419766049	1.0318075853733433	-0.008659217587413996
9.149999999999999	-3.5	122.60693590801556	1.0273648231559065	-0.005709791652292531
9.149999999999999	-3.4	123.0061583126324	1.02232909086608	-0.0031587287114148536
9.149999999999999	-3.3	123.3449455079768	1.01711288688945	-0.0009768755516078587
9.149999999999999	-3.2	123.62892291833073	1.0119911447066556	0.0008640698748962339
9.149999999999999	-3.1	123.86322183194702	1.0071730899683473	0.002391313206932314
9.149999999999999	-3.	124.05255823069916	1.002768840106441	0.0036309848023253696
9.149999999999999	-2.9	124.20123477924759	0.9988422582450482	0.004607871572882276
9.149999999999999	-2.8	124.31321814564531	0.9954165293306261	0.005345623524375249
9.149999999999999	-2.7	124.39218066668923	0.9924851693194938	0.0058667928820336675
9.149999999999999	-2.6	124.44153555716541	0.9900209935360493	0.006192871772129939
9.149999999999999	-2.5	124.46446659179144	0.987983301800881	0.006344327707604427
9.149999999999999	-2.4	124.46395315843455	0.9863234656605755	0.006340636753025968
9.149999999999999	-2.3	124.44279145835696	0.9849894250053239	0.006200315478273145
9.149999999999999	-2.2	124.40361228129315	0.983929026647715	0.005940950497474964
9.149999999999999	-2.1	124.3488958957783	0.9830926377412652	0.005579226438923949
9.149999999999999	-2.	124.28098451987455	0.9824348133427918	0.005130952495592981
9.149999999999999	-1.9	124.20209252771136	0.9819155953491645	0.004611086720381113
9.149999999999999	-1.8	124.11431481951952	0.981501088433518	0.004033759232472244
9.149999999999999	-1.7	124.0196336128572	0.9815168185999994	0.003412293621037364
9.149999999999999	-1.6	123.91992365674653	0.9815685595935832	0.0027592266761452752
9.149999999999999	-1.5	123.81695634217878	0.9815761494282356	0.002086326700064589
9.149999999999999	-1.4	123.71240262609945	0.9815339574212487	0.0014046104853016328
9.149999999999999	-1.3	123.60783502247682	0.9814423167541975	0.0007243582751422367
9.149999999999999	-1.2	123.50472828149209	0.9813067416143042	0.00005512781628177338
9.149999999999999	-1.1	123.40444478571892	0.9811367997259879	-0.0005943332933995953
9.149999999999999	-1.	123.30828407262217	0.9809384051232684	-0.0012157787520334258
9.149999999999999	-0.9	123.21743041749751	0.9807255415157101	-0.001801739044598804
9.149999999999999	-0.8	123.13296970417524	0.980509079048332	-0.002345436379181682
9.149999999999999	-0.7	123.05588799740636	0.9802985050999808	-0.0028407677790818105
9.149999999999999	-0.6	122.98707004610722	0.9801011524257746	-0.0032823000077412956
9.149999999999999	-0.5	122.92729758974514	0.9799215340681684	-0.003665265255873594
9.149999999999999	-0.4	122.87724753684138	0.9797608817524832	-0.003985558950776326
9.149999999999999	-0.3	122.83749019157732	0.9796171263705418	-0.004239738301389864
9.149999999999999	-0.2	122.80848748629802	0.9794847810461107	-0.004425022327395209
9.149999999999999	-0.1	122.79059123942305	0.9793553920250133	-0.004539293550821475
9.149999999999999	0.	122.7840415881976	0.9792179355116417	-0.004581100645121808
9.149999999999999	0.1	122.78896558444912	0.979066693341025	-0.004549662945801867
9.149999999999999	0.2	122.80537592526407	0.9788666286718524	-0.004444875538122433
9.149999999999999	0.3	122.83316991563042	0.9786253258061635	-0.004267316580894208
9.149999999999999	0.4	122.87212861468466	0.9783230992346006	-0.004018255261801846
9.149999999999999	0.5	122.92191615625408	0.9779496227525186	-0.0036996613034151055
9.149999999999999	0.6	122.98207934764129	0.9774977488940806	-0.003314216246375859
9.149999999999999	0.7	123.05204730229059	0.978475936015542	-0.0028653252285510793
9.149999999999999	0.8	123.13113129827946	0.9804670391717565	-0.0023571308478077604
9.149999999999999	0.9	123.21852468148386	0.9827188404308487	-0.0017945282445705583
9.149999999999999	1.	123.31330281075051	0.9851745906224636	-0.0011831812296273746
9.149999999999999	1.1	123.41442293946746	0.987758157322375	-0.0005295399811618313
9.149999999999999	1.2	123.52072189756932	0.9903700362266648	0.00015911206596919483
9.149999999999999	1.3	123.63090479935583	0.9929092932637928	0.0008746233767713378
9.149999999999999	1.4	123.7435888255258	0.9952504724147246	0.0016081547607033897
9.149999999999999	1.5	123.8572545525439	0.997266748597653	0.0023499072741808985
9.149999999999999	1.6	123.97026044095026	0.9988338116844346	0.003089186249341482
9.149999999999999	1.7	124.08084055801099	0.999840098120572	0.0038143755950237612
9.149999999999999	1.8	124.18710136296735	1.0001997033629095	0.004512910080447945
9.149999999999999	1.9	124.28701766845451	1.0002306266877241	0.0051712464822926026
9.149999999999999	2.	124.37842722981102	0.9997132026277171	0.005774832668259226
9.149999999999999	2.1	124.45902403884875	0.9986900105044754	0.006308075941433497
9.149999999999999	2.2	124.52634986658447	0.9973607309809438	0.006754308793634634
9.149999999999999	2.3	124.5777839303461	0.9960624430336793	0.007095753963877887
9.149999999999999	2.4	124.61053016566854	0.9950441472765448	0.007311774204945366
9.149999999999999	2.5	124.62160186353292	0.9955640645658832	0.007385709540415168
9.149999999999999	2.6	124.60780310298954	0.999460332793987	0.0072944321469827
9.149999999999999	2.7	124.56570647588399	1.0075646914595637	0.0070171393634999996
9.149999999999999	2.8	124.4916263937612	1.0187301490458793	0.006526444912810146
9.149999999999999	2.9	124.3815871756276	1.0359659599021	0.005798788820200209
9.149999999999999	3.	124.23128489608642	1.0655712644209103	0.004807483610955964
9.149999999999999	3.1	124.03604180397663	1.1090313572092754	0.00352438245572902
9.149999999999999	3.2	123.79075165707603	1.1707008152614975	0.001919825246093243
9.149999999999999	3.3	123.48981090427279	1.2559524877061392	-0.00003742322337273868
9.149999999999999	3.4	123.12699249345587	1.3714221577375838	-0.002380590474274913
9.149999999999999	3.5	122.69550628245739	1.5250487664018948	-0.005143871949124711
9.149999999999999	3.6	122.18772648585761	1.7279681213479705	-0.008363561960371378
9.149999999999999	3.7	121.59525612813415	1.9933489345528415	-0.012076837006307156
9.149999999999999	3.8	120.90818664072751	2.3342358669888483	-0.01632527461534597
9.149999999999999	3.9	120.1156339518326	2.7681605895908064	-0.021150322878994036
9.149999999999999	4.	119.20503740258499	3.3159062899223244	-0.02659604534234939
9.149999999999999	4.1	118.16189002122718	4.002752170307176	-0.03270871092802677
9.149999999999999	4.2	116.96930306687071	4.858816650664892	-0.039536902400490063
9.149999999999999	4.3	115.60743267732693	5.920034712514294	-0.04713163916711782
9.149999999999999	4.4	114.05272041198764	7.22921095969788	-0.05554656970206927
9.149999999999999	4.5	112.27690056423413	8.837230255876236	-0.06483802194230087
9.149999999999999	4.6	110.24558874732557	10.804588087553142	-0.07506547078326214
9.149999999999999	4.7	107.91637947099801	13.203253468714308	-0.08629169245840232
9.149999999999999	4.8	105.23607635204743	16.119187901685905	-0.098583193303096
9.149999999999999	4.9	102.13661572227984	19.65591639688313	-0.11201075287292597
9.149999999999999	5.	98.52879097835881	23.94003654182876	-0.12665024519148832
9.299999999999999	-5.	103.21622098448213	5.340526658410596	-0.10902360322322138
9.299999999999999	-4.9	105.99184723354364	4.291193589496075	-0.096830432694329
9.299999999999999	-4.8	108.41791465086864	3.4832366693565433	-0.08560494203734745
9.299999999999999	-4.7	110.54711543150883	2.861284963077651	-0.07529078518741301
9.299999999999999	-4.6	112.42142221615028	2.383285810388486	-0.06583480197013956
9.299999999999999	-4.5	114.07483677117474	2.016998873984164	-0.05718666365360903
9.299999999999999	-4.4	115.5353062273092	1.7375182988139386	-0.04929856773417896
9.299999999999999	-4.3	116.82608611760004	1.5254985390060796	-0.04212505026713392
9.299999999999999	-4.2	117.96675464077803	1.3658426354759996	-0.03562273126323089
9.299999999999999	-4.1	118.97394346406921	1.2467350937134256	-0.029750318428895542
9.299999999999999	-4.	119.86193175287688	1.1589038556688678	-0.02446826819323472
9.299999999999999	-3.9	120.64306718627226	1.0950697951284951	-0.019738827488037347
9.299999999999999	-3.8	121.3281130332876	1.0495188090343248	-0.015525904836976821
9.299999999999999	-3.7	121.92651901035937	1.03757939678772	-0.011794988714879488
9.299999999999999	-3.6	122.4466310208288	1.0306450995155814	-0.008513131084458565
9.299999999999999	-3.5	122.8958373242932	1.0264929880257085	-0.005648994956597479
9.299999999999999	-3.4	123.28092646293146	1.0217808633649668	-0.003171556401390198
9.299999999999999	-3.3	123.60779086354816	1.0168957006526114	-0.0010525258110164679
9.299999999999999	-3.2	123.88183133887921	1.012096863880899	0.0007355641736365715
9.299999999999999	-3.1	124.10797023432869	1.0075797986068835	0.0022190600767262314
9.299999999999999	-3.	124.29074021727243	1.0034491547570354	0.0034233047819123563
9.299999999999999	-2.9	124.43428013205204	0.9997654391889057	0.004372342940123557
9.299999999999999	-2.8	124.54240845819344	0.996550878758697	0.005089120332506265
9.299999999999999	-2.7	124.61866274584592	0.9937997071926503	0.005595521703883766
9.299999999999999	-2.6	124.66633284420777	0.9914866595691763	0.00591240716370808
9.299999999999999	-2.5	124.68848907279882	0.9895737497862882	0.0060596453847765325
9.299999999999999	-2.4	124.68800593542922	0.988015518616109	0.006056146111345022
9.299999999999999	-2.3	124.6675822167884	0.9867631956321787	0.005919890264748408
9.299999999999999	-2.2	124.62975785820629	0.9857678910488943	0.00566795793782008
9.299999999999999	-2.1	124.57692805920809	0.9849830452849773	0.005316555937758899
9.299999999999999	-2.	124.51135513195298	0.9843660168430972	0.0048810422608079815
9.299999999999999	-1.9	124.43517819183104	0.9838793584190739	0.004375949799976311
9.299999999999999	-1.8	124.35042111870058	0.9834911577507768	0.0038150086626072624
9.299999999999999	-1.7	124.25899895204778	0.9835068871091579	0.0032111663264939513
9.299999999999999	-1.6	124.16272294018998	0.9835565237587645	0.0025766063938129496
9.299999999999999	-1.5	124.06330436331547	0.9835648958510319	0.0019227669343359344
9.299999999999999	-1.4	123.9623573212953	0.9835266728162395	0.001260355613105453
9.299999999999999	-1.3	123.86140068613179	0.983442104624018	0.0005993648213433525
9.299999999999999	-1.2	123.76185646789158	0.9833186620779202	-0.00005091962834548325
9.299999999999999	-1.1	123.66504600487525	0.9831581204521029	-0.0006819874521159439
9.299999999999999	-1.	123.57222044951857	0.9829734070659839	-0.0012858141267246756
9.299999999999999	-0.9	123.48452258443726	0.9827750804556956	-0.0018551521340045563
9.299999999999999	-0.8	123.40300027778247	0.9825732479317821	-0.002383413989104799
9.299999999999999	-0.7	123.32860484484189	0.9823768081712245	-0.0028646686471898164
9.299999999999999	-0.6	123.26218962938275	0.9821926043799039	-0.0032936366696920474
9.299999999999999	-0.5	123.20450838868827	0.9820248484727756	-0.003665686122718441
9.299999999999999	-0.4	123.15621357117867	0.981874726390572	-0.003976830338343035
9.299999999999999	-0.3	123.1178546780919	0.9817402416162366	-0.004223726319519977
9.299999999999999	-0.2	123.08987651346725	0.9816162689038634	-0.004403675571206807
9.299999999999999	-0.1	123.07261758634033	0.9814949032258227	-0.0045146246447517885
9.299999999999999	0.	123.06630864282575	0.9813657881117166	-0.0045551685749801035
9.299999999999999	0.1	123.07107128599763	0.9812235599614496	-0.004524554687458743
9.299999999999999	0.2	123.08691680082974	0.9810354173926186	-0.0044226877324507405
9.299999999999999	0.3	123.11374516192978	0.9808084724020176	-0.004250136613757539
9.299999999999999	0.4	123.15134423126933	0.9805242415653055	-0.004008142252404923
9.299999999999999	0.5	123.199389110678	0.9801730835415583	-0.0036986265515457986
9.299999999999999	0.6	123.25744173608415	0.979748296401084	-0.003324203416787505
9.299999999999999	0.7	123.32495055414795	0.9806676433575774	-0.002888189739533163
9.299999999999999	0.8	123.4012503561865	0.9825329692655203	-0.0023946189376240143
9.299999999999999	0.9	123.48556219333591	0.9846425801560486	-0.0018482550926002678
9.299999999999999	1.	123.57699328911384	0.9869433551763223	-0.001254608767504245
9.299999999999999	1.1	123.67453695029309	0.9893639454304832	-0.0006199535990483035
9.299999999999999	1.2	123.7770728086828	0.9918120569092821	0.000048650207673667234
9.299999999999999	1.3	123.88334809498372	0.9941908868698732	0.0007432437577686649
9.299999999999999	1.4	123.99202812408535	0.996384604950066	0.0014552527888070377
9.299999999999999	1.5	124.10164656159904	0.9982738669173443	0.0021751528457310543
9.299999999999999	1.6	124.21061900237046	0.9997420471596428	0.002892554846863321
9.299999999999999	1.7	124.31724096625238	1.0006845680088219	0.003596177173039075
9.299999999999999	1.8	124.41968500856093	1.0010207083587233	0.004273818779690783
9.299999999999999	1.9	124.51599664123793	1.0010488811992957	0.0049123321548913655
9.299999999999999	2.	124.60408938476235	1.0005628770601191	0.005497593345941153
9.299999999999999	2.1	124.68173826415992	0.9996024847425389	0.006014471747792842
9.299999999999999	2.2	124.74657182041842	0.9983549322494838	0.0064467972947106975
9.299999999999999	2.3	124.79606226301466	0.9971362241681874	0.006777327152288931
9.299999999999999	2.4	124.82751341331384	0.9964259763393812	0.006987710056186591
9.299999999999999	2.5	124.83804612290713	0.996908020817699	0.00705844896509801
9.299999999999999	2.6	124.82458064530354	1.000567513672081	0.0069688625809404894
9.299999999999999	2.7	124.78381561167895	1.0079224056392349	0.006697044270831738
9.299999999999999	2.8	124.71220266515077	1.0183929192754704	0.006219820170968126
9.299999999999999	2.9	124.60591635490617	1.0345367876463314	0.0055127041852758435
9.299999999999999	3.	124.46081810026455	1.062288035475703	0.004549851751184608
9.299999999999999	3.1	124.27241309951238	1.10302361677212	0.003304010906727932
9.299999999999999	3.2	124.03579879828658	1.1608215721942798	0.0017464713284075922
9.299999999999999	3.3	123.7455977405995	1.2407143241630365	-0.00015301122836115094
9.299999999999999	3.4	123.39585263854259	1.3489031863659022	-0.0024265214276472866
9.299999999999999	3.5	122.98005721545246	1.4928205490892879	-0.005107181856135748
9.299999999999999	3.6	122.49092105462366	1.6828904048745272	-0.008230094066025984
9.299999999999999	3.7	121.9204182455045	1.9314299148684029	-0.011831254206987697
9.299999999999999	3.8	121.25911180502337	2.2506232893688605	-0.015950807938747466
9.299999999999999	3.9	120.49665246494331	2.6568444022951354	-0.02062875371777305
9.299999999999999	4.	119.62110071685322	3.1695173734563156	-0.025907690298411716
9.299999999999999	4.1	118.61870337697583	3.812262493283967	-0.03183231234599601
9.299999999999999	4.2	117.47348177227724	4.613228569356934	-0.03844952039592878
9.299999999999999	4.3	116.16672277042665	5.605989323556571	-0.045808585861093556
9.299999999999999	4.4	114.67626411958433	6.830548002913673	-0.053961148114585335
9.299999999999999	4.5	112.97559697765813	8.334473024225943	-0.06296160040940758
9.299999999999999	4.6	111.03260861163628	10.17430526017506	-0.07286720537151126
9.299999999999999	4.7	108.80786661636817	12.41728627241288	-0.08373837744656615
9.299999999999999	4.8	106.25216967096328	15.143632353888663	-0.09563906042454151
9.299999999999999	4.9	103.30297349387195	18.44970166714785	-0.10863717604982723
9.299999999999999	5.	99.87895575251143	22.452770359663504	-0.12280537971816793
9.45	-5.	104.28454892159172	5.037002054753955	-0.10592672710208581
9.45	-4.9	106.93476608881011	4.064922870752795	-0.0940991710740795
9.45	-4.8	109.2552025651055	3.315131676800746	-0.08320861326643832
9.45	-4.7	111.29461536850467	2.737082512089245	-0.07320079409082172
9.45	-4.6	113.09204857953074	2.292245292753776	-0.06402450551381941
9.45	-4.5	114.67927892068492	1.9509834249439706	-0.055631196256938874
9.45	-4.4	116.08252709205354	1.690335469681827	-0.04797469642217075
9.45	-4.3	117.32368168995967	1.4924271133064906	-0.04101108431425699
9.45	-4.2	118.42122095608512	1.3432809871828937	-0.034698455166170136
9.45	-4.1	119.39089392020138	1.2319344537058896	-0.0289967994477206
9.45	-4.	120.24624149602465	1.1497774434381398	-0.0238678482819569
9.45	-3.9	120.99900531083493	1.0900253438251042	-0.01927514210612387
9.45	-3.8	121.65942536194521	1.0473678827955268	-0.01518369096077498
9.45	-3.7	122.23652036197363	1.0362019424564295	-0.011560067737269558
9.45	-3.6	122.73826990332954	1.0297158397350614	-0.008372295277185214
9.45	-3.5	123.17173682784146	1.0258266300869678	-0.005590076334637373
9.45	-3.4	123.54341316250762	1.0214120255648993	-0.003183368698651108
9.45	-3.3	123.85895875617132	1.0168316002826856	-0.0011246980922423738
9.45	-3.2	124.1235625756385	1.0123300763365677	0.0006126004054668524
9.45	-3.1	124.34195014322482	1.0080908480747723	0.0020540525648370805
9.45	-3.	124.51848133623292	1.004212684160521	0.0032242473599111976
9.45	-2.9	124.65713993002309	1.000753228999443	0.004146516338687498
9.45	-2.8	124.76160420591005	0.997733678628606	0.004843129784033111
9.45	-2.7	124.83528398417921	0.9951489449510831	0.005335332198856367
9.45	-2.6	124.88135217749661	0.9929755913845355	0.005643376665032673
9.45	-2.5	124.90277144269285	0.9911780784390061	0.005786557258936856
9.45	-2.4	124.9023167060575	0.9897138411183448	0.00578323965115414
9.45	-2.3	124.88259420129081	0.988537144559487	0.005650889963912713
9.45	-2.2	124.84605750955804	0.9876021174376604	0.005406102003162085
9.45	-2.1	124.7950209397425	0.9868650499047078	0.0050646228263206625
9.45	-2.	124.73167080958126	0.9862859208902961	0.004641376859381534
9.45	-1.9	124.65807464312981	0.9858294703877419	0.0041504883612072455
9.45	-1.8	124.57618873648981	0.9854658264682143	0.003605302504030218
9.45	-1.7	124.48786425080927	0.9854816811112812	0.0030184050282075284
9.45	-1.6	124.39485198921302	0.9855295999874443	0.002401640238786265
9.45	-1.5	124.29880603951179	0.9855388929135813	0.0017661280176304237
9.45	-1.4	124.20128647012129	0.985504540241493	0.0011222789014723109
9.45	-1.3	124.1037615333121	0.9854265016446107	0.0004798107594885734
9.45	-1.2	124.00760244265504	0.9853120904510462	-0.00015226566828440563
9.45	-1.1	123.91409169105438	0.985163055917738	-0.0007656385198920104
9.45	-1.	123.82443445712669	0.9849911808471319	-0.0013525263298996767
9.45	-0.9	123.73973430984167	0.9848064007042581	-0.0019058834446565448
9.45	-0.8	123.66100296337095	0.9846182434154116	-0.002419306111946115
9.45	-0.7	123.58915876910315	0.9844350008851706	-0.0028870285616036037
9.45	-0.6	123.52502526315597	0.9842630763822768	-0.003303919208268273
9.45	-0.5	123.46932968010591	0.9841064057175828	-0.0036654766312225473
9.45	-0.4	123.42270130338845	0.9839660929499416	-0.003967827386288605
9.45	-0.3	123.38566990221935	0.98384021840846	-0.004207724632965787
9.45	-0.2	123.35866408195432	0.9837240534470766	-0.004382548541158389
9.45	-0.1	123.34200978616923	0.9836101003633502	-0.004490307400505628
9.45	0.	123.33592886101546	0.9834886767704347	-0.004529640560876472
9.45	0.1	123.34053779224818	0.9833547891565502	-0.004499821819168914
9.45	0.2	123.35584656855723	0.9831775970746435	-0.004400764928498606
9.45	0.3	123.38175774846499	0.9829638152550473	-0.00423302964030129
9.45	0.4	123.41806568411717	0.9826961558776617	-0.003997829229453881
9.45	0.5	123.46445590648024	0.9823655131311	-0.0036970396174114684
9.45	0.6	123.52050474840115	0.9819656211979577	-0.0033332090015033983
9.45	0.7	123.58567902785344	0.9828305950608609	-0.0029095691969111895
9.45	0.8	123.65933587706185	0.9845795386641072	-0.0024300482195161177
9.45	0.9	123.74072265617251	0.9865575754059961	-0.0018992838615929444
9.45	1.	123.8289768660255	0.9887149108647435	-0.0013226390544508054
9.45	1.1	123.92312615404907	0.990984675048665	-0.0007062164343868901
9.45	1.2	124.02208829383805	0.9932830191692545	-0.000056875207415596485
9.45	1.3	124.124657054828	0.9955111238736976	0.0006176435916683265
9.45	1.4	124.22953713757934	0.9975684998206162	0.0013089910673544508
9.45	1.5	124.33531509248982	0.9993399924124589	0.00200791758387793
9.45	1.6	124.44046045335084	1.0007164671918645	0.002704326497028932
9.45	1.7	124.54332720407065	1.0015996661993682	0.0033872572773637408
9.45	1.8	124.64215059066541	1.0019138267817311	0.004044859120737702
9.45	1.9	124.73504337051331	1.0019391700821814	0.004664364112606505
9.45	2.	124.81999099158648	1.0014819521376097	0.005232059475418868
9.45	2.1	124.89484545652174	1.000579437009435	0.0057332579485929805
9.45	2.2	124.95731770141964	0.9994072534617402	0.006152266938813995
9.45	2.3	125.00496824812346	0.9982620015979933	0.006472356055680091
9.45	2.4	125.03519571568962	0.9975937286454268	0.006675723251700183
9.45	2.5	125.04522299037197	0.9980442948564132	0.006743459196135802
9.45	2.6	125.03208054820165	1.0014815926664085	0.0066555102557851464
9.45	2.7	124.99258642857093	1.0083854008453699	0.006390639541731566
9.45	2.8	124.92332227508922	1.0182130313028068	0.005926386220994735
9.45	2.9	124.82060483359018	1.03334618696924	0.0052390229321121196
9.45	3.	124.68045178690377	1.0593823616903109	0.004303511649959943
9.45	3.1	124.49854114252221	1.0975979864407321	0.0030934565340958106
9.45	3.2	124.27016251538902	1.1518155973000859	0.0015810550023625802
9.45	3.3	123.99015200177813	1.2267527392176305	-0.0002629857209360195
9.45	3.4	123.65280477376514	1.3282074384225098	-0.0024696679790550888
9.45	3.5	123.25188212189451	1.463154787792078	-0.00507108297577185
9.45	3.6	122.78040808662884	1.6413501961939971	-0.008101193194876816
9.45	3.7	122.23069715981076	1.8743367313896186	-0.011594920759773773
9.45	3.8	121.59377575223586	2.173482064539286	-0.015590882097953639
9.45	3.9	120.8597693741669	2.55410777495338	-0.02012784436404335
9.45	4.	120.01731852699761	3.0343983648281636	-0.02524701999689736
9.45	4.1	119.0533789839759	3.636430271656238	-0.030991508706898332
9.45	4.2	117.9528165696594	4.386525409331384	-0.03740664992019791
9.45	4.3	116.69794300631612	5.316091282688504	-0.04453997610613257
9.45	4.4	115.26788041145556	6.4625419796603865	-0.05244139280498634
9.45	4.5	113.63773040836772	7.870376550452249	-0.061163323842729926
9.45	4.6	111.77743840753266	9.592489676643325	-0.07076096471788404
9.45	4.7	109.65025019504256	11.69177110508815	-0.08129251127711509
9.45	4.8	107.2105437364327	14.24316643400715	-0.09281944109699072
9.45	4.9	104.4006604647729	17.33652453019475	-0.10540703283149466
9.45	5.	101.14618262381438	21.080760327993886	-0.11912493995252357
9.6	-5.	105.29319206106217	4.759851386289867	-0.10295355299127443
9.6	-4.9	107.82655010878004	3.8579686094616505	-0.09147655631632408
9.6	-4.8	110.04823102110224	3.161174081640908	-0.08090722089866045
9.6	-4.7	112.0034718586885	2.6232229028524046	-0.07119330162874765
9.6	-4.6	113.72868343982934	2.208729475172035	-0.06228540203361674
9.6	-4.5	115.25361762590234	1.8904042565113173	-0.054136672728885386
9.6	-4.4	116.60292168529611	1.647041979626664	-0.04670249777432268
9.6	-4.3	117.79723080644257	1.4621018858349402	-0.039940422692177305
9.6	-4.2	118.85401434444626	1.3226232712452486	-0.033809915265648624
9.6	-4.1	119.78819764927718	1.218423267707763	-0.028272260100380135
9.6	-4.	120.61264126273913	1.1414887113488987	-0.02329045196581824
9.6	-3.9	121.33851399622993	1.0855102714269549	-0.018829102445885842
9.6	-3.8	121.97558673561758	1.04552256151824	-0.014854359463796145
9.6	-3.7	122.5324659371045	1.0350694718572981	-0.01133383358398049
9.6	-3.6	123.01678726815629	1.0289895536367908	-0.00823648440846031
9.6	-3.5	123.43531504084466	1.025346015293806	-0.005532952154395282
9.6	-3.4	123.7942515854932	1.02120528159017	-0.003194232033828591
9.6	-3.3	124.09904258170732	1.016906137470329	-0.0011935861312907664
9.6	-3.2	124.35466905164111	1.012693283117244	0.0004948787168024341
9.6	-3.1	124.56569649568995	1.0086959508448672	0.0018959045424944629
9.6	-3.	124.73629565161615	1.0050510558686767	0.00303335680590356
9.6	-2.9	124.87031202032837	1.0017988059764207	0.003929881518345363
9.6	-2.8	124.97129110369067	0.9989595789382122	0.004607101070999299
9.6	-2.7	125.04252165294709	0.996528825835199	0.005085644891133223
9.6	-2.6	125.08706561274751	0.9944846981918545	0.0053851833498154075
9.6	-2.5	125.10778339989045	0.992794024070875	0.005524458533734095
9.6	-2.4	125.10735530678096	0.9914168256496367	0.0055213130581921455
9.6	-2.3	125.08829959608835	0.9903101712773292	0.005392718399813229
9.6	-2.2	125.05298764874848	0.9894310550776027	0.0051548008006756865
9.6	-2.1	125.00365686271992	0.9887383306902962	0.0048228652004747435
9.6	-2.	124.94242119309882	0.9881943948684437	0.004411419125910622
9.6	-1.9	124.87128000333247	0.9877660876802992	0.003934193629680095
9.6	-1.8	124.79212526371451	0.9874252852487047	0.0034041635818220506
9.6	-1.7	124.70674729416884	0.9874414879481179	0.0028335667398109166
9.6	-1.6	124.6168393567627	0.9874879967706676	0.0022339205707168908
9.6	-1.5	124.52400111675895	0.987498343299464	0.001616038862974234
9.6	-1.4	124.42974146199609	0.9874675575207874	0.0009900474347463092
9.6	-1.3	124.33546987558861	0.9874004978168642	0.00036533592375822405
9.6	-1.2	124.24252939907647	0.9872927268543634	-0.00024923799802271246
9.6	-1.1	124.15216538062859	0.9871527365234414	-0.0008455130937330829
9.6	-1.	124.06552197875553	0.9869919925178436	-0.0014161051210572692
9.6	-0.9	123.98367171717226	0.9868199415998049	-0.0019540900513902795
9.6	-0.8	123.90759346536066	0.986644572789757	-0.002453239200971978
9.6	-0.7	123.83817424347404	0.9864736640607958	-0.0029079460296408885
9.6	-0.6	123.77620931838868	0.9863132011792288	-0.0033132211741851852
9.6	-0.5	123.72240073649004	0.9861668737142395	-0.0036646886451263197
9.6	-0.4	123.67735581341812	0.9860356906874728	-0.003958583738448797
9.6	-0.3	123.64158561412643	0.9859178821545242	-0.004191752059038649
9.6	-0.2	123.61550338720843	0.9858089453443597	-0.004361649348248668
9.6	-0.1	123.59942318712959	0.9857018656298919	-0.004466343162879721
9.6	0.	123.59355845305586	0.9855875557771441	-0.004504514886084415
9.6	0.1	123.59802085011346	0.985461326079843	-0.00447546388953754
9.6	0.2	123.6128191699037	0.985294263033694	-0.004379112093451494
9.6	0.3	123.63785846834952	0.9850926114112752	-0.00421601025419345
9.6	0.4	123.67293928786992	0.9848401792866355	-0.003987345017185222
9.6	0.5	123.717757105943	0.984528418115616	-0.0036949472401661618
9.6	0.6	123.77190195296178	0.984151485797895	-0.0033413018372388525
9.6	0.7	123.83485812967812	0.9849661311354225	-0.002929558368918575
9.6	0.8	123.90600400804402	0.9866072446562555	-0.0024635432005232077
9.6	0.9	123.98461194587591	0.9884633739566198	-0.0019477725645516766
9.6	1.	124.06984824310379	0.9904878148636698	-0.001387466604556263
9.6	1.1	124.16077141633357	0.9926185099050997	-0.0007885671364638996
9.6	1.2	124.25632952854349	0.9947776217705808	-0.00015781869725324527
9.6	1.3	124.35538017235945	0.9968744809691827	0.0004975040875586506
9.6	1.4	124.4566598030528	0.9987965607076603	0.0011690056172697152
9.6	1.5	124.55879049006984	1.0004588744093326	0.00184779162301036
9.6	1.6	124.6603017097317	1.0017501439116643	0.002524044727975669
9.6	1.7	124.75960287884432	1.0025781770536355	0.0031871134395753953
9.6	1.8	124.85498889100384	1.002871716734191	0.003825483040824078
9.6	1.9	124.94463642178336	1.0028941898234933	0.0044267508065228695
9.6	2.	125.02659929885584	1.0024634004306847	0.004977598712582958
9.6	2.1	125.09880270526918	1.0016142514169388	0.005463765223497126
9.6	2.2	125.15903588499572	1.0005116806329113	0.005870015866617666
9.6	2.3	125.20494324211894	0.9994342622619854	0.00618011209475243
9.6	2.4	125.23401345902136	0.9988047589043845	0.006376778627390306
9.6	2.5	125.24356635435993	0.999226009284996	0.006441670005849526
9.6	2.6	125.23073696038578	1.0024575483535187	0.006355334118140002
9.6	2.7	125.19245661143295	1.008943542187808	0.006097175950207999
9.6	2.8	125.12543017655064	1.018175826444562	0.005645417828107929
9.6	2.9	125.02610906026781	1.0323725757689175	0.004977059177286587
9.6	3.	124.89065886952851	1.0568204930037695	0.004067834073446588
9.6	3.1	124.71492090758515	1.0927028493543247	0.0028921658692244376
9.6	3.2	124.49436621909112	1.1436058784398995	0.0014231205363256227
9.6	3.3	124.22402300807582	1.2139652548918036	-0.0003677531409190249
9.6	3.4	123.89845323770791	1.309170970041265	-0.002510212343397454
9.6	3.5	123.51164023792205	1.4358253167918775	-0.005035575725794897
9.6	3.6	123.05697312069775	1.6029753301712475	-0.007976644791728063
9.6	3.7	122.52690209076032	1.821640071874313	-0.011367353816788446
9.6	3.8	121.91307475383758	2.102309156469417	-0.01524478159204528
9.6	3.9	121.20599584218553	2.459199073720768	-0.01964655784765198
9.6	4.	120.39485552957845	2.909546494921827	-0.024612489570518502
9.6	4.1	119.46724912354267	3.4739457251870647	-0.0301843167569174
9.6	4.2	118.40882962827973	4.177028331837377	-0.036405810915626675
9.6	4.3	117.20286210724926	5.048192154887033	-0.043322884527142703
9.6	4.4	115.82964530456186	6.122461391122712	-0.05098372200630219
9.6	4.5	114.26575446152111	7.441496977011923	-0.059438908906221645
9.6	4.6	112.4830052815928	9.054826919178751	-0.06874169256641155
9.6	4.7	110.44707504637505	11.021317560583967	-0.07894812640116981
9.6	4.8	108.1155482359433	13.411077908817362	-0.09011741091069189
9.6	4.9	105.43511825965645	16.308014290137976	-0.10231229191405822
9.6	5.	102.33744809035885	19.813502014107215	-0.11559962869888414
9.749999999999998	-5.	106.24660172614014	4.5063312916104366	-0.10009756695060318
9.749999999999998	-4.9	108.67085176203	3.6683712808345206	-0.08895687082752268
9.749999999999998	-4.8	110.80004510859875	3.019960612794648	-0.07869580696334037
9.749999999999998	-4.7	112.6762591283855	2.5186935373060493	-0.06926401030891471
9.749999999999998	-4.6	114.33352030043062	2.132015923382923	-0.060613813568371665
9.749999999999998	-4.5	115.79974584968672	1.8347461939401768	-0.052699952351521806
9.749999999999998	-4.4	117.09813572715468	1.6072727354528524	-0.0454793137739983
9.749999999999998	-4.3	118.24817461783019	1.4342673100995995	-0.03891084537327478
9.749999999999998	-4.2	119.26640140391653	1.3036946751828253	-0.032955319966623285
9.749999999999998	-4.1	120.16697868406062	1.2060839810170592	-0.027575258016627704
9.749999999999998	-4.	120.96213501220183	1.133971477769478	-0.022734822675949153
9.749999999999998	-3.9	121.6625101541858	1.0814727609199366	-0.018399731730009923
9.749999999999998	-3.8	122.27742789951053	1.0439514098469687	-0.014537180391788376
9.749999999999998	-3.7	122.81511351509015	1.0341560743589326	-0.011115773397749856
9.749999999999998	-3.6	123.28286958771588	1.0284532464893488	-0.00810546008782835
9.749999999999998	-3.5	123.68720027188964	1.0250355217098388	-0.005477600114479925
9.749999999999998	-3.4	124.0340239158431	1.0211474458148189	-0.003204272339659142
9.749999999999998	-3.3	124.32858223823715	1.0171070396611412	-0.0012594806827536387
9.749999999999998	-3.2	124.575681398235	1.0131374035114504	0.0003819844649971052
9.749999999999998	-3.1	124.77970746441082	1.0093892142483867	0.0017442521535039335
9.749999999999998	-3.	124.94466450270446	1.005956686163799	0.0028502063822070517
9.749999999999998	-2.9	125.07426279847854	1.0028962365954044	0.0037219611353631193
9.749999999999998	-2.8	125.17192440088446	1.0002238813704167	0.00438051839738475
9.749999999999998	-2.7	125.24082320044454	0.9979357144044201	0.004845917393393122
9.749999999999998	-2.6	125.28391577777168	0.9960113475952284	0.005137268433583524
9.749999999999998	-2.5	125.30396538374642	0.9944196158059526	0.0052727826961059265
9.749999999999998	-2.4	125.30356231768623	0.99312311550581	0.0052698004483288235
9.749999999999998	-2.3	125.28514109999394	0.9920814844165591	0.0051448174480326694
9.749999999999998	-2.2	125.25099492894812	0.991254240011898	0.004913509760982669
9.749999999999998	-2.1	125.20328790536165	0.9906027326066749	0.004590757404186567
9.749999999999998	-2.	125.14406509471729	0.9900915407262971	0.004190666517014434
9.749999999999998	-1.9	125.07526092295512	0.9896894566399084	0.003726589684192032
9.749999999999998	-1.8	124.99870604583185	0.9893699897612009	0.0032111455128584626
9.749999999999998	-1.7	124.91613284515769	0.9893866505052813	0.00265623644889762
9.749999999999998	-1.6	124.82917975454427	0.9894320252276714	0.002073065733248919
9.749999999999998	-1.5	124.73939041989293	0.9894455003424554	0.0014721368834009485
9.749999999999998	-1.4	124.64822193374938	0.9894205650341235	0.0008632446992106677
9.749999999999998	-1.3	124.55706056542321	0.9893552654637148	0.0002557054034194317
9.749999999999998	-1.2	124.46718591998753	0.989255734061274	-0.0003419931386318825
9.749999999999998	-1.1	124.37980151705035	0.9891273905467131	-0.000921935916432158
9.749999999999998	-1.	124.29602525431648	0.988978843244027	-0.0014768299267577806
9.749999999999998	-0.9	124.21688829592527	0.9888187870552656	-0.002000008224097863
9.749999999999998	-0.8	124.14333566568601	0.988655471020067	-0.002485410620606067
9.749999999999998	-0.7	124.07622468781587	0.9884961934680234	-0.0029275828996119385
9.749999999999998	-0.6	124.01632373763067	0.9883465246843883	-0.0033216725273675918
9.749999999999998	-0.5	123.96431093499552	0.9882099360775811	-0.003663425316182377
9.749999999999998	-0.4	123.920772734962	0.9880863695802304	-0.003949185590203595
9.749999999999998	-0.3	123.88620188942053	0.9879758782867754	-0.004175881146818501
9.749999999999998	-0.2	123.86099766853282	0.9878736759901017	-0.0043410404826144736
9.749999999999998	-0.1	123.8454630054879	0.9877729857152815	-0.004442787667653103
9.749999999999998	0.	123.83980343040216	0.9876652795218916	-0.004479844789435042
9.749999999999998	0.1	123.84412603432226	0.9875461303721096	-0.004451535335077882
9.749999999999998	0.2	123.85843853385602	0.9873883625472217	-0.004357789010667003
9.749999999999998	0.3	123.88264835361589	0.987197916836891	-0.004199147422196313
9.749999999999998	0.4	123.91656187402792	0.9869596167963834	-0.003976771213109381
9.749999999999998	0.5	123.95988335760086	0.9866661879327836	-0.003692447832507967
9.749999999999998	0.6	124.0122164790616	0.9863104401583058	-0.0033486067634171113
9.749999999999998	0.7	124.07306217851244	0.9870783713655698	-0.002948315183783197
9.749999999999998	0.8	124.14181905231834	0.9886193979972404	-0.0024952995409329853
9.749999999999998	0.9	124.2177833025487	0.9903623341239154	-0.0019939585182782577
9.749999999999998	1.	124.30014847903789	0.9922633627314354	-0.0014493762060884124
9.749999999999998	1.1	124.38800550915703	0.9942636117390293	-0.0008673362481913319
9.749999999999998	1.2	124.48034289144294	0.9962898444740205	-0.0002543336284643524
9.749999999999998	1.3	124.57604433937028	0.9982557735503974	0.00038239269023555844
9.749999999999998	1.4	124.67389097146723	1.0000687408734592	0.0010348645803869572
9.749999999999998	1.5	124.77256647906654	1.0016277527403616	0.0016943869508647194
9.749999999999998	1.6	124.87062684095267	1.0028370364067882	0.0023512830373309465
9.749999999999998	1.7	124.96653988341944	1.003613665924206	0.0029952759012767532
9.749999999999998	1.8	125.05866000523014	1.0038878515258887	0.003615178878684816
9.749999999999998	1.9	125.1452246755186	1.0039074080110595	0.004198940104888006
9.749999999999998	2.	125.22435279695215	1.0035008984585119	0.004733620717856012
9.749999999999998	2.1	125.29403914223738	1.002701047258455	0.005205368407360418
9.749999999999998	2.2	125.35214743649016	1.0016628660381457	0.005599388699607896
9.749999999999998	2.3	125.39640189272367	1.0006481898978024	0.005899915015705651
9.749999999999998	2.4	125.42437680737218	1.0000544576952564	0.006090178116189067
9.749999999999998	2.5	125.4334840455963	1.0004484261267805	0.006152372931732375
9.749999999999998	2.6	125.42095799995465	1.00348920358077	0.006067625038268229
9.749999999999998	2.7	125.38383753645033	1.0095878608161826	0.005815954321789635
9.749999999999998	2.8	125.31894445663556	1.0182682181503537	0.0053762383852414275
9.749999999999998	2.9	125.22285778967944	1.0315965293881817	0.0047261731387942055
9.749999999999998	3.	125.09188320747604	1.0545721713587	0.003842232043822766
9.749999999999998	3.1	124.92201657309757	1.0882918633361953	0.002699622967351066
9.749999999999998	3.2	124.70888835525103	1.1361397561349804	0.0012722199585672514
9.749999999999998	3.3	124.44774478660123	1.2022295361464899	-0.00046754788311650225
9.749999999999998	3.4	124.13335189639044	1.2916649471977166	-0.002548401370411936
9.749999999999998	3.5	123.75994051197428	1.410625762395398	-0.0050007149793254504
9.749999999999998	3.6	123.32115169216387	1.5676212057873613	-0.007856304793469313
9.749999999999998	3.7	122.80979230198719	1.7729427330307033	-0.011148035028619066
9.749999999999998	3.8	122.2178563320076	2.036433812135826	-0.01491171486727716
9.749999999999998	3.9	121.53628517461156	2.371433821424631	-0.019183788063813725
9.749999999999998	4.	120.75477697918033	2.794074259599313	-0.024002759673954724
9.749999999999998	4.1	119.86153109903367	3.3236507298976363	-0.029408993336756964
9.749999999999998	4.2	118.84292612223935	3.983236275710027	-0.035444802666386575
9.749999999999998	4.3	117.68310854011595	4.80036961154569	-0.042154556363714145
9.749999999999998	4.4	116.36346085594596	5.80786341033911	-0.04958479915593644
9.749999999999998	4.5	114.86190737391125	7.044754353336472	-0.05778438359515444
9.749999999999998	4.6	113.15197839535888	8.557447297698474	-0.06680465717488204
9.749999999999998	4.7	111.20155136985376	10.401097449948566	-0.07669968694113619
9.749999999999998	4.8	108.97110288675488	12.641356010853045	-0.08752650495227718
9.749999999999998	4.9	106.41121746329624	15.356687099021343	-0.09934548960726747
9.749999999999998	5.	103.45894164697087	18.641630569900798	-0.11222085125536667
9.9	-5.	107.14879051603998	4.2740369012931865	-0.09735266038008655
9.9	-4.9	109.47098133935769	3.494405606161237	-0.08653479233260564
9.9	-4.8	111.5134169976649	2.8902493017850333	-0.07656973964594976
9.9	-4.7	113.31532727414194	2.4226025010958665	-0.06740891135050323
9.9	-4.6	114.90857511243739	2.0614591502808253	-0.059006281124339435
9.9	-4.5	116.31940031553735	1.7835501436231596	-0.051318104211380174
9.9	-4.4	117.56968403130448	1.5707033029263329	-0.04430266684845836
9.9	-4.3	118.67784321147015	1.4086952836393039	-0.037920276197313446
9.9	-4.2	119.65955717286316	1.2863377870802282	-0.03213295980476711
9.9	-4.1	120.52828181533691	1.1948102957959605	-0.0269044120028389
9.9	-4.	121.29565767013582	1.1271527029280293	-0.022199913507395932
9.9	-3.9	121.9718309484109	1.0778706463105436	-0.01798624084694264
9.9	-3.8	122.56570734377317	1.0426303433780504	-0.014231592765814413
9.9	-3.7	123.08515490744303	1.0334425970559522	-0.010905526381211804
9.9	-3.6	123.53716864459665	1.028085905306071	-0.007978894609584133
9.9	-3.5	123.9279909424897	1.0248764550390916	-0.005423874293988405
9.9	-3.4	124.26329035322225	1.0212207563332498	-0.0032134885732135535
9.9	-3.3	124.54811854028206	1.0174200622881528	-0.0013223932804154043
9.9	-3.2	124.78709600106934	1.0136843585060973	0.0002738548309519154
9.9	-3.1	124.98444020208733	1.0101572342152423	0.0015986316165795128
9.9	-3.	125.14402682382607	1.0069278590692932	0.0026743120031030923
9.9	-2.9	125.26942227606006	1.0040422599979024	0.003522243089149467
9.9	-2.8	125.3639238633718	1.0015245665738775	0.004162834565458323
9.9	-2.7	125.43060126024866	0.9993685748561205	0.004615577842322693
9.9	-2.6	125.47231088482698	0.9975552145963604	0.0048990445989254144
9.9	-2.5	125.4917235883925	0.9960553154536314	0.005030935884107329
9.9	-2.4	125.491344027899	0.9948337052382783	0.0050281084974774445
9.9	-2.3	125.47352699867004	0.9938524357184519	0.004906600442494281
9.9	-2.2	125.44049123066819	0.9930734104608092	0.004681654853641408
9.9	-2.1	125.39433095809561	0.9924602149535531	0.004367742589524062
9.9	-2.	125.33702558932715	0.9919795221001948	0.003978583528711915
9.9	-1.9	125.2704476506891	0.9916019177926643	0.003527165857144139
9.9	-1.8	125.19636683598135	0.9913045069281878	0.0030257613568481917
9.9	-1.7	125.11646181660235	0.9913215763070724	0.0024859328707949532
9.9	-1.6	125.03231977070334	0.9913658599279955	0.0019186012966965274
9.9	-1.5	124.9454388375632	0.9913785884470059	0.0013339993573290646
9.9	-1.4	124.85723247304092	0.9913551449952962	0.0007417143312033816
9.9	-1.3	124.76902968809947	0.9912957632416521	0.00015069284258939497
9.9	-1.2	124.6820749625226	0.9912039506137802	-0.00043075565606973815
9.9	-1.1	124.59753328550453	0.9910851094918058	-0.0009949257023822641
9.9	-1.	124.51648583587405	0.990947183827231	-0.001534722864752286
9.9	-0.9	124.43993033636589	0.9907982254383114	-0.0020436574249944883
9.9	-0.8	124.36878035068754	0.9906461505927098	-0.002515836819904381
9.9	-0.7	124.30386507950531	0.9904976541360924	-0.0029459524339150375
9.9	-0.6	124.24592731101437	0.9903580113011827	-0.0033292835923743533
9.9	-0.5	124.19562245605925	0.9902304442463503	-0.003661691305235651
9.9	-0.4	124.15351712395295	0.9901158348811379	-0.0039396163904667075
9.9	-0.3	124.12008777393761	0.9900125686084209	-0.004160078453255785
9.9	-0.2	124.0957192888864	0.9899166835659514	-0.004320675884510926
9.9	-0.1	124.08070372690422	0.9898219482760027	-0.004419587223845334
9.9	0.	124.07523908176508	0.9897203553464493	-0.004455573401169359
9.9	0.1	124.07942816445649	0.9896077625910635	-0.004427980949972661
9.9	0.2	124.09327767089883	0.9894585904494875	-0.0043367468085526995
9.9	0.3	124.11669735882259	0.9892784222169126	-0.004182403674905813
9.9	0.4	124.14949935458498	0.9890529604844147	-0.003966086670608986
9.9	0.5	124.19139769137486	0.9887746466465615	-0.0036895411463599218
9.9	0.6	124.24200790477666	0.9884382886341712	-0.0033551314663333026
9.9	0.7	124.30084675168925	0.989162952296212	-0.002965850837145574
9.9	0.8	124.367332112581	0.9906111549129406	-0.002525332535193728
9.9	0.9	124.44078283930914	0.99224912790865	-0.0020378618408108673
9.9	1.	124.52041838192152	0.9940357933038939	-0.001508392139980809
9.9	1.1	124.60535955301806	0.9959156177458794	-0.0009425508440918384
9.9	1.2	124.69462748012405	0.9978198683011072	-0.0003466626049920263
9.9	1.3	124.78714280835162	0.9996675422741816	0.0002722307092262108
9.9	1.4	124.88172567987809	1.0013711552509506	0.0009063620870867137
9.9	1.5	124.9770972445614	1.0028377060047404	0.001547225273966335
9.9	1.6	125.07187438286344	1.003976184465671	0.0021855366901470455
9.9	1.7	125.16456950775209	1.0047051957006659	0.0028112271935358812
9.9	1.8	125.25358830270588	1.0049585070972995	0.0034134032925245417
9.9	1.9	125.33722221144257	1.0049751747265958	0.00398035092419588
9.9	2.	125.41365600900033	1.0045910149839443	0.004499509442473695
9.9	2.1	125.48095073958616	1.003836705429066	0.004957419615481698
9.9	2.2	125.53704102971452	1.0028580627417085	0.005339709376814002
9.9	2.3	125.57972697764225	1.0019015016504227	0.0056310661050674796
9.9	2.4	125.60666435711505	1.0013408471319138	0.005815206027549494
9.9	2.5	125.61535257380324	1.0017093971117106	0.005874843316831226
9.9	2.6	125.60312045237869	1.0045731303726058	0.005791657437610946
9.9	2.7	125.56710901516819	1.0103123143851178	0.005546258765696352
9.9	2.8	125.50425107227221	1.0184805449109433	0.005118153043533899
9.9	2.9	125.41124675147665	1.0310027361314837	0.004485703651094901
9.9	3.	125.28453450044343	1.0526122157024531	0.0036260932616361194
9.9	3.1	125.12025062001922	1.0843313918999655	0.002515254780842524
9.9	3.2	124.91420282189407	1.1293146103873681	0.00112787367608852
9.9	3.3	124.66180939988924	1.1914642791057872	-0.0005626503281990561
9.9	3.4	124.35804190964255	1.2755499015461567	-0.0025843010548540976
9.9	3.5	123.9973624774972	1.3873781186630652	-0.004966435008470688
9.9	3.6	123.57366273682669	1.534946923214335	-0.007739881086030416
9.9	3.7	123.08006094651732	1.727910622109789	-0.010936598331761152
9.9	3.8	122.50889416467392	1.9754847155067523	-0.014591064034310076
9.9	3.9	121.85150743969191	2.2901977401349143	-0.018738627595288757
9.9	4.	121.098073366608	2.687169025703426	-0.023416549820717364
9.9	4.1	120.2373540654718	3.184488859459819	-0.028663879179004585
9.9	4.2	119.25640232402016	3.8037876617311213	-0.03452153814789821
9.9	4.3	118.14018102543865	4.570882760270862	-0.04103242200177615
9.9	4.4	116.87107019018114	5.516541278519796	-0.04824153078866539
9.9	4.5	115.42824153784831	6.677360927324173	-0.05619601634594013
9.9	4.6	113.78678999818948	8.096858595869406	-0.0649454604783205
9.9	4.7	111.91659521660243	9.826754880116283	-0.07454203557959677
9.9	4.8	109.78075049998745	11.928584830812781	-0.08504071821669842
9.9	4.9	107.33333367852602	14.475812945238317	-0.09649965732219284
9.9	5.	104.51617913950285	17.55675559847893	-0.1089805751395534
10.049999999999999	-5.	108.00338672872832	4.060852754398141	-0.09471313901866799
10.049999999999999	-4.9	110.2299473979374	3.3345478013814898	-0.08420535117428007
10.049999999999999	-4.8	112.19087640684675	2.770939799344461	-0.07452468756888485
10.049999999999999	-4.7	113.9228281696769	2.3341553479684336	-0.06562425476794148
10.049999999999999	-4.6	115.45569642336616	1.9964890702054419	-0.05745957916094209
10.049999999999999	-4.5	116.81418581174901	1.7364047114982384	-0.04998836207744383
10.049999999999999	-4.4	118.01896263362055	1.5370407422088448	-0.04317023726583223
10.049999999999999	-4.3	119.08746400898882	1.3851823087867388	-0.0369667856975972
10.049999999999999	-4.2	120.0345696593816	1.270411692103636	-0.031341234433661005
10.049999999999999	-4.1	120.8730760074367	1.1845070335134977	-0.026258428755212067
10.049999999999999	-4.	121.61407757188083	1.1209699289117765	-0.021684704876514985
10.049999999999999	-3.9	122.26725942511084	1.0746648347646044	-0.017587853216139086
10.049999999999999	-3.8	122.84113569645285	1.0415366364490524	-0.013937034539124385
10.049999999999999	-3.7	123.34323934390555	1.0329107034251308	-0.010702719021151282
10.049999999999999	-3.6	123.78027616319741	1.027873455418657	-0.00785662600557692
10.049999999999999	-3.5	124.15823817918985	1.0248553708151036	-0.0053717512479511675
10.049999999999999	-3.4	124.48257019892326	1.0214148678363415	-0.0032219199832560497
10.049999999999999	-3.3	124.75813208725275	1.0178358803762961	-0.0013825207594675634
10.049999999999999	-3.2	124.98937280177546	1.0143168881869968	0.00017018943121802077
10.049999999999999	-3.1	125.18035659528033	1.0109928374888852	0.0014589159286102354
10.049999999999999	-3.	125.3348198925363	1.0079485409301725	0.0025053914583629197
10.049999999999999	-2.9	125.45620453437385	1.0052306305871639	0.0033303707584056083
10.049999999999999	-2.8	125.54769748676689	1.0028565760494956	0.003953683154520764
10.049999999999999	-2.7	125.61225973008295	1.0008232892165267	0.004394253749729016
10.049999999999999	-2.6	125.65265239525327	0.9991113056501746	0.00467012777933383
10.049999999999999	-2.5	125.67145827676991	0.9976960002314712	0.00479852706953398
10.049999999999999	-2.4	125.6711008108694	0.9965439810682426	0.004795846585211434
10.049999999999999	-2.3	125.65385889130013	0.9956194662017737	0.004677683795933793
10.049999999999999	-2.2	125.62188014094919	0.9948867684397413	0.004458864466133194
10.049999999999999	-2.1	125.57719244694793	0.9943091397802988	0.004153453416360406
10.049999999999999	-2.	125.52171269522316	0.9938567209008085	0.003774808191168759
10.049999999999999	-1.9	125.45725452306145	0.9935017577727479	0.0033355669200026763
10.049999999999999	-1.8	125.38553449746868	0.9932206582532643	0.0028476754228325338
10.049999999999999	-1.7	125.30817717157865	0.9932384004363115	0.0023224031610755563
10.049999999999999	-1.6	125.22671864622755	0.9932821736508544	0.0017703568001349174
10.049999999999999	-1.5	125.14261061811725	0.9932960836152773	0.0012015000680548477
10.049999999999999	-1.4	125.05722151418587	0.9932761437750912	0.0006251630445646209
10.049999999999999	-1.3	124.97183835435006	0.9932223944148859	0.0000500527437164236
10.049999999999999	-1.2	124.88766668704812	0.9931377930671914	-0.0005157400903496798
10.049999999999999	-1.1	124.8058341654195	0.9930278983516132	-0.0010647149404000925
10.049999999999999	-1.	124.72738706325978	0.992899958364049	-0.0015899686963888257
10.049999999999999	-0.9	124.65329109263767	0.9927614936442382	-0.002085184156043751
10.049999999999999	-0.8	124.58443045317028	0.9926198726841164	-0.0025446244705878973
10.049999999999999	-0.7	124.52160700940155	0.9924815122836605	-0.0029631268708529487
10.049999999999999	-0.6	124.46553939636175	0.992351282235731	-0.0033360956842352976
10.049999999999999	-0.5	124.41686139799222	0.9922321847846405	-0.003659503986406007
10.049999999999999	-0.4	124.37612075121145	0.9921250451480006	-0.003929889501385633
10.049999999999999	-0.3	124.3437779090986	0.9920283230082134	-0.004144354067123303
10.049999999999999	-0.2	124.32020463367292	0.9919382714925149	-0.004300563165235326
10.049999999999999	-0.1	124.30568283631854	0.9918490730412373	-0.004396747640924695
10.049999999999999	0.	124.30040336017912	0.9917531628518645	-0.004431705561526757
10.049999999999999	0.1	124.30446498116888	0.9916466307429772	-0.004404805622899348
10.049999999999999	0.2	124.31787345127287	0.9915054179837455	-0.004315991389430993
10.049999999999999	0.3	124.34054077775482	0.991334791004121	-0.004165786694578136
10.049999999999999	0.4	124.37228449942475	0.9911213001667107	-0.003955301917998359
10.049999999999999	0.5	124.41282731723476	0.9908578049415411	-0.0036862415659403153
10.049999999999999	0.6	124.46179659525261	0.9905395046944392	-0.003360912556675276
10.049999999999999	0.7	124.51872424717504	0.9912239326327921	-0.0029822339756396185
10.049999999999999	0.8	124.58304648258724	0.9925858681153699	-0.002553747301554103
10.049999999999999	0.9	124.65410359191607	0.9941263649031384	-0.002079630057967727
10.049999999999999	1.	124.73114024843856	0.9958066521999598	-0.0015647041667115197
10.049999999999999	1.1	124.81330515752624	0.9975745282107908	-0.0010144518607361416
10.049999999999999	1.2	124.8996506959124	0.9993653509682332	-0.0004350321244735722
10.049999999999999	1.3	124.9891326019971	1.0011031215927062	0.00016670330940202205
10.049999999999999	1.4	125.08060875818641	1.0027050011783842	0.00078319357358312
10.049999999999999	1.5	125.17284104640963	1.0040837012622035	0.0014061594760390317
10.049999999999999	1.6	125.26449107653274	1.0051536112611075	0.002026572521257805
10.049999999999999	1.7	125.35411912413925	1.005837757497929	0.0026346348303838835
10.049999999999999	1.8	125.44018221616591	1.0060769319591003	0.003219767200240947
10.049999999999999	1.9	125.52103090963125	1.0060909548799941	0.0037705795700578373
10.049999999999999	2.	125.59490491290694	1.0057275523219573	0.004274847793809003
10.049999999999999	2.1	125.65992824674242	1.0050132305170223	0.004719478755346014
10.049999999999999	2.2	125.71410087716471	1.0040894417199695	0.005090511195672734
10.049999999999999	2.3	125.75529722399082	1.003186723926163	0.005373076580667234
10.049999999999999	2.4	125.78125096313599	1.0026567546802028	0.005551357875938655
10.049999999999999	2.5	125.78954484089257	1.0030016401832853	0.00560856778617054
10.049999999999999	2.6	125.77759752152046	1.0057008896043413	0.0055269177511872575
10.049999999999999	2.7	125.74264715536907	1.0111060654447073	0.005287584950806008
10.049999999999999	2.8	125.68173199238771	1.018798562594739	0.004870677776677171
10.049999999999999	2.9	125.59166384124475	1.030575151133931	0.004255191440132269
10.049999999999999	3.	125.46900884460284	1.0509163697334714	0.0034189723282288323
10.049999999999999	3.1	125.31004874642552	1.0807663880970182	0.0023387202983675484
10.049999999999999	3.2	125.11074165233848	1.1231024785834336	0.0009898887701387596
10.049999999999999	3.3	124.86667649059966	1.1815889486835829	-0.0006533307062833588
10.049999999999999	3.4	124.57301815338833	1.2607077823855803	-0.002618059271233514
10.049999999999999	3.5	124.22444381353395	1.3659181585143614	-0.004932760546096586
10.049999999999999	3.6	123.81508944836615	1.5047346784974707	-0.007627112033814887
10.049999999999999	3.7	123.33835845114108	1.6862257334473867	-0.010732665266717178
10.049999999999999	3.8	122.7869127287047	1.9190398530103465	-0.014282214572839583
10.049999999999999	3.9	122.15247560320445	2.2149355298401616	-0.018310190051379065
10.049999999999999	4.	121.42566338454354	2.5881012435998656	-0.022852662770756017
10.049999999999999	4.1	120.59576339585756	3.0555108668838358	-0.027947424260386648
10.049999999999999	4.2	119.6504555023869	3.637458665614858	-0.03363407291866159
10.049999999999999	4.3	118.57545764045261	4.358169092479216	-0.03995410466106152
10.049999999999999	4.4	117.35408021177709	5.24650472320981	-0.046950999222347
10.049999999999999	4.5	115.96663851537502	6.336807821046719	-0.05467033486184534
10.049999999999999	4.6	114.38966317660262	7.669916387002047	-0.06315999909625984
10.049999999999999	4.7	112.59486200361134	9.29436755186586	-0.07247036248683968
10.049999999999999	4.8	110.54770265733472	11.267889455510328	-0.08265445494591238
10.049999999999999	4.9	108.20541074576899	13.659341327236206	-0.09376831158740014
10.049999999999999	5.	105.51409838570156	16.551349541249465	-0.10587131073107385
10.199999999999998	-5.	108.81368080650567	3.864912072120447	-0.09217368030688892
10.199999999999998	-4.9	110.95049095710233	3.1874482849395918	-0.08196389362477903
10.199999999999998	-4.8	112.83473680491166	2.6610547205153807	-0.07255659660234595
10.199999999999998	-4.7	114.5007360319247	2.2526446809099525	-0.06390652934969929
10.199999999999998	-4.6	115.97658474893375	1.9365953973360206	-0.05597068700431758
10.199999999999998	-4.5	117.28557945367866	1.6929448807708383	-0.04870814840074325
10.199999999999998	-4.4	118.44726638522233	1.5060258894756515	-0.042079832951692084
10.199999999999998	-4.3	119.47817451822097	1.3635442067956518	-0.03604854929745081
10.199999999999998	-4.2	120.39244404035409	1.2557901536088565	-0.030578668280218588
10.199999999999998	-4.1	121.20226001388733	1.1750887417258014	-0.02563610550254669
10.199999999999998	-4.	121.91820213191883	1.1153672642214332	-0.02118824101595173
10.199999999999998	-3.9	122.54952461974999	1.0718203327546831	-0.017203840948237452
10.199999999999998	-3.8	123.10437546599091	1.0406498947159974	-0.013652979026877635
10.199999999999998	-3.7	123.58997274268425	1.032543999426636	-0.010507001458932824
10.199999999999998	-3.6	124.01275010895358	1.0278019407525392	-0.007738458958431407
10.199999999999998	-3.5	124.37846417030606	1.0249603012037056	-0.005321129895541357
10.199999999999998	-3.4	124.69234690504709	1.0217187623098738	-0.003229619394457567
10.199999999999998	-3.3	124.959077749024	1.0183451429705315	-0.0014400136527522936
10.199999999999998	-3.2	125.18294306723585	1.0150271334301522	0.0000707550962200168
10.199999999999998	-3.1	125.36786303851272	1.0118913688506979	0.0013247549994915425
10.199999999999998	-3.	125.51744068125066	1.0090189427816512	0.002343093538930717
10.199999999999998	-2.9	125.63499947621767	1.0064537872620605	0.0031459410610150187
10.199999999999998	-2.8	125.72361820831246	1.0042129863149398	0.0037525734577122938
10.199999999999998	-2.7	125.78615937417067	1.0022936404934484	0.00418139108229084
10.199999999999998	-2.6	125.82529337323204	1.0006791752332589	0.004449949613955631
10.199999999999998	-2.5	125.84351931762484	0.9993438439096138	0.00457498636284262
10.199999999999998	-2.4	125.84318263086726	0.9982564801142075	0.004572445285686864
10.199999999999998	-2.3	125.82648979092856	0.9973834561481283	0.00445750003383015
10.199999999999998	-2.2	125.795520868861	0.9966909668343789	0.00424457629768113
10.199999999999998	-2.1	125.75224010131197	0.9961465893381529	0.0039473718527398075
10.199999999999998	-2.	125.69850457447816	0.9957206974765427	0.0035788767678086378
10.199999999999998	-1.9	125.63607154715011	0.9953870706952728	0.003151390688532159
10.199999999999998	-1.8	125.56660436337806	0.9951234249645324	0.002676540663379183
10.199999999999998	-1.7	125.49167699055664	0.9951420705480274	0.002165294510915107
10.199999999999998	-1.6	125.41277847490537	0.995185273073389	0.001627980526692524
10.199999999999998	-1.5	125.33131521658127	0.9952005194373328	0.00107429864575085
10.199999999999998	-1.4	125.24861310384507	0.9951839121609822	0.0005133308346591606
10.199999999999998	-1.3	125.16591907576198	0.9951354593115695	-0.00004644537987036346
10.199999999999998	-1.2	125.08440193815188	0.9950577088491599	-0.0005971472846694192
10.199999999999998	-1.1	125.00515301972618	0.9949562771419096	-0.0011314769626437002
10.199999999999998	-1.	124.92918564814461	0.9948377239873452	-0.0016427138611431746
10.199999999999998	-0.9	124.85743489268572	0.9947091277803253	-0.002124707814350847
10.199999999999998	-0.8	124.7907569099266	0.9945773561894669	-0.0025718726162730146
10.199999999999998	-0.7	124.72992786842684	0.9944484649436873	-0.0029791823437341006
10.199999999999998	-0.6	124.67564306493769	0.9943270573304375	-0.0033421658621565556
10.199999999999998	-0.5	124.62851578604545	0.9942159007300404	-0.003656902898212168
10.199999999999998	-0.4	124.58907584143932	0.9941157340025626	-0.003920024401941773
10.199999999999998	-0.3	124.55776841226277	0.9940251492919003	-0.004128711371353608
10.199999999999998	-0.2	124.53495282044949	0.993940589080367	-0.004280693901226852
10.199999999999998	-0.1	124.52090131460339	0.9938565219279099	-0.004374253047077885
10.199999999999998	0.	124.51579797428637	0.9937658959444491	-0.004408222528519509
10.199999999999998	0.1	124.51973775960705	0.9936649868464116	-0.004381992263696295
10.199999999999998	0.2	124.53272555391214	0.9935311440176378	-0.00429551180634051
10.199999999999998	0.3	124.55467550940412	0.993369348788292	-0.004149296445294361
10.199999999999998	0.4	124.58541040018997	0.9931669106241117	-0.0039444323015078026
10.199999999999998	0.5	124.62466113050314	0.9929171485941026	-0.0036825843684176462
10.199999999999998	0.6	124.67206645178416	0.9926155182383241	-0.0033660039512735107
10.199999999999998	0.7	124.72717266718278	0.9932625125761092	-0.002997538298161982
10.199999999999998	0.8	124.78943339889595	0.9945442445509798	-0.0025806414069051223
10.199999999999998	0.9	124.85820972319146	0.9959940003721499	-0.002119383271706854
10.199999999999998	1.	124.93276998676438	0.9975752955896269	-0.0016184621162170995
10.199999999999998	1.1	125.01228955339079	0.9992390130234554	-0.0010832197601718246
10.199999999999998	1.2	125.0958507353023	1.000924244869239	-0.0005196544112249651
10.199999999999998	1.3	125.18244237501989	1.0025598023353695	0.0000655638637857836
10.199999999999998	1.4	125.27095913955942	1.0040669536601001	0.000665077169576346
10.199999999999998	1.5	125.36020126706767	1.0053638306512767	0.0012708226609459833
10.199999999999998	1.6	125.44887277730304	1.0063697314210032	0.0018740141364282856
10.199999999999998	1.7	125.53557989927761	1.0070121475312845	0.0024651224665696303
10.199999999999998	1.8	125.61882848590902	1.0072351651533182	0.0030338507872801554
10.199999999999998	1.9	125.6970216050079	1.007246371651604	0.0035691241145903024
10.199999999999998	2.	125.76845536906573	1.006901929151283	0.004059055913290324
10.199999999999998	2.1	125.83131394280737	1.0062290147252213	0.004490927807244027
10.199999999999998	2.2	125.88366369241824	1.0053569359205312	0.004851164425935986
10.199999999999998	2.3	125.92344578261917	1.0045042645315903	0.005125306983271016
10.199999999999998	2.4	125.94846722734344	1.0040027723884037	0.005297986237776019
10.199999999999998	2.5	125.95639001532756	1.0043255992095368	0.005352893069620376
10.199999999999998	2.6	125.94471820639775	1.0068719643751223	0.005272749276311731
10.199999999999998	2.7	125.9107822798312	1.0119666890713432	0.005039275609865744
10.199999999999998	2.8	125.85172075146528	1.0192169551830972	0.004633159542016124
10.199999999999998	2.9	125.7644580209846	1.0302937219072419	0.004034020205960866
10.199999999999998	3.	125.64567827287944	1.049454684962214	0.003220373246455785
10.199999999999998	3.1	125.49179411622318	1.0775721401906395	0.0021695907081289087
10.199999999999998	3.2	125.29890989903734	1.117447616297767	0.0008578618648106967
10.199999999999998	3.3	125.0627774240649	1.1725289166683126	-0.0007398413139425922
10.199999999999998	3.4	124.77874414143623	1.24703227771235	-0.0026498136522705093
10.199999999999998	3.5	124.44169054944788	1.3460935154147364	-0.004899661475415977
10.199999999999998	3.6	124.04598196638094	1.4767802320834278	-0.007518164510819603
10.199999999999998	3.7	123.58529188246835	1.6476154453927876	-0.010535881775902728
10.199999999999998	3.8	123.05258708283498	1.8667218591659918	-0.013984591190108073
10.199999999999998	3.9	122.4399459040208	2.145145833498745	-0.017897646102618736
10.199999999999998	4.	121.73840026088192	2.4962122117616303	-0.022309979069167263
10.199999999999998	4.1	120.93772635571304	2.93586163904817	-0.02725819325466499
10.199999999999998	4.2	120.02618999569574	3.4831477584996264	-0.03278059968266337
10.199999999999998	4.3	118.99021642428629	4.160812149091015	-0.0389173421465036
10.199999999999998	4.4	117.81397079472671	4.9959576030099555	-0.04571048766274639
10.199999999999998	4.5	116.47882613196352	6.020829979373261	-0.053204097390603666
10.199999999999998	4.6	114.96263413005477	7.273780260635334	-0.061444441040142836
10.199999999999998	4.7	113.23877519490492	8.800392787847997	-0.07048017776458057
10.199999999999998	4.8	111.27487805727276	10.654868910123952	-0.08036249990096059
10.199999999999998	4.9	109.03101437618686	12.901816152334078	-0.09114540929754457
10.199999999999998	5.	106.45713445437296	15.618639345184562	-0.10288609848085847
10.35	-5.	109.58266477371002	3.684562842763583	-0.08972930134093475
10.35	-4.9	111.63511518077692	3.0519087802513667	-0.07980605330829098
10.35	-4.8	113.44711840506383	2.5597237807970004	-0.07066168062869252
10.35	-4.7	115.05086547032302	2.177439236329576	-0.06225244450668653
10.35	-4.6	116.47280706284515	1.8813218548387312	-0.05453677307401986
10.35	-4.5	117.73494480442325	1.652843184906132	-0.04747504583307049
10.35	-4.4	118.85579077457106	1.4774254768485093	-0.04102940982980382
10.35	-4.3	119.85103164195625	1.3436176188595965	-0.03516385056669845
10.35	-4.2	120.7341192052708	1.2423591481974654	-0.02984383484734316
10.35	-4.1	121.51666767593805	1.1664784525408578	-0.02503631504035011
10.35	-4.	122.20877979544328	1.1102940109216632	-0.020709649306138195
10.35	-3.9	122.81930498691642	1.0693052899881366	-0.016833532222168192
10.35	-3.8	123.35604492872645	1.0399518364562539	-0.013378932468464298
10.35	-3.7	123.82592123452915	1.0323277817940095	-0.01031804571798893
10.35	-3.6	124.23511232683875	1.0278587847066518	-0.007624210270137731
10.35	-3.5	124.58915344898972	1.0251800125253823	-0.005271951659158745
10.35	-3.4	124.89307340233104	1.0221227071111656	-0.0032366364034671705
10.35	-3.3	125.15138215238308	1.0189393685474641	-0.0014950140055467742
10.35	-3.2	125.36821168441793	1.015807537253906	-0.000024667567151449854
10.35	-3.1	125.54734648154898	1.0128469705712604	0.001195865531048286
10.35	-3.	125.69226217984473	1.0101341108671136	0.002187083649674494
10.35	-2.9	125.80616982708354	1.0077109788116587	0.0029686003745565057
10.35	-2.8	125.8920451580197	1.005594052487055	0.0035591532848286214
10.35	-2.7	125.95265695053735	1.0037806799953728	0.003976640045779904
10.35	-2.6	125.9905891927612	1.0022553214535321	0.004238136151076953
10.35	-2.5	126.00826113512522	1.0009937694714068	0.004359923753455272
10.35	-2.4	126.0079440117889	0.9999666713728317	0.004357515067018668
10.35	-2.3	125.99177519345488	0.9991422875976212	0.004245675023295037
10.35	-2.2	125.96177008364282	0.9984887077923048	0.004038442141129285
10.35	-2.1	125.91983223278889	0.997975384706848	0.003749148522793601
10.35	-2.	125.86776162980013	0.9975742808668571	0.0033904380876942364
10.35	-1.9	125.80726169688545	0.9972606066244225	0.0029742846619085633
10.35	-1.8	125.73994470500962	0.9970134244693867	0.0025120060947134704
10.35	-1.7	125.66733700550834	0.9970328634621666	0.0020142839378574917
10.35	-1.6	125.59088198975199	0.9970756921998287	0.0014911750990723727
10.35	-1.5	125.5119429473495	0.9970923140507182	0.0009521235680483506
10.35	-1.4	125.43180522914395	0.9970789650432863	0.0004059738623107059
10.35	-1.3	125.35167795568762	0.9970352752721254	-0.00013901639769894197
10.35	-1.2	125.27269427278135	0.9969641989864186	-0.0006751664876602712
10.35	-1.1	125.19591093993996	0.9968707486496271	-0.0011953748156821598
10.35	-1.	125.1223098448824	0.9967610521443362	-0.0016930964980328075
10.35	-0.9	125.05279690127672	0.996641741448272	-0.002162342185091211
10.35	-0.8	124.98820134871505	0.9965192771515632	-0.0025976722293073254
10.35	-0.7	124.92927500330087	0.9963992529530827	-0.0029941918553817726
10.35	-0.6	124.87669100269402	0.99628607780663	-0.0033475481495113812
10.35	-0.5	124.83104292158885	0.9961823709004847	-0.0036539261212182247
10.35	-0.4	124.79284353955427	0.996088767976147	-0.003910045956305307
10.35	-0.3	124.76252355051929	0.9960039260912623	-0.004113164593084223
10.35	-0.2	124.74043039180255	0.995924478857205	-0.004261074439437025
10.35	-0.1	124.72682714684343	0.9958452339819388	-0.004352104808396741
10.35	0.	124.72189148840258	0.9957594971949675	-0.004385123713531162
10.35	0.1	124.7257147287379	0.9956638332042331	-0.004359541079495453
10.35	0.2	124.73830099089467	0.9955368023135946	-0.004275312483050471
10.35	0.3	124.75956649173477	0.9953831844316454	-0.0041329442979181966
10.35	0.4	124.78933897441917	0.9951909930573208	-0.003933499371813795
10.35	0.5	124.82735725993153	0.9949539480465859	-0.0036786042035071506
10.35	0.6	124.87327091485008	0.9946677408989757	-0.003370456272534225
10.35	0.7	124.92663994075761	0.99527990977667	-0.003011833961732456
10.35	0.8	124.98693477833342	0.9964869425017469	-0.002606104844211657
10.35	0.9	125.05353621758155	0.9978521796831501	-0.0021572359058185664
10.35	1.	125.1257350903539	0.9993412634381968	-0.0016698073145967884
10.35	1.1	125.20273235325944	1.0009079399812464	-0.0011490239409993122
10.35	1.2	125.28363877489282	1.0024948485463483	-0.0006007291163151046
10.35	1.3	125.3674746529284	1.0040350224852972	-0.00003141917679146122
10.35	1.4	125.45317021834586	1.005454104145869	0.0005517485317464155
10.35	1.5	125.53956222538984	1.0066746585971629	0.0011409168826396546
10.35	1.6	125.62539495439069	1.0076208414274532	0.0017275331877094346
10.35	1.7	125.70931821437428	1.0082243014905288	0.002302323289776892
10.35	1.8	125.78988495341133	1.0084321564985856	0.002855271694958049
10.35	1.9	125.8655480792812	1.0084405013826654	0.003375598388291129
10.35	2.	125.93465741078009	1.008113607438716	0.0038517446213927123
10.35	2.1	125.99545458265506	1.0074769413092213	0.004271342076233635
10.35	2.2	126.0460673403133	1.0066524192588702	0.00462119167832456
10.35	2.3	126.08450254693459	1.0058461993913852	0.004887237939862815
10.35	2.4	126.10863764222049	1.0053711019011757	0.005054542954398382
10.35	2.5	126.1162102888841	1.0056733154924018	0.005107258660943775
10.35	2.6	126.10480596975924	1.0080772695720555	0.005028598290143564
10.35	2.7	126.07184324412292	1.0128828734882518	0.004800805800316145
10.35	2.8	126.01455601368446	1.019721400621691	0.004405124713995609
10.35	2.9	125.92997266276883	1.030149757786333	0.0038217652650262626
10.35	3.	125.81489106666157	1.048212615061459	0.0030298694692626124
10.35	3.1	125.66584865672178	1.0747177932275491	0.0020074710375915933
10.35	3.2	125.4790883660663	1.1123041123466777	0.0007314675179570865
10.35	3.3	125.25051721147537	1.1642167483889097	-0.0008224181823378723
10.35	3.4	124.97565471846075	1.2344271679058352	-0.0026796919092521576
10.35	3.5	124.64957380330509	1.3277693132497888	-0.004867135983713904
10.35	3.6	124.26685497224793	1.4508973771896194	-0.007412678733208035
10.35	3.7	123.82142833927495	1.6118260154298127	-0.010345915671564954
10.35	3.8	123.30654698526027	1.818189348116718	-0.013697655667223509
10.35	3.9	122.71462121658982	2.0803768817799835	-0.01750023219764605
10.35	4.	122.037073487719	2.4109103578826137	-0.02178747731310241
10.35	4.1	121.26414145207815	2.824766565367753	-0.02659482928812068
10.35	4.2	120.38463606738217	3.3398501282258195	-0.03195939556035755
10.35	4.3	119.3856374169566	3.977529958181421	-0.03792003611483656
10.35	4.4	118.25210631981845	4.763272285036734	-0.04451745780640109
10.35	4.5	116.96639446511561	5.72737668129696	-0.051794272389398245
10.35	4.6	115.50757140800903	6.905881906254734	-0.05979520422040249
10.35	4.7	113.85055152418924	8.34162938989742	-0.0685672921907172
10.35	4.8	111.96493582959852	10.085548535233684	-0.07815996437847536
10.35	4.9	109.81337755860008	12.198313406302091	-0.08862530815250078
10.35	5.	107.34937398629313	14.752430632802358	-0.10001807523310399
10.499999999999998	-5.	110.31306626905587	3.518338986398831	-0.08737533207139714
10.499999999999998	-4.9	112.28611099533526	2.9268626532997786	-0.0777277424695001
10.499999999999998	-4.8	114.02996809578315	2.4661703155015005	-0.06883637039122448
10.499999999999998	-4.7	115.57488734793053	2.107974427341645	-0.060658920354245555
10.499999999999998	-4.6	116.94580966272203	1.8302596624593406	-0.05315518088335112
10.499999999999998	-4.5	118.16354329261713	1.615805542251266	-0.04628678629408064
10.499999999999998	-4.4	119.24564357956676	1.4510298006219955	-0.04001704979405512
10.499999999999998	-4.3	120.20701440646089	1.3252549218630634	-0.03431108649358831
10.499999999999998	-4.2	121.06046649642114	1.2300168454290485	-0.02913541261028626
10.499999999999998	-4.1	121.81708091054526	1.1586072152988578	-0.024457974357249383
10.499999999999998	-4.	122.48651275226548	1.1057053007823612	-0.020248072259496486
10.499999999999998	-3.9	123.07723216957154	1.067091870975574	-0.016476295180339114
10.499999999999998	-3.8	123.59671754576972	1.0394254150696725	-0.013114460627953246
10.499999999999998	-3.7	124.05161182193882	1.0322482944432068	-0.010135563153774653
10.499999999999998	-3.6	124.4478503685327	1.028032242037554	-0.007513718188632723
10.499999999999998	-3.5	124.79076006647432	1.0255043023992272	-0.005224163611397971
10.499999999999998	-3.4	125.0851744507263	1.0226178453524568	-0.0032430196318905882
10.499999999999998	-3.3	125.33544571877286	1.019611034697121	-0.0015476553947044308
10.499999999999998	-3.2	125.54555910586805	1.016651903012317	-0.00011628337524742516
10.499999999999998	-3.1	125.71917061576742	1.0138545420048501	0.0010719813563214303
10.499999999999998	-3.	125.85963510509482	1.0112900379855745	0.002037050121776879
10.499999999999998	-2.9	125.97005577737036	1.008999091469022	0.0027979950518661686
10.499999999999998	-2.8	126.05331110624239	1.0069972671953877	0.0033730429269809015
10.499999999999998	-2.7	126.11207992155363	1.0052825005693222	0.0037796009738699926
10.499999999999998	-2.6	126.14886402748714	1.0038401303336713	0.00403428435720056
10.499999999999998	-2.5	126.16600650378007	1.002647314421523	0.004152936399891227
10.499999999999998	-2.4	126.16570781085842	1.00167635840657	0.004150653533362268
10.499999999999998	-2.3	126.15003931152026	1.0008973499878522	0.004041806517898927
10.499999999999998	-2.2	126.12095467591304	1.0002800909713017	0.003840060866318676
10.499999999999998	-2.1	126.08029944675071	0.9997957600184861	0.003558395767329643
10.499999999999998	-2.	126.02981903872526	0.9994178524473938	0.003209121908214832
10.499999999999998	-1.9	125.97116532186334	0.999122971729193	0.002803896563713472
10.499999999999998	-1.8	125.90590230389847	0.9988910716088242	0.0023537442531742434
10.499999999999998	-1.7	125.8355101896461	0.998911369829429	0.0018690672499568628
10.499999999999998	-1.6	125.7613888473143	0.9989539802781593	0.0013596592942866428
10.499999999999998	-1.5	125.68486053495329	0.9989719661774785	0.0008347191740260412
10.499999999999998	-1.4	125.60717174361386	0.9989618029297134	0.0003028618672531805
10.499999999999998	-1.3	125.5294962064631	0.9989225533977617	-0.00022786338703884024
10.499999999999998	-1.2	125.45293202102418	0.9988578259067111	-0.0007499755105549941
10.499999999999998	-1.1	125.37850322967167	0.9987718926562223	-0.001256561730577338
10.499999999999998	-1.	125.30716168572526	0.9986705303076775	-0.001741246213374667
10.499999999999998	-0.9	125.23978544696433	0.9985599593581185	-0.0021981949279050172
10.499999999999998	-0.8	125.17717815795343	0.9984462262375757	-0.002622109395786991
10.499999999999998	-0.7	125.1200681892616	0.9983345998382163	-0.0030082225564826495
10.499999999999998	-0.6	125.06910774801628	0.9982291767580875	-0.003352294124798233
10.499999999999998	-0.5	125.02487166251986	0.9981324104059439	-0.003650609632875765
10.499999999999998	-0.4	124.98785631873099	0.9980449588393725	-0.0038999775845207363
10.499999999999998	-0.3	124.95847864956019	0.9979655121279336	-0.004097727165336282
10.499999999999998	-0.2	124.93707479978227	0.9978908531320201	-0.004241710910519933
10.499999999999998	-0.1	124.92389912267359	0.9978160959771571	-0.004330304361278174
10.499999999999998	0.	124.91912319949067	0.9977349449061421	-0.004362408574522789
10.499999999999998	0.1	124.92283490760305	0.9976441106305316	-0.004337452631701967
10.499999999999998	0.2	124.93503763542365	0.997523433623158	-0.00425539760712966
10.499999999999998	0.3	124.9556496298865	0.9973773839553957	-0.0041167411637527546
10.499999999999998	0.4	124.98450338499308	0.9971946884853224	-0.0039225235934631855
10.499999999999998	0.5	125.02134529668879	0.9969694255052843	-0.0036743336937732907
10.499999999999998	0.6	125.06583520119467	0.9966975884002096	-0.003374317884252881
10.499999999999998	0.7	125.1175463703089	0.9972772593652053	-0.003025186163273179
10.499999999999998	0.8	125.17596524256825	0.9984146228522803	-0.00263022245896425
10.499999999999998	0.9	125.24049126581241	0.9997010519181089	-0.002193296385753267
10.499999999999998	1.	125.31043690794395	1.0011041783279495	-0.0017188724921775589
10.499999999999998	1.1	125.38502748981395	1.0025803990252058	-0.0012120236940619047
10.499999999999998	1.2	125.46340098782832	1.004075599898485	-0.000678443710260386
10.499999999999998	1.3	125.54460769188937	1.0055265870789327	-0.00012446170724307593
10.499999999999998	1.4	125.62761162965674	1.0068638914973462	0.00044295863774208855
10.499999999999998	1.5	125.71128520850012	1.008013209315422	0.0010161621210747485
10.499999999999998	1.6	125.79441050393446	1.008903626807765	0.001586817748163577
10.499999999999998	1.7	125.87567899380723	1.0094705897431595	0.00214589755265248
10.499999999999998	1.8	125.95368828477267	1.009664287801101	0.0026836541852882784
10.499999999999998	1.9	126.02693944545312	1.0096698131967372	0.003189599740076182
10.499999999999998	2.	126.09383321495248	1.0093590668606112	0.0036524838028013165
10.499999999999998	2.1	126.15266605840266	1.0087560545695595	0.00406027759739698
10.499999999999998	2.2	126.20162435192648	1.0079757762036365	0.004400143976854849
10.499999999999998	2.3	126.23877764907579	1.00721274043552	0.004658415860298332
10.499999999999998	2.4	126.26207056871803	1.0067621752470046	0.00482057033653701
10.499999999999998	2.5	126.26931290138756	1.0070451308024815	0.004871202840336181
10.499999999999998	2.6	126.25816780039253	1.009316396180438	0.004793998979962091
10.499999999999998	2.7	126.22613766584556	1.0138526724634147	0.004571705880156214
10.499999999999998	2.8	126.17054732121815	1.0203076487057388	0.00418610168810285
10.499999999999998	2.9	126.08852404431039	1.0301319869196846	0.003617964141950092
10.499999999999998	3.	125.9769736584443	1.047172216517751	0.0028470359531952358
10.499999999999998	3.1	125.83255279716525	1.0721755942411306	0.001851991000660226
10.499999999999998	3.2	125.65163518493677	1.1076302496980475	0.0006104006548480062
10.499999999999998	3.3	125.4302765142609	1.1565912622644419	-0.0009012823740485801
10.499999999999998	3.4	125.16415821268195	1.2228051776436786	-0.0027078124664790745
10.499999999999998	3.5	124.84853532127514	1.3108234160455368	-0.004835182308292163
10.499999999999998	3.6	124.47818960655083	1.426918431863058	-0.007310519326609179
10.499999999999998	3.7	124.04729572687823	1.5786292384790386	-0.010162474802741489
10.499999999999998	3.8	123.5493761788642	1.7731353898884379	-0.013420932131763673
10.499999999999998	3.9	122.97715652652388	2.0202166675035897	-0.01711722520049066
10.499999999999998	4.	122.32242438153905	2.331649042167058	-0.02128415246166334
10.499999999999998	4.1	121.5758471563542	2.7215184537185166	-0.025956050568497896
10.499999999999998	4.2	120.72674615742852	3.206660496170926	-0.031168863565887765
10.499999999999998	4.3	119.76281271329458	3.807167200635135	-0.036960222132291304
10.499999999999998	4.4	118.66974745294097	4.54698360460867	-0.043369533181665906
10.499999999999998	4.5	117.43080929272436	5.4545987716760465	-0.0504380227249692
10.499999999999998	4.6	116.02619292169302	6.5639011622916	-0.05820893720467277
10.499999999999998	4.7	114.43222260959327	7.9151827793984495	-0.06672778442800988
10.499999999999998	4.8	112.62030411804962	9.556333599373673	-0.07604228549314754
10.499999999999998	4.9	110.55543948776341	11.544381992308999	-0.08620273456105929
10.499999999999998	5.	108.19429445392839	13.947355321518742	-0.097261713996529
10.649999999999999	-5.	111.00752651963512	3.364784828570862	-0.08510673748688032
10.649999999999999	-4.9	112.90557950619284	2.811358158228714	-0.07572512510992373
10.649999999999999	-4.8	114.58507683023078	2.379699740532004	-0.06707731988144139
10.649999999999999	-4.7	116.07434273663466	2.0437443482608018	-0.059123064131907765
10.649999999999999	-4.6	117.39692947505354	1.7830419133998987	-0.05182341969127844
10.649999999999999	-4.5	118.57254319442788	1.5815676498197746	-0.04514123960285086
10.649999999999999	-4.4	119.6178525714254	1.4266502685606923	-0.03904095136290337
10.649999999999999	-4.3	120.54703260491807	1.308323229067426	-0.03348875114328093
10.649999999999999	-4.2	121.3722960363435	1.218671141580785	-0.028452161295873336
10.649999999999999	-4.1	122.10422533076422	1.1514127067023026	-0.02390008108117097
10.649999999999999	-4.	122.75205597638347	1.1015601421534882	-0.019802715285944773
10.649999999999999	-3.9	123.32390186084662	1.065154392906237	-0.01613151116838646
10.649999999999999	-3.8	123.8269365067949	1.0390568352138274	-0.012859102649916375
10.649999999999999	-3.7	124.26753981509302	1.0322945677539934	-0.009959259804946101
10.649999999999999	-3.6	124.65141802437726	1.0283137007884733	-0.007406835287910529
10.649999999999999	-3.5	124.98370515248286	1.0259237745210896	-0.005177744123530177
10.649999999999999	-3.4	125.2690454094841	1.023195620316372	-0.003248838784990375
10.649999999999999	-3.3	125.51164197193715	1.0203528286009487	-0.0015980843151363125
10.649999999999999	-3.2	125.71534092478117	1.0175542521713652	-0.00020430122368531034
10.649999999999999	-3.1	125.88367637085803	1.0149088463206652	0.0009528403489025492
10.649999999999999	-3.	126.01988873764519	1.0124823803023588	0.0018926890016293524
10.649999999999999	-2.9	126.12697792642933	1.0103144766532353	0.0026337910605494577
10.649999999999999	-2.8	126.20772922362377	1.0084202558688986	0.0031938810820387256
10.649999999999999	-2.7	126.26473662423987	1.006797514625248	0.0035898970311779577
10.649999999999999	-2.6	126.30042318211763	1.00543249324744	0.0038380062209239577
10.649999999999999	-2.5	126.31705934226497	1.0043037525918805	0.003953631164315893
10.649999999999999	-2.4	126.31677801388655	1.003385182138544	0.003951467873508814
10.649999999999999	-2.3	126.30158750533629	1.0026485011959636	0.0038455070613792955
10.649999999999999	-2.2	126.27338247082898	1.0020651362761441	0.0036490541158012216
10.649999999999999	-2.1	126.23395295660622	1.001607815572342	0.00337474689626123
10.649999999999999	-2.	126.18499229795665	1.0012514005430546	0.0030345743570012323
10.649999999999999	-1.9	126.12810318642963	1.0009738125576604	0.0026398930646327895
10.649999999999999	-1.8	126.06480292364887	1.000756327621147	0.0022014402697990154
10.649999999999999	-1.7	125.9965279062261	1.0007775235386305	0.001729348337263098
10.649999999999999	-1.6	125.9246364833337	1.0008200152446562	0.0012331586036925524
10.649999999999999	-1.5	125.85041157439365	1.000839442217611	0.0007218327965108629
10.649999999999999	-1.4	125.77506265264786	1.0008322490469936	0.00020376420603810536
10.649999999999999	-1.3	125.6997303871072	1.0007971376605411	-0.0003131933356552638
10.649999999999999	-1.2	125.62547804403884	1.0007383987288705	-0.0008217597426165985
10.649999999999999	-1.1	125.55329889792512	1.0006595681745267	-0.0013152015664084221
10.649999999999999	-1.	125.4841161029973	1.0005660691684284	-0.0017873064852090975
10.649999999999999	-0.9	125.41878112725529	1.0004636956420256	-0.0022323902008448276
10.649999999999999	-0.8	125.35807312055017	1.0003581656753369	-0.0026452904887799902
10.649999999999999	-0.7	125.30269817815415	1.00025445196286	-0.0030213630793822777
10.649999999999999	-0.6	125.25328834462763	1.0001563265593774	-0.0033564780083756157
10.649999999999999	-0.5	125.2104006892066	1.0000661070431107	-0.0036470167448490187
10.649999999999999	-0.4	125.17451609303819	0.9999843916333617	-0.003889870929263309
10.649999999999999	-0.3	125.14603819731316	0.9999099465966452	-0.004082441855449807
10.649999999999999	-0.2	125.12529240492094	0.9998397864823119	-0.004222639466251975
10.649999999999999	-0.1	125.11252478004342	0.9997692510393961	-0.004308883862053699
10.649999999999999	0.	125.10790112153168	0.999692352157254	-0.004340107594697759
10.649999999999999	0.1	125.11150603395366	0.999606041747171	-0.004315758163099474
10.649999999999999	0.2	125.12334226080185	0.9994912617196263	-0.004235801691044649
10.649999999999999	0.3	125.14332995418638	0.9993522528955623	-0.0041007274973037175
10.649999999999999	0.4	125.17130620936739	0.999178367444955	-0.003911553611958163
10.649999999999999	0.5	125.20702460039806	0.9989640996336817	-0.0036698331389976857
10.649999999999999	0.6	125.2501549860226	0.9987055686106032	-0.0033776607490230287
10.649999999999999	0.7	125.30028317992794	0.9992548794079568	-0.003037681370490701
10.649999999999999	0.8	125.35691081563547	1.0003272368834644	-0.002653099752540515
10.649999999999999	0.9	125.41945531995938	1.0015401608208947	-0.0022276894013139523
10.649999999999999	1.	125.48724975410693	1.0028631011910534	-0.001765803900643341
10.649999999999999	1.1	125.55954274184333	1.004254934173673	-0.0012723883481786172
10.649999999999999	1.2	125.63549822977515	1.005664558774896	-0.0007529923388513854
10.649999999999999	1.3	125.7141952245464	1.0070323544875066	-0.00021378324843370627
10.649999999999999	1.4	125.79462956156578	1.0082933999898387	0.0003384598221348456
10.649999999999999	1.5	125.87570894729654	1.009376207271501	0.0008962835699875549
10.649999999999999	1.6	125.95625074707682	1.0102145066295378	0.001451565821130922
10.649999999999999	1.7	126.03498621436707	1.010747366492609	0.0019955161945043737
10.649999999999999	1.8	126.11055567420343	1.0109276460514138	0.0025186450012926395
10.649999999999999	1.9	126.18150575554505	1.0109306918096763	0.0030107445279664025
10.649999999999999	2.	126.24628634387355	1.0106351581930397	0.0034608678335058193
10.649999999999999	2.1	126.303246180894	1.0100634881690524	0.003857306250260366
10.649999999999999	2.2	126.3506275589584	1.0093243487179109	0.00418757303792721
10.649999999999999	2.3	126.38655995065702	1.008601503663101	0.0044383759132391384
10.649999999999999	2.4	126.40905207206478	1.0081737820341061	0.004595591701860607
10.649999999999999	2.5	126.41598257902014	1.008438766780344	0.004644242379052969
10.649999999999999	2.6	126.40508867238941	1.010586289962248	0.004568468277099655
10.649999999999999	2.7	126.3739527241314	1.0148714054725474	0.004351500216781955
10.649999999999999	2.8	126.31998615203138	1.0209688009136926	0.003975630533047489
10.649999999999999	2.9	126.24041034991484	1.0302300343777233	0.0034221814519162647
10.649999999999999	3.	126.13223405363276	1.046316486636016	0.0026714719612349128
10.649999999999999	3.1	125.99222649881585	1.06992015180181	0.0017027934404137204
10.649999999999999	3.2	125.81688608760025	1.1033880737459754	0.0004943618819682888
10.649999999999999	3.3	125.60241109625343	1.1495969695482557	-0.0009766591920066306
10.649999999999999	3.4	125.34463487303019	1.2120874517513016	-0.0027343122711475237
10.649999999999999	3.5	125.03898519993052	1.295145398937521	-0.00480383043971138
10.649999999999999	3.6	124.68043342788238	1.4046896632834347	-0.0072115659803526355
10.649999999999999	3.7	124.26339022527134	1.5478134852410932	-0.009985261557469732
10.649999999999999	3.8	123.78162777064296	1.7312749972156638	-0.013153919963431994
10.649999999999999	3.9	123.22816780202251	1.9642912986950023	-0.01674792791715783
10.649999999999999	4.	122.59514201215686	2.257942610001791	-0.020799082920169895
10.649999999999999	4.1	121.87362137882738	2.6254854124073574	-0.02534066595223204
10.649999999999999	4.2	121.05340495930264	3.0827618404472474	-0.03040750670397742
10.649999999999999	4.3	120.12275489689046	3.648676750289411	-0.0360360594704534
10.649999999999999	4.4	119.06806070921184	4.345760325250538	-0.042264487359786294
10.649999999999999	4.5	117.87342389872657	5.200816536925998	-0.04913269088228286
10.649999999999999	4.6	116.52008071318714	6.2457320590967385	-0.05668251841889201
10.649999999999999	4.7	114.98565400573074	7.5184267954354596	-0.0649579722197509
10.649999999999999	4.8	113.24320501289175	9.063964080710392	-0.07400519269437182
10.649999999999999	4.9	111.26002211985644	10.935842506436387	-0.08387212184360232
10.649999999999999	5.	108.99522471402524	13.198372371956026	-0.0946111374193351
10.799999999999999	-5.	111.66809096468141	3.223130787193739	-0.08292042856152294
10.799999999999999	-4.9	113.49561765163071	2.704375738846352	-0.07379382760619242
10.799999999999999	-4.8	115.11409503419284	2.2996895328493707	-0.06538138839299251
10.799999999999999	-4.7	116.55065523180394	1.9842947257521928	-0.05764214459157363
10.799999999999999	-4.6	117.82740410404405	1.7393386540277191	-0.05053915719581585
10.799999999999999	-4.5	118.96302804212904	1.5498915366796524	-0.044036407350286605
10.799999999999999	-4.4	119.97337253656251	1.4041168471799068	-0.038099421103863995
10.799999999999999	-4.3	120.87193269204491	1.292702594691491	-0.03269542921122615
10.799999999999999	-4.2	121.6703625973331	1.2082389328452194	-0.02779291527063675
10.799999999999999	-4.1	122.37877782184312	1.1448386264933106	-0.023361693057248466
10.799999999999999	-4.	123.0060199755675	1.097821734395879	-0.01937283569864809
10.799999999999999	-3.9	123.55986798570878	1.0634697807886226	-0.015798614816274953
10.799999999999999	-3.8	124.04720804662976	1.0388323826106216	-0.012612448820123669
10.799999999999999	-3.7	124.47417134287703	1.0324563526449708	-0.00978886435113361
10.799999999999999	-3.6	124.84624998279918	1.0286923370767482	-0.007303401988889811
10.799999999999999	-3.5	125.16839239473974	1.0264310472930163	-0.005132617711635201
10.799999999999999	-3.4	125.44506256230407	1.0238500186119524	-0.0032541182158282514
10.799999999999999	-3.3	125.68032432515383	1.0211595757165668	-0.0016464142430354031
10.799999999999999	-3.2	125.87789145963602	1.0185103361913406	-0.00028891025935905146
10.799999999999999	-3.1	126.04118243952827	1.016006637008232	0.0008381912298683278
10.799999999999999	-3.	126.17332946455221	1.0137087017753998	0.0017537001830220805
10.799999999999999	-2.9	126.27723297053947	1.0116554706191607	0.0024756499842968904
10.799999999999999	-2.8	126.3555899435498	1.0098610733826376	0.003021300155701942
10.799999999999999	-2.7	126.41091286282038	1.0083237953745936	0.0034071376860942276
10.799999999999999	-2.6	126.44554975537469	1.0070308163648463	0.003648901108485439
10.799999999999999	-2.5	126.46170155963075	1.0059618254274483	0.0037616034682956268
10.799999999999999	-2.4	126.46143660612424	1.005092146842017	0.0037595537224132877
10.799999999999999	-2.3	126.44670294035733	1.0043950320039556	0.00365637625692225
10.799999999999999	-2.2	126.41933878876314	1.003843478673204	0.003465029604713128
10.799999999999999	-2.1	126.3810813002392	1.0034116282358667	0.0031978242970330736
10.799999999999999	-2.	126.33357386423107	1.0030756900015376	0.0028664391262297542
10.799999999999999	-1.9	126.27837212741446	1.0028147249274468	0.0024819369281196962
10.799999999999999	-1.8	126.21694903134127	1.0026107090393168	0.0020547783484759774
10.799999999999999	-1.7	126.15069876406473	1.0026328424096675	0.001594836087187558
10.799999999999999	-1.6	126.0809399001799	1.0026753697625992	0.0011114073819794429
10.799999999999999	-1.5	126.00891776689056	1.0026961586907817	0.0006132248342328867
10.799999999999999	-1.4	125.93580623120064	1.0026919580638634	0.00010846770438287245
10.799999999999999	-1.3	125.86271585877672	1.0026606451649087	-0.00039519120353494197
10.799999999999999	-1.2	125.79067443486174	1.002607605644826	-0.0008906778300005747
10.799999999999999	-1.1	125.7206466449687	1.0025355177531026	-0.0013714271675987141
10.799999999999999	-1.	125.65352812855805	1.0024494182634385	-0.0018313855976510515
10.799999999999999	-0.9	125.59014493795746	1.0023548360745167	-0.0022650130085263634
10.799999999999999	-0.8	125.5312528637928	1.002257034153061	-0.002667279048055561
10.799999999999999	-0.7	125.47753666444217	1.0021607338733958	-0.0030336579075430498
10.799999999999999	-0.6	125.42960920064328	1.0020695119950744	-0.0033601254640868716
10.799999999999999	-0.5	125.38801047932739	1.0019854484169741	-0.003643157119565206
10.799999999999999	-0.4	125.35320653363311	1.0019091961423499	-0.00387972468947044
10.799999999999999	-0.3	125.32558852490897	1.001839483507851	-0.004067297451924565
10.799999999999999	-0.2	125.30547153534613	1.0017735193562345	-0.004203841177692229
10.799999999999999	-0.1	125.29309372222104	1.0017068823676567	-0.004287819324471767
10.799999999999999	0.	125.28861533217353	1.0016339748061256	-0.004318194797975079
10.799999999999999	0.1	125.29211790768323	1.001551875865232	-0.0042944327775418165
10.799999999999999	0.2	125.30360355961056	1.001442586023316	-0.004216504071546771
10.799999999999999	0.3	125.3229943380145	1.001310130999343	-0.004084889582829668
10.799999999999999	0.4	125.35013172219034	1.0011444661642628	-0.0039005855770887915
10.799999999999999	0.5	125.3847762808081	1.0009403152082115	-0.003665109578595442
10.799999999999999	0.6	125.42660726094493	1.000694155378767	-0.0033805075033983903
10.799999999999999	0.7	125.47522253707895	1.0012150281455376	-0.0030493617834249157
10.799999999999999	0.8	125.53013834828211	1.0022266887058606	-0.0026747990669478
10.799999999999999	0.9	125.59078925474044	1.003370964983958	-0.002260500589236457
10.799999999999999	1.	125.65652805293131	1.0046190010687184	-0.0018107123750735962
10.799999999999999	1.1	125.7266256297293	1.0059319698805922	-0.0013302562718857172
10.799999999999999	1.2	125.80027074927325	1.0072616461859525	-0.0008245424184290598
10.799999999999999	1.3	125.87656978991949	1.0085516970351023	-0.000299582103002842
10.799999999999999	1.4	125.9545486052782	1.0097417169658343	0.00023802150604038813
10.799999999999999	1.5	126.03315027679092	1.0107622417401814	0.0007810190881445411
10.799999999999999	1.6	126.11122472433763	1.011551760375312	0.001321483433490124
10.799999999999999	1.7	126.18754122666782	1.0120526251616724	0.0018508532616772072
10.799999999999999	1.8	126.26078097038634	1.0122203228510358	0.00235988805662303
10.799999999999999	1.9	126.32953446559773	1.0122205776117141	0.0028386491597659144
10.799999999999999	2.	126.39229830072824	1.01193870350032	0.003276481226660355
10.799999999999999	2.1	126.44747122449584	1.0113959835855582	0.0036619905863573554
10.799999999999999	2.2	126.49334890178659	1.0106951115187996	0.00398302422084356
10.799999999999999	2.3	126.52811785283984	1.010009738048666	0.004226649113976126
10.799999999999999	2.4	126.54984811984947	1.0096032757129052	0.004379127390386678
10.799999999999999	2.5	126.55648404862748	1.009851460111065	0.004425891863798395
10.799999999999999	2.6	126.54583354542608	1.011883484166603	0.004351520380159922
10.799999999999999	2.7	126.51555523663643	1.0159342474920692	0.004139709359472256
10.799999999999999	2.8	126.46314306368825	1.0216980193432903	0.0037732454614640906
10.799999999999999	2.9	126.38590818754564	1.0304340368032996	0.0032339750702380377
10.799999999999999	3.	126.2809575725135	1.0456311401743221	0.00250277829891498
10.799999999999999	3.1	126.14516804262217	1.0679289147114446	0.001559531222291008
10.799999999999999	3.2	125.97515593258774	1.099543522973022	0.0003830719784270742
10.799999999999999	3.3	125.76725698141054	1.143184095226573	-0.0010487424695263536
10.799999999999999	3.4	125.51744645354165	1.2022016418959538	-0.002759282105508784
10.799999999999999	3.5	125.22131635769088	1.2806335122198789	-0.004773048886067728
10.799999999999999	3.6	124.87401574761316	1.3840712652314977	-0.007115682025673392
10.799999999999999	3.7	124.4701786940016	1.5191921349990025	-0.009814001570218188
10.799999999999999	3.8	124.00381657014583	1.6923563946718474	-0.012896174550562786
10.799999999999999	3.9	123.46822787452528	1.9122649165462633	-0.01639169988885572
10.799999999999999	4.	122.85586858044297	2.1893478494362597	-0.02033140482548392
10.799999999999999	4.1	122.15818874770405	2.5360905036867933	-0.02474755757893192
10.799999999999999	4.2	121.36543527045552	2.9674101630782133	-0.029673920795913758
10.799999999999999	4.3	120.46640400477236	3.5011069706596487	-0.03514582168348883
10.799999999999999	4.4	119.44812699517463	4.158393918277866	-0.04120023260150995
10.799999999999999	4.5	118.29548955891885	4.964505512604333	-0.04787579999594418
10.799999999999999	4.6	116.99069411877053	5.949463102466083	-0.05521299131855516
10.799999999999999	4.7	115.51256186729356	7.148977851653754	-0.0632544123819392
10.799999999999999	4.8	113.8358336969502	8.605321965692255	-0.07204395065308312
10.799999999999999	4.9	111.9293457752668	10.369265732827856	-0.08162983023166603
10.799999999999999	5.	109.75514456446922	12.500961242911885	-0.09206103022091347
10.949999999999998	-5.	112.29695085385167	3.09200392907654	-0.08081212539357592
10.949999999999998	-4.9	114.05773932927431	2.6056066390173527	-0.07193166383520015
10.949999999999998	-4.8	115.61873885013809	2.2253860462742807	-0.06374468537363075
10.949999999999998	-4.7	117.00514190471327	1.929217048993067	-0.05621360172429814
10.949999999999998	-4.6	118.23838087012003	1.698852660882551	-0.049300176609097926
10.949999999999998	-4.5	119.33600405570051	1.5205625537740275	-0.04297041983029008
10.949999999999998	-4.4	120.31309155272587	1.3832760264475326	-0.03719087160387832
10.949999999999998	-4.3	121.18250308875004	1.2782847044406367	-0.03192978927486907
10.949999999999998	-4.2	121.95537015302753	1.1986450928487216	-0.027156577812527574
10.949999999999998	-4.1	122.64137044939382	1.1388340895500875	-0.022841924093843995
10.949999999999998	-4.	123.24897556790813	1.0944566380191816	-0.01895773452129812
10.949999999999998	-3.9	123.78564893150796	1.0620172420701834	-0.015477074078484108
10.949999999999998	-3.8	124.2580054922918	1.0387408617412603	-0.01237412397538655
10.949999999999998	-3.7	124.67194311164296	1.032722544052092	-0.00962409983752665
10.949999999999998	-3.6	125.03274819547836	1.0291606468166492	-0.007203253609809897
10.949999999999998	-3.5	125.34519722719176	1.0270192590924125	-0.005088749918203461
10.949999999999998	-3.4	125.61357952267397	1.0245741189862372	-0.003258893030613226
10.949999999999998	-3.3	125.84182776527898	1.0220254742533967	-0.0016927461652999284
10.949999999999998	-3.2	126.03353047408281	1.019515411704063	-0.00037026592518080853
10.949999999999998	-3.1	126.19199573198858	1.0171439273886023	0.000727831357673972
10.949999999999998	-3.	126.32025419006561	1.0149657777683103	0.0016198441528749788
10.949999999999998	-2.9	126.42111007209472	1.013019461942207	0.0023233039037197922
10.949999999999998	-2.8	126.49717598861122	1.0113184127081354	0.0028550123481457385
10.949999999999998	-2.7	126.550886765389	1.0098610654246158	0.003231020639367553
10.949999999999998	-2.6	126.5845188294666	1.0086354738496226	0.003466653710084165
10.949999999999998	-2.5	126.60020682406447	1.0076223267472955	0.0035765315395493713
10.949999999999998	-2.4	126.59995730826972	1.0067983439602983	0.003574589796156692
10.949999999999998	-2.3	126.58566070110899	1.0061381839823156	0.003474099170412477
10.949999999999998	-2.2	126.5591012267574	1.0056163032050591	0.003287683232530529
10.949999999999998	-2.1	126.52196530117024	1.005208214166771	0.003027335603939009
10.949999999999998	-2.	126.47584850631743	1.0048913327700717	0.0027044348455574838
10.949999999999998	-1.9	126.42226144137098	1.0046457258268333	0.0023297610412493716
10.949999999999998	-1.8	126.36263446565427	1.0044544352088849	0.0019135081427969838
10.949999999999998	-1.7	126.29832149202095	1.004477544964132	0.001465297920687808
10.949999999999998	-1.6	126.23060295934678	1.0045201619098378	0.000994191351958211
10.949999999999998	-1.5	126.16068819750909	1.0045425540031943	0.0005087005195179156
10.949999999999998	-1.4	126.08971847389769	1.0045398056016381	0.000016797528891748792
10.949999999999998	-1.3	126.01877293223797	1.0045132295065429	-0.00047401171078830656
10.949999999999998	-1.2	125.94884707168971	1.0044655908229458	-0.0009568642584472514
10.949999999999998	-1.1	125.88087757951165	1.0043998815044546	-0.001425354771712628
10.949999999999998	-1.	125.81573399935837	1.0043207677405093	-0.0018735815962811764
10.949999999999998	-0.9	125.75421799169834	1.0042334880162116	-0.00229614442502582
10.949999999999998	-0.8	125.69706299615223	1.004142999234574	-0.002688140097395972
10.949999999999998	-0.7	125.64493339426609	1.0040537109253762	-0.0030451573338452984
10.949999999999998	-0.6	125.59842372832067	1.0039689539367203	-0.00336327461748253
10.949999999999998	-0.5	125.5580576948842	1.0038907299096422	-0.0036390568912079008
10.949999999999998	-0.4	125.52428720341301	1.003819582970337	-0.0038695544439422414
10.949999999999998	-0.3	125.49749137274158	1.0037543184579505	-0.004052302224198848
10.949999999999998	-0.2	125.47797548419435	1.0036923162656706	-0.0041853194528086585
10.949999999999998	-0.1	125.46597019486806	1.0036293768338567	-0.004267111115110973
10.949999999999998	0.	125.46163046763714	1.0035601888788932	-0.0042966693119110486
10.949999999999998	0.1	125.46503494750095	1.00348199826972	-0.004273476131712722
10.949999999999998	0.2	125.47618513714121	1.003377826422394	-0.004197506845031715
10.949999999999998	0.3	125.49500494144016	1.003251429052142	-0.004069233985453641
10.949999999999998	0.4	125.52134000597819	1.0030934137917882	-0.0038896326509015727
10.949999999999998	0.5	125.55495756204334	1.0028987116846793	-0.0036601865982717266
10.949999999999998	0.6	125.59554596849	1.0026640028437583	-0.0033828941029012335
10.949999999999998	0.7	125.64271457753688	1.0031583005224576	-0.0030602761655846022
10.949999999999998	0.8	125.69599362418894	1.004113208395438	-0.0026953847473721523
10.949999999999998	0.9	125.75483406386078	1.0051932956707077	-0.002291811575743659
10.949999999999998	1.	125.81860753347334	1.0063713129947445	-0.0018536985888594412
10.949999999999998	1.1	125.88660621898178	1.0076105699425142	-0.0013857484885509627
10.949999999999998	1.2	125.95804272341469	1.0088654870955622	-0.000893236155679572
10.949999999999998	1.3	126.03204955216603	1.0100828479924644	-0.00038202238687311263
10.949999999999998	1.4	126.10768033254307	1.0112065007398598	0.00014145433066602847
10.949999999999998	1.5	126.18391424249367	1.012168960951911	0.0006701552679610201
10.949999999999998	1.6	126.25963114630159	1.0129127524946568	0.0011963330028914448
10.949999999999998	1.7	126.33363653004356	1.0133835958191497	0.0017116473811099042
10.949999999999998	1.8	126.40465064038113	1.013539379986355	0.002207098243462942
10.949999999999998	1.9	126.47130582512801	1.0135371224403826	0.002673007109911474
10.949999999999998	2.	126.5321434545309	1.0132680755118741	0.003098998523383238
10.949999999999998	2.1	126.58561001350674	1.0127524777433479	0.0034739814038287284
10.949999999999998	2.2	126.63005235980044	1.0120873380342204	0.0037861272886752714
10.949999999999998	2.3	126.6637116949443	1.0114368528439996	0.004022849491303798
10.949999999999998	2.4	126.68471652021498	1.011050165423228	0.004170780374976507
10.949999999999998	2.5	126.69107393042341	1.0112826422387542	0.004215748392585775
10.949999999999998	2.6	126.68065936267901	1.0132067571443741	0.004142753177925763
10.949999999999998	2.7	126.65120424655085	1.0170386719396163	0.003935938700564197
10.949999999999998	2.8	126.6002813644244	1.0224908692376289	0.0035785678160604392
10.949999999999998	2.9	126.52528754816298	1.030736277428531	0.0030529939653050203
10.949999999999998	3.	126.42342294645562	1.0451027015703858	0.002340630737788181
10.949999999999998	3.1	126.29166670323006	1.0661810917407024	0.001421919704421834
10.949999999999998	3.2	126.1267475967223	1.0960653839028822	0.00027629613574982337
10.949999999999998	3.3	125.92513424240029	1.1373078399461036	-0.001117700566666567
10.949999999999998	3.4	125.68293398812496	1.1930829209336338	-0.002782812774587917
10.949999999999998	3.5	125.39589494354132	1.267197324160037	-0.004742845522024523
10.949999999999998	3.6	125.05933347095484	1.3649383026625657	-0.0070227249333185
10.949999999999998	3.7	124.66809853437807	1.4925919319142196	-0.00964841493831052
10.949999999999998	3.8	124.21642396141888	1.6561482818095499	-0.012647287297119239
10.949999999999998	3.9	123.69787244371017	1.8638302136378115	-0.01604793971533388
10.949999999999998	4.	123.10520381057685	2.1254621555731887	-0.019880306593243094
10.949999999999998	4.1	122.43022504363886	2.4528093093879875	-0.024175676386143277
10.949999999999998	4.2	121.66360315011914	2.859929478072928	-0.028966787629873758
10.949999999999998	4.3	120.79463380604916	3.363593174420757	-0.034287888021799724
10.949999999999998	4.4	119.81094915291067	3.9837862420724974	-0.04017482385498522
10.949999999999998	4.5	118.69816491910802	4.744280321146363	-0.046665004190762846
10.949999999999998	4.6	117.43938137932813	5.673357214313739	-0.053797596116057035
10.949999999999998	4.7	116.01470879855857	6.804486898326431	-0.06161298832793681
10.949999999999998	4.8	114.39981560685825	8.17796877996932	-0.07015593410185704
10.949999999999998	4.9	112.56574205477247	9.841233283210812	-0.07947113457245425
10.949999999999998	5.	110.47677010794716	11.85101811334475	-0.08960641179575375
11.1	-5.	112.89603300950222	2.9705623088990762	-0.07877818679831414
11.1	-4.9	114.59369007613347	2.513964300917351	-0.07013496765561729
11.1	-4.8	116.10010946895754	2.156826731140441	-0.062165902342697976
11.1	-4.7	117.43925292650277	1.8781051481846873	-0.054833856913308145
11.1	-4.6	118.63111545616397	1.6609428955795522	-0.04810341623576919
11.1	-4.5	119.69240680947149	1.4933868179686982	-0.04194149139069168
11.1	-4.4	120.6378365989217	1.3639890346758818	-0.03631381351291775
11.1	-4.3	121.47947900755373	1.264971525454044	-0.031190587218780378
11.1	-4.2	122.22797594511222	1.1898215985937526	-0.026542116747380384
11.1	-4.1	122.8925941167163	1.133353054774048	-0.022339939413332018
11.1	-4.	123.48145686323346	1.0914347081728408	-0.01855675423742164
11.1	-3.9	124.0017302506581	1.0607787476610326	-0.015166395983958775
11.1	-3.8	124.45977381189184	1.0387698890916681	-0.012143746884031983
11.1	-3.7	124.86126307107506	1.033085215245876	-0.009464737991592961
11.1	-3.6	125.21129107183997	1.0297113143007124	-0.007106269505855037
11.1	-3.5	125.51447379511556	1.0276802109263485	-0.00504607764819251
11.1	-3.4	125.77492764768522	1.025362208836313	-0.0032632015021256955
11.1	-3.3	125.99646544102217	1.0229456406312494	-0.0017371867976782931
11.1	-3.2	126.18255598163098	1.0205652713345756	-0.00044853259379496607
11.1	-3.1	126.33640175701879	1.018317421844344	0.0006215473359010779
11.1	-3.	126.46093873327655	1.0162510586062723	0.0014908710488101065
11.1	-2.9	126.55887749995988	1.0144044470528542	0.002176473443093928
11.1	-2.8	126.6327501216127	1.012790551757547	0.0026947158569437107
11.1	-2.7	126.68491734567839	1.0114079460653613	0.0030612296278206136
11.1	-2.6	126.71758724269588	1.0102452516956362	0.0032909401941498967
11.1	-2.5	126.73283095654986	1.0092843032414152	0.0033980878628441236
11.1	-2.4	126.73259602288009	1.0085030276644176	0.003396248875138813
11.1	-2.3	126.71871768239271	1.0078775177733377	0.0032983522872420123
11.1	-2.2	126.69292846442471	1.0073834337953116	0.0031166978760070324
11.1	-2.1	126.6568662199503	1.0069975704219445	0.0028629729671831514
11.1	-2.	126.61208076029519	1.0066985570214513	0.00254826720513935
11.1	-1.9	126.56003953240338	1.0064674675197551	0.002183086785115161
11.1	-1.8	126.50213206383319	1.006288094209708	0.001777368311215638
11.1	-1.7	126.43967365969314	1.006312221032573	0.0013404905491769953
11.1	-1.6	126.3739082893224	1.0063551091813139	0.0008812871617980347
11.1	-1.5	126.30601091537821	1.0063787068088175	0.00040805544945951566
11.1	-1.4	126.23709299171105	1.0063772613505932	-0.00007141825434083676
11.1	-1.3	126.16820067228383	1.0063554304924196	-0.0005498154121779258
11.1	-1.2	126.10030015813787	1.0063129215473197	-0.0010204606192944082
11.1	-1.1	126.03430118657609	1.006253199929077	-0.0014771062238190732
11.1	-1.	125.97104815646414	1.0061807491911026	-0.0019139975828673939
11.1	-0.9	125.91131946491429	1.0061003526287493	-0.0023258700235513907
11.1	-0.8	125.85582712564049	1.0060167525292343	-0.002707942780808735
11.1	-0.7	125.80521606396508	1.005934055302987	-0.0030559156859544592
11.1	-0.6	125.76006324992747	1.0058554069604355	-0.003365965846923412
11.1	-0.5	125.72087683777745	1.0057826776647119	-0.003634745380981831
11.1	-0.4	125.68809520018605	1.005716337519445	-0.003859379727507266
11.1	-0.3	125.66208598280537	1.0056552999119504	-0.0040374672447442556
11.1	-0.2	125.64314515075549	1.0055970079766468	-0.00416707897953833
11.1	-0.1	125.63149611420324	1.005537528808162	-0.004246759895959261
11.1	0.	125.62728885593138	1.0054718338280395	-0.004275530252384134
11.1	0.1	125.63059922471847	1.0053973334301816	-0.00425288824138851
11.1	0.2	125.64142820893285	1.005297882956114	-0.004178813158561452
11.1	0.3	125.65970144079702	1.0051771723961167	-0.004053769565044163
11.1	0.4	125.68526868613638	1.0050262088688129	-0.0038787120443735876
11.1	0.5	125.71790348402389	1.0048403052862511	-0.003655090957679928
11.1	0.6	125.75730292494913	1.0046162763064928	-0.0033848586479405737
11.1	0.7	125.80308738433972	1.0050856244800883	-0.003070476987221203
11.1	0.8	125.85480044793304	1.0059874701184413	-0.0027149250805895003
11.1	0.9	125.91190880595893	1.0070075175544702	-0.0023217083057406745
11.1	1.	125.97380214068154	1.008120041004105	-0.0018948676818772853
11.1	1.1	126.03979303640432	1.0092903150021613	-0.001438990800471017
11.1	1.2	126.10911681330424	1.0104753023195059	-0.0009592221010615506
11.1	1.3	126.1809310893721	1.0116246261409572	-0.00046127642663551516
11.1	1.4	126.25431567545499	1.0126856695741822	0.000048559917410692655
11.1	1.5	126.32828500112676	1.0135943170677564	0.0005634693018861103
11.1	1.6	126.40174790597325	1.0142953338064586	0.0010758677668731217
11.1	1.7	126.47354388135268	1.0147380507697363	0.0015776278474229147
11.1	1.8	126.54243053416914	1.0148826099703	0.002059981243978694
11.1	1.9	126.60708025118691	1.0148778743297129	0.0025135005742104866
11.1	2.	126.66607722787711	1.0146207928602706	0.002928081387028228
11.1	2.1	126.71791371571128	1.014130381654283	0.0032929233477788505
11.1	2.2	126.76098538632402	1.0134986154969567	0.0035965104725802013
11.1	2.3	126.79358580508789	1.0128807355362426	0.003826590997282553
11.1	2.4	126.81389939308157	1.012512586012491	0.003970154724971683
11.1	2.5	126.81999330034112	1.0127303540052992	0.004013411183115878
11.1	2.6	126.80980744707036	1.0145535719711347	0.003941765504724991
11.1	2.7	126.78114283531787	1.0181808412270357	0.0037397939996754517
11.1	2.8	126.73164748033703	1.023341744246224	0.00339121796076005
11.1	2.9	126.65879977886377	1.0311288098142484	0.0028788766764602236
11.1	3.	126.55988894401321	1.0447188891971422	0.0021846980150802
11.1	3.1	126.4319914718939	1.0646578716703914	0.0012896680361294682
11.1	3.2	126.2719431834797	1.0929254351715514	0.0001737962278356847
11.1	3.3	126.07634196872206	1.1319261840522188	-0.001183705711702357
11.1	3.4	125.84141702063965	1.1846718128552993	-0.002804997109211213
11.1	3.5	125.56306635324633	1.2547524584201	-0.004713196465003254
11.1	3.6	125.23676035211409	1.3471767630265248	-0.006932594475567787
11.1	3.7	124.85755833341325	1.4678572028578856	-0.009488270704978999
11.1	3.8	124.4199022547526	1.6224392779932657	-0.012406846202905789
11.1	3.9	123.91760293045992	1.818707824059402	-0.015716089462169888
11.1	4.	123.3437084674041	2.065917799865076	-0.01944502580347309
11.1	4.1	122.6903610639398	2.3751655898154667	-0.02362403593234487
11.1	4.2	121.94862267108874	2.7597046946731894	-0.02828486976813306
11.1	4.3	121.10825745159684	3.2353486369267017	-0.03346075274333551
11.1	4.4	120.15745884399308	3.82093831251953	-0.03918641408796048
11.1	4.5	119.08252426799675	4.5388806425573165	-0.0454981048270355
11.1	4.6	117.86760606921183	5.415616265732709	-0.0524326344826403
11.1	4.7	116.49326994747105	6.483270554377441	-0.06003203432424231
11.1	4.8	114.93697177010218	7.779358395372483	-0.06833717944733714
11.1	4.9	113.17126674889771	9.348719713605178	-0.07739196523598413
11.1	5.	111.16257981070397	11.244815327545496	-0.08724262038328279
11.249999999999998	-5.	113.46711230881405	2.857969756984815	-0.0768151852637197
11.249999999999998	-4.9	115.1049850894171	2.428948236751225	-0.06840073279026744
11.249999999999998	-4.8	116.55963543391738	2.093062304314401	-0.06064183385337229
11.249999999999998	-4.7	117.85374873845471	1.830703639388716	-0.05350250376743771
11.249999999999998	-4.6	119.00630497672408	1.6264536539495538	-0.04694840290087928
11.249999999999998	-4.5	120.03333936613318	1.467953633378471	-0.04094673033534161
11.249999999999998	-4.4	120.94837854683541	1.3461302056119848	-0.03546682261501058
11.249999999999998	-4.3	121.76354662954923	1.2526742706165095	-0.030476645177931378
11.249999999999998	-4.2	122.4887942329722	1.181706814938991	-0.025948574640688605
11.249999999999998	-4.1	123.13300158317391	1.128353688537942	-0.02185495652773452
11.249999999999998	-4.	123.70396428520701	1.0887293601643933	-0.018169281825972126
11.249999999999998	-3.9	124.20856755572363	1.0597357029539012	-0.014866092749515426
11.249999999999998	-3.8	124.65292921815676	1.0389104390374797	-0.011920987381928927
11.249999999999998	-3.7	125.04251500269397	1.0335365166944115	-0.00931055389734095
11.249999999999998	-3.6	125.38223422865863	1.0303374849677454	-0.007012326430423689
11.249999999999998	-3.5	125.67655358044676	1.0284087384329865	-0.005004573454685926
11.249999999999998	-3.4	125.92941887329756	1.0262090840105884	-0.003267081083672338
11.249999999999998	-3.3	126.1445324068894	1.0239156262626778	-0.0017798379000078246
11.249999999999998	-3.2	126.3252489590036	1.021656257105704	-0.0005238659031064422
11.249999999999998	-3.1	126.47466987846612	1.0195241394007866	0.0005191384443986036
11.249999999999998	-3.	126.59564332309606	1.0175620861382413	0.0013665436171769463
11.249999999999998	-2.9	126.69078834976438	1.0158086833030069	0.0020348939620959197
11.249999999999998	-2.8	126.76256014926155	1.0142762247822361	0.002540125361488496
11.249999999999998	-2.7	126.81324873000057	1.0129634596240038	0.002897464317165241
11.249999999999998	-2.6	126.8449967588841	1.0118595812838151	0.0031214507544015183
11.249999999999998	-2.5	126.85981466396332	1.0109475143282367	0.0032259593018617513
11.249999999999998	-2.4	126.85959348223342	1.0102062791247874	0.003224217955323093
11.249999999999998	-2.3	126.84611565758887	1.0096131195508065	0.0031288262445018575
11.249999999999998	-2.2	126.82106417883172	1.0091450875170977	0.0029517715902724687
11.249999999999998	-2.1	126.78603033304842	1.0087801178864453	0.0027044454411010097
11.249999999999998	-2.	126.74252013549307	1.008497873654676	0.002397657687012965
11.249999999999998	-1.9	126.69195959676874	1.008280392150894	0.002041650418694682
11.249999999999998	-1.8	126.6356991386371	1.0081123306983812	0.0016461110650020996
11.249999999999998	-1.7	126.57501714134462	1.0081374561323884	0.0012201839441332157
11.249999999999998	-1.6	126.51112252294712	1.0081805553251826	0.0007724817248981261
11.249999999999998	-1.5	126.4451572235797	1.008205647402562	0.00031109683169111557
11.249999999999998	-1.4	126.37820602672411	1.0082058576945485	-0.00015635446857213686
11.249999999999998	-1.3	126.31128071412071	1.0081878106401376	-0.0006227559153658066
11.249999999999998	-1.2	126.24532032823163	1.0081501715423968	-0.0010816015413500357
11.249999999999998	-1.1	126.1812089945355	1.0080961692009254	-0.0015267969840069145
11.249999999999998	-1.	126.11976679416334	1.008029935822563	-0.0019527317964548804
11.249999999999998	-0.9	126.06174997133537	1.0079560772417153	-0.0023542709765837985
11.249999999999998	-0.8	126.00785000926163	1.007878985280044	-0.0027267530490290917
11.249999999999998	-0.7	125.95869318089734	1.00780250525861	-0.003065984673498473
11.249999999999998	-0.6	125.91483969079965	1.0077295980517675	-0.0033682384163268367
11.249999999999998	-0.5	125.87678278022177	1.0076620537074206	-0.003630250520625683
11.249999999999998	-0.4	125.84494790473674	1.0076002440830507	-0.003849219132295141
11.249999999999998	-0.3	125.81969173408957	1.0075431865950293	-0.004022803933077773
11.249999999999998	-0.2	125.80130131568707	1.0074883831446755	-0.0041491258969483455
11.249999999999998	-0.1	125.78999317398385	1.0074321582871306	-0.004226768454874789
11.249999999999998	0.	125.78591253408894	1.0073697202584242	-0.0042547789051902846
11.249999999999998	0.1	125.78913258215417	1.0072986449047363	-0.004232671013255564
11.249999999999998	0.2	125.79965383438815	1.0072036454795636	-0.004160427948438218
11.249999999999998	0.3	125.817403619786	1.0070882100451826	-0.004038506164239626
11.249999999999998	0.4	125.84223559123782	1.0069438393727665	-0.003867840300166611
11.249999999999998	0.5	125.87392940885708	1.0067661083210027	-0.0036498483944177526
11.249999999999998	0.6	125.91219048770702	1.0065520509921697	-0.0033864383794115424
11.249999999999998	0.7	125.95664979433498	1.0069980235154787	-0.003080014420998138
11.249999999999998	0.8	126.00686372421629	1.0078501765076027	-0.0027334852997293185
11.249999999999998	0.9	126.06231401329158	1.008814013517167	-0.002350272637662486
11.249999999999998	1.	126.12240761891697	1.0098651795000109	-0.0019343201783201328
11.249999999999998	1.1	126.18647668650824	1.0109708959618189	-0.0014901035140445495
11.249999999999998	1.2	126.25377821349903	1.0120903557205168	-0.0010226417506992644
11.249999999999998	1.3	126.32349407532271	1.0131759694653368	-0.0005375072822336874
11.249999999999998	1.4	126.39473016126915	1.0141757706366548	-0.0000408405130422132
11.249999999999998	1.5	126.4665302723781	1.0150369400299013	0.00046075150418638244
11.249999999999998	1.6	126.53783694908921	1.0156978701648995	0.0009598544636369999
11.249999999999998	1.7	126.6075196348294	1.0161140559936968	0.0014485380947366622
11.249999999999998	1.8	126.67437157562581	1.0162479974708702	0.0019182583271862008
11.249999999999998	1.9	126.73710348720704	1.016240828696752	0.0023598298147327335
11.249999999999998	2.	126.79434057760915	1.0159948322184817	0.0027634094082452723
11.249999999999998	2.1	126.8446188966771	1.0155280090468892	0.003118477880371992
11.249999999999998	2.2	126.8863809463521	1.014927360057186	0.003413820891414794
11.249999999999998	2.3	126.91797028763182	1.0143399187059856	0.003637508820747301
11.249999999999998	2.4	126.93762486158153	1.013989089117942	0.003776876652445388
11.249999999999998	2.5	126.94346928612107	1.0141931085205016	0.0038185012619361136
11.249999999999998	2.6	126.93350519134943	1.015921866197175	0.0037481791386943034
11.249999999999998	2.7	126.9055999644741	1.019357678053808	0.003550902420671312
11.249999999999998	2.8	126.85747348198741	1.0242462093426354	0.003210834304703994
11.249999999999998	2.9	126.78668213208738	1.0316046191963437	0.0027112813790545476
11.249999999999998	3.	126.69059999515153	1.0444686171481834	0.002034667345146242
11.249999999999998	3.1	126.56639635302008	1.0633420345148892	0.0011625016302631228
11.249999999999998	3.2	126.41100904626627	1.090097662228942	0.00007534531952228113
11.249999999999998	3.3	126.22116217410415	1.127001299538989	-0.0012469202827540757
11.249999999999998	3.4	125.99319657488799	1.176914292606682	-0.00282592245742503
11.249999999999998	3.5	125.72315406371119	1.2432236269853831	-0.004684110964503892
11.249999999999998	3.6	125.40664775055356	1.3306812785650806	-0.00684518621713557
11.249999999999998	3.7	125.03894244206006	1.4447814613465653	-0.00933334154843983
11.249999999999998	3.8	124.61467444141064	1.5910380529312391	-0.01217449221734769
11.249999999999998	3.9	124.12788953301829	1.7766427437767192	-0.015395601356144602
11.249999999999998	4.	123.57190735184048	2.0103806250044016	-0.019024851932745113
11.249999999999998	4.1	122.9391863041547	2.302723414558244	-0.02309171607961049
11.249999999999998	4.2	122.22116006757403	2.666176679387334	-0.02762702077616607
11.249999999999998	4.3	121.4080324402805	3.1156567941974487	-0.032662974603248116
11.249999999999998	4.4	120.48852253542151	3.6689401036960447	-0.0382332697839583
11.249999999999998	4.5	119.44982912335391	4.346892905328247	-0.04437162859313019
11.249999999999998	4.6	118.27617967424675	5.175147676926244	-0.05111740495572515
11.249999999999998	4.7	116.94970769399845	6.1834185577806835	-0.05850816669664516
11.249999999999998	4.8	115.4488918561682	7.4072610738816	-0.06658437286180278
11.249999999999998	4.9	113.74780931801313	8.888969176902876	-0.07538850031912879
11.249999999999998	5.	111.81484732701324	10.67895353020586	-0.08496527153698764
11.399999999999999	-5.	114.01182126496117	2.7534798420368958	-0.07491991200525835
11.399999999999999	-4.9	115.59302622384129	2.350003357494444	-0.06672612588635071
11.399999999999999	-4.8	116.9985272123794	2.0338334245767413	-0.05917000621562455
11.399999999999999	-4.7	118.24983368768699	1.7866724747459273	-0.05221664708395347
11.399999999999999	-4.6	119.36498266726822	1.594111547019395	-0.045832739414144896
11.399999999999999	-4.5	120.35924685108652	1.4447420817900252	-0.039986450222847615
11.399999999999999	-4.4	121.2456647730893	1.32935763326563	-0.034648568143428586
11.399999999999999	-4.3	122.03534722828306	1.2413123155145769	-0.029786841450482233
11.399999999999999	-4.2	122.73839960333522	1.1742447447238646	-0.025375026720476403
11.399999999999999	-4.1	123.36311099475465	1.1237989459312558	-0.02138625313727307
11.399999999999999	-4.	123.91696669524255	1.0863142184578294	-0.017794731461869752
11.399999999999999	-3.9	124.40658774727645	1.0588733716687813	-0.014575731587687607
11.399999999999999	-3.8	124.83786306727686	1.0391535848404345	-0.011705525387269038
11.399999999999999	-3.7	125.21605964731773	1.0340693979447764	-0.00916133665627128
11.399999999999999	-3.6	125.5459185526676	1.0310275197818157	-0.006921302011896502
11.399999999999999	-3.5	125.83170243279353	1.0292463228954745	-0.004964201506849238
11.399999999999999	-3.4	126.07734707700669	1.027110109073405	-0.0032705671552018603
11.399999999999999	-3.3	126.2863067481033	1.0249314955940747	-0.0018207954971013948
11.399999999999999	-3.2	126.46187442337907	1.0227851107826922	-0.0005964132876054018
11.399999999999999	-3.1	126.60705403063177	1.0207615045946312	0.0004204124968627959
11.399999999999999	-3.	126.7246134134528	1.0188969867990636	0.0012466371726851389
11.399999999999999	-2.9	126.81708154579802	1.017230613141038	0.0018983144957150505
11.399999999999999	-2.8	126.88684010773463	1.0157743132541555	0.0023909703385724124
11.399999999999999	-2.7	126.93611149123531	1.0145268764395468	0.0027394404329439057
11.399999999999999	-2.6	126.9669758132201	1.0134780966185133	0.002957892976937243
11.399999999999999	-2.5	126.98138543970516	1.0126117466502222	0.0030598488575173666
11.399999999999999	-2.4	126.98117725798122	1.0119079846610788	0.003058200505447854
11.399999999999999	-2.3	126.96808311516826	1.0113452025746454	0.002965228718841355
11.399999999999999	-2.2	126.94373856638451	1.0109016225755596	0.0027926191831989106
11.399999999999999	-2.1	126.90969029146022	1.0105562109054773	0.002551477311192457
11.399999999999999	-2.	126.86740221771626	1.0102897709892176	0.0022523424983066434
11.399999999999999	-1.9	126.81826069092659	1.0100851303588883	0.0019052017754063386
11.399999999999999	-1.8	126.76357866861554	1.0099276516053237	0.0015195013549403197
11.399999999999999	-1.7	126.70459892647015	1.0099539285866257	0.0011041592782328608
11.399999999999999	-1.6	126.6424970727868	1.0099973047626492	0.0006675746863655588
11.399999999999999	-1.5	126.57838310911245	1.0100238399875252	0.0002176403033289087
11.399999999999999	-1.4	126.51331861087954	1.0100253577455192	-0.00023817711572965417
11.399999999999999	-1.3	126.44827878273522	1.010010945854475	-0.0006929784776120371
11.399999999999999	-1.2	126.38417809655256	1.009977914204356	-0.0011404132341425177
11.399999999999999	-1.1	126.32187588525514	1.009929331929655	-0.0015745369438974963
11.399999999999999	-1.	126.26216919724051	1.0098690367929777	-0.0019898770386492792
11.399999999999999	-0.9	126.2057929005193	1.009801343862918	-0.0023814247350004564
11.399999999999999	-0.8	126.15341886792267	1.009730357279679	-0.002744633449317267
11.399999999999999	-0.7	126.10565550175103	1.009659769980388	-0.0030754133005711504
11.399999999999999	-0.6	126.06304693554426	1.0095922980168268	-0.00337012936418124
11.399999999999999	-0.5	126.02607217521974	1.0095296286821025	-0.0036255990618818054
11.399999999999999	-0.4	125.99514427260632	1.009472124883132	-0.0038390907919578776
11.399999999999999	-0.3	125.97060944368837	1.0094187609317942	-0.004008323239246603
11.399999999999999	-0.2	125.9527461824039	1.0093672654388826	-0.004131465929792091
11.399999999999999	-0.1	125.94176443963401	1.0093141051459469	-0.004207139197864078
11.399999999999999	0.	125.93780489871195	1.009254712480157	-0.0042344164751361504
11.399999999999999	0.1	125.9409382262158	1.0091868418342784	-0.004212826459380835
11.399999999999999	0.2	125.95116448819066	1.0090959843321485	-0.004142355721131426
11.399999999999999	0.3	125.9684126457394	1.0089854871122412	-0.004023452981825756
11.399999999999999	0.4	125.99254011027082	1.0088472786067655	-0.003857033360219503
11.399999999999999	0.5	126.02333242097487	1.0086771819766227	-0.003644483747996592
11.399999999999999	0.6	126.06050297878558	1.0084724030073886	-0.0033876683512138184
11.399999999999999	0.7	126.1036928988262	1.0088964121976147	-0.0030889359011210885
11.399999999999999	0.8	126.15247084820548	1.0097019852702545	-0.002751127110507526
11.399999999999999	0.9	126.20633297860034	1.0106131548458563	-0.0023775821921376006
11.399999999999999	1.	126.26470282626762	1.0116068457686254	-0.001972150714334285
11.399999999999999	1.1	126.32693125352209	1.0126520378365171	-0.0015392000344569695
11.399999999999999	1.2	126.3922961223699	1.0137101077365287	-0.001083627578472461
11.399999999999999	1.3	126.46000232971063	1.0147359864686223	-0.0006108690320390242
11.399999999999999	1.4	126.52918096605386	1.0156797631387917	-0.00012691359560138699
11.399999999999999	1.5	126.59890277086535	1.0164953261336507	0.00036180159330696793
11.399999999999999	1.6	126.66814580495566	1.0171184729824603	0.0008480712020623102
11.399999999999999	1.7	126.73580596855672	1.017509861888982	0.0013241356198856538
11.399999999999999	1.8	126.80071075318018	1.0176337933255155	0.001781665824098784
11.399999999999999	1.9	126.86160769221311	1.0176242535614364	0.0022117109341576457
11.399999999999999	2.	126.9171611937139	1.0173885417894297	0.0026046801641809517
11.399999999999999	2.1	126.96594927099645	1.0169437044963843	0.002950325651307442
11.399999999999999	2.2	127.00645927132128	1.0163721356588837	0.0032377238978761047
11.399999999999999	2.3	127.03708263346394	1.01581321852197	0.0034552567647355495
11.399999999999999	2.4	127.05610862076543	1.0154785262521102	0.003590591636552322
11.399999999999999	2.5	127.06171670487079	1.0156696878544977	0.003630659863989402
11.399999999999999	2.6	127.05196753382616	1.0173100262452692	0.003561635231258499
11.399999999999999	2.7	127.02479211535673	1.0205666606950388	0.003368910923235692
11.399999999999999	2.8	126.97797898367524	1.0252000936473138	0.003037075121152047
11.399999999999999	2.9	126.90915895804588	1.0321574246599994	0.0025498858065265487
11.399999999999999	3.	126.8157870932429	1.044341894889854	0.0018902432585308493
11.399999999999999	3.1	126.6951211646009	1.0622181363358294	0.0010401602783382327
11.399999999999999	3.2	126.54420073757777	1.0875540494198077	-0.000019265230253279197
11.399999999999999	3.3	126.35986092908344	1.1224987390189654	-0.001307497807067716
11.399999999999999	3.4	126.13855650412317	1.1697609445217552	-0.002845671591750379
11.399999999999999	3.5	125.8764633564958	1.2325416134294045	-0.004655587300153051
11.399999999999999	3.6	125.56933079617517	1.3153524269940817	-0.006760409339624102
11.399999999999999	3.7	125.21261214008027	1.4233758942547183	-0.009183414189060699
11.399999999999999	3.8	124.80113808345568	1.5617696001815915	-0.011949878593222114
11.399999999999999	3.9	124.32917255677407	1.7374029860799993	-0.01508598753011341
11.399999999999999	4.	123.79029169626156	1.958545812871975	-0.018619110968120935
11.399999999999999	4.1	123.17725253257974	2.235086483709381	-0.022577852154695162
11.399999999999999	4.2	122.48183768063119	2.5788326758360824	-0.026992129674393968
11.399999999999999	4.3	121.69466536660697	3.0038655542025055	-0.03189320474998022
11.399999999999999	4.4	120.80522566431627	3.5266819860801633	-0.03731225882352351
11.399999999999999	4.5	119.80057728466362	4.167701942745126	-0.043285894960696826
11.399999999999999	4.6	118.66631328870936	4.9504981412356415	-0.049848928309484085
11.399999999999999	4.7	117.38527253863595	5.903291868405475	-0.05703869923919254
11.399999999999999	4.8	115.93704398387672	7.059643075636657	-0.06489439832491421
11.399999999999999	4.9	114.29710573324407	8.459472593629314	-0.07345716078179122
11.399999999999999	5.	112.43565935199592	10.150334471524658	-0.08277023138814421
11.549999999999997	-5.	114.53167916573145	2.656407616619447	-0.07308930497509845
11.549999999999997	-4.9	116.05910982847735	2.276631430551035	-0.06510848119770347
11.549999999999997	-4.8	117.41790874525556	1.9787702167721335	-0.05774808614786979
11.549999999999997	-4.7	118.62848748274978	1.745739793384871	-0.050974261344479486
11.549999999999997	-4.6	119.70800824200407	1.5640574532712606	-0.044754679015471484
11.549999999999997	-4.5	120.67103196606509	1.4230349771431037	-0.03905843520152292
11.549999999999997	-4.4	121.53001433526488	1.314195625278657	-0.03385596181872865
11.549999999999997	-4.3	122.29571652938968	1.2305764075369865	-0.029120127063433175
11.549999999999997	-4.2	122.97733080875433	1.1673853826252412	-0.024820607866247554
11.549999999999997	-4.1	123.58340694035465	1.119652734084724	-0.02093310632257585
11.549999999999997	-4.	124.12090393273631	1.0841674789078013	-0.017432558302397524
11.549999999999997	-3.9	124.59619185168813	1.0581777480932146	-0.01429490922189818
11.549999999999997	-3.8	125.01494315316872	1.0394913916062336	-0.011497072658386448
11.549999999999997	-3.7	125.38223633673405	1.034677492486253	-0.009016892995097768
11.549999999999997	-3.6	125.70266882314165	1.031785485983221	-0.006832955306890236
11.549999999999997	-3.5	125.98032451528618	1.0300428607959162	-0.0049251629834800165
11.549999999999997	-3.4	126.21898933148685	1.0280610326633877	-0.0032736941133131997
11.549999999999997	-3.3	126.42205077923511	1.0259896562830306	-0.0018601515984151412
11.549999999999997	-3.2	126.59268243864739	1.023948841425124	-0.0006663150414919564
11.549999999999997	-3.1	126.73379388641584	1.0220271992399717	0.0003251869230846416
11.549999999999997	-3.	126.84808098458157	1.0202536509299733	0.0011309374320520038
11.549999999999997	-2.9	126.93798284588954	1.01866884068518	0.0017664964738739394
11.549999999999997	-2.8	127.00581112082322	1.0172837915256707	0.0022469939142406373
11.549999999999997	-2.7	127.0537235299074	1.0160975196729538	0.0025868882974344823
11.549999999999997	-2.6	127.08374032458562	1.0151003546304054	0.0027999889265733074
11.549999999999997	-2.5	127.09775825469174	1.0142768602456016	0.0028994753274857663
11.549999999999997	-2.4	127.0975623589041	1.0136082291368638	0.0028979154061798684
11.549999999999997	-2.3	127.08483598261108	1.0130739630502177	0.0028072821948468274
11.549999999999997	-2.2	127.06116918888141	1.0126533042501933	0.0026389695344365277
11.549999999999997	-2.1	127.02806585656641	1.0123263533035924	0.0024038064389222402
11.549999999999997	-2.	126.9869495776983	1.0120747518722482	0.0021120711023218733
11.549999999999997	-1.9	126.9391686647521	1.0118821673505067	0.0017735029431891688
11.549999999999997	-1.8	126.88599995959581	1.0117348043391559	0.0013973160768743983
11.549999999999997	-1.7	126.82865242459529	1.011762006330784	0.0009922080352630577
11.549999999999997	-1.6	126.76826926920774	1.011805874202409	0.000566373592210484
11.549999999999997	-1.5	126.70593009673411	1.0118338534891222	0.00012751047405776955
11.549999999999997	-1.4	126.64267709498073	1.0118363506406496	-0.00031704143063517043
11.549999999999997	-1.3	126.57944563589886	1.011825412976492	-0.0007606208450314442
11.549999999999997	-1.2	126.51712847796074	1.0117967856537575	-0.001197017104485061
11.549999999999997	-1.1	126.45656120309606	1.0117533028190877	-0.0016204304570135303
11.549999999999997	-1.	126.39851873560053	1.0116986150994478	-0.002025521919238951
11.549999999999997	-0.9	126.34371547435961	1.0116367647846687	-0.002407404906334114
11.549999999999997	-0.8	126.29280454366997	1.011571562188081	-0.002761643733182821
11.549999999999997	-0.7	126.24637716307116	1.0115064977646142	-0.003084248855607638
11.549999999999997	-0.6	126.20496207881398	1.0114441830981065	-0.0033716746249202872
11.549999999999997	-0.5	126.16902468742046	1.0113861069342676	-0.003620816863627148
11.549999999999997	-0.4	126.13896615725646	1.011332634025976	-0.003829012116720834
11.549999999999997	-0.3	126.11512267583385	1.0112828171198487	-0.003994036128221114
11.549999999999997	-0.2	126.09776457825753	1.0112344167846032	-0.0041141050046391014
11.549999999999997	-0.1	126.08709554230732	1.011184117550016	-0.004187874957098395
11.549999999999997	0.	126.08325188883157	1.01112761580697	-0.004214444622498835
11.549999999999997	0.1	126.0863018972985	1.0110627552721496	-0.004193356690315696
11.549999999999997	0.2	126.09624522636489	1.010975776336494	-0.00412460130946167
11.549999999999997	0.3	126.11301241320064	1.0108698729157197	-0.004008619374341431
11.549999999999997	0.4	126.13646448718751	1.010737401551566	-0.0038463071187265635
11.549999999999997	0.5	126.16639261397337	1.010574437547362	-0.0036390206493560964
11.549999999999997	0.6	126.20251787062071	1.0103783090792149	-0.003388582537786962
11.549999999999997	0.7	126.24449111665963	1.0107816758776238	-0.003097287434690732
11.549999999999997	0.8	126.29189278413652	1.0115435947763416	-0.0027679096849896473
11.549999999999997	0.9	126.34423283433838	1.012405362525115	-0.0024037111364183655
11.549999999999997	1.	126.40095075914742	1.013345157374971	-0.002008449826853463
11.549999999999997	1.1	126.46141530843225	1.0143335758372132	-0.0015863886578555073
11.549999999999997	1.2	126.52492434251639	1.0153340723541504	-0.0011423068885634685
11.549999999999997	1.3	126.59070484632313	1.0163039087845647	-0.0006815081939855611
11.549999999999997	1.4	126.657912068288	1.0171958115529947	-0.00020983544822712752
11.549999999999997	1.5	126.72564097847794	1.0179682876300262	0.00026642962966424294
11.549999999999997	1.6	126.79290796796163	1.018555951713651	0.0007403087710986661
11.549999999999997	1.7	126.85863144095156	1.0189240217299584	0.0012041894411101567
11.549999999999997	1.8	126.92167205593366	1.0190383681018744	0.0016499535198919793
11.549999999999997	1.9	126.98081229474042	1.0190265735830053	0.00206887505081612
11.549999999999997	2.	127.03475435637499	1.018800426405889	0.002451607094622381
11.549999999999997	2.1	127.08211640782923	1.0183761011281973	0.0027881639260719307
11.549999999999997	2.2	127.12142873771086	1.0178317530985055	0.003067903118792535
11.549999999999997	2.3	127.15112871723193	1.0172995061874275	0.003279507007346527
11.549999999999997	2.4	127.16955468565351	1.016979937870417	0.003410963731764388
11.549999999999997	2.5	127.1749387199972	1.017159045556653	0.003449546851845481
11.549999999999997	2.6	127.16539798688635	1.0187164889431557	0.0033817938962938526
11.549999999999997	2.7	127.13892426851729	1.0218051943875395	0.0031934847312235295
11.549999999999997	2.8	127.09337176267412	1.0261997185411502	0.0028696176581117505
11.549999999999997	2.9	127.026442448612	1.0327815054577485	0.002394384841452518
11.549999999999997	3.	126.9356687256635	1.0443294836252903	0.0017511460595533643
11.549999999999997	3.1	126.81839277324978	1.0612717832505751	0.0009223991941876009
11.549999999999997	3.2	126.67175342231899	1.0852760002750585	-0.00011021034773151667
11.549999999999997	3.3	126.49268964587311	1.1183868931355931	-0.0013655821674461444
11.549999999999997	3.4	126.27776460904981	1.1631666755245362	-0.0028643226275739953
11.549999999999997	3.5	126.02325158048835	1.222673573464661	-0.004627624601824865
11.549999999999997	3.6	125.7251337746129	1.3010903544449803	-0.006678012755526069
11.549999999999997	3.7	125.37890723883285	1.4034340406758758	-0.009038293208896233
11.549999999999997	3.8	124.97966672300323	1.5344741717791806	-0.011732692553177906
11.549999999999997	3.9	124.52186536817806	1.70077656451177	-0.014786789992642426
11.549999999999997	4.	123.99932200877008	1.9101350245245072	-0.018227168562697665
11.549999999999997	4.1	123.40507531932934	2.1718933501290536	-0.022081614648837386
11.549999999999997	4.2	122.73123804186714	2.4972062444222587	-0.02637916573028126
11.549999999999997	4.3	121.96909235560904	2.899097275994535	-0.031148646272558728
11.549999999999997	4.4	121.10786839255961	3.393860982913594	-0.036424249793919436
11.549999999999997	4.5	120.13580840900836	4.000175594990779	-0.04223815750901776
11.549999999999997	4.6	119.03900458971125	4.740467351251212	-0.04862504064344344
11.549999999999997	4.7	117.80112391543614	5.641393708020544	-0.05562110398037151
11.549999999999997	4.8	116.40278567766879	6.734893620008776	-0.06326432377891747
11.549999999999997	4.9	114.82076313400088	8.058212051383293	-0.07159456595961354
11.549999999999997	5.	113.02693233526077	9.656438079854524	-0.08065362449471525
11.699999999999998	-5.	115.02808748215213	2.5661367200318352	-0.07132048424669504
11.699999999999998	-4.9	116.50444021865509	2.2083791874799488	-0.06354529494769492
11.699999999999998	-4.8	117.81882444162653	1.927538308494718	-0.056373871144076784
11.699999999999998	-4.7	118.99062265549777	1.7076590148105737	-0.049773433753952094
11.699999999999998	-4.6	120.03618365462296	1.5361109201885768	-0.043712572219236856
11.699999999999998	-4.5	120.96940359370382	1.4028705281429552	-0.03816127433419883
11.699999999999998	-4.4	121.80219171763295	1.2999763497904269	-0.03309081036483268
11.699999999999998	-4.3	122.5448536271808	1.2210613861304012	-0.028473556333198376
11.699999999999998	-4.2	123.2063469540188	1.1608246885736264	-0.02428449551167182
11.699999999999998	-4.1	123.79434471906245	1.1158844850165082	-0.020494863469886243
11.699999999999998	-4.	124.31618899186745	1.0822685830115404	-0.01708223796041479
11.699999999999998	-3.9	124.77775683344326	1.0576360909430633	-0.014023217554398462
11.699999999999998	-3.8	125.18451543863821	1.0399165467466531	-0.011295339948864348
11.699999999999998	-3.7	125.54136440694678	1.0353550442693376	-0.00887704401392095
11.699999999999998	-3.6	125.85276851936082	1.0326030447765078	-0.006747324910988326
11.699999999999998	-3.5	126.12263632522682	1.0309444045199712	-0.0048868554507889945
11.699999999999998	-3.4	126.35460691425664	1.0290580568480863	-0.0032765032092735786
11.699999999999998	-3.3	126.55201203130066	1.027086915463343	-0.0018979983180245504
11.699999999999998	-3.2	126.71790910449812	1.025144818373093	-0.0007337063136819003
11.699999999999998	-3.1	126.8551156846382	1.0233190922253783	0.00023328680194978357
11.699999999999998	-3.	126.96626493512463	1.0216307468978414	0.0010192415553716694
11.699999999999998	-2.9	127.05370548435181	1.0201221614318143	0.001639213401610523
11.699999999999998	-2.8	127.11968211641985	1.0188039352863711	0.0021079517084318447
11.699999999999998	-2.7	127.1662907893038	1.017674894857464	0.0024395512511108317
11.699999999999998	-2.6	127.1954943692751	1.0167260604246877	0.002647474394498403
11.699999999999998	-2.5	127.2091363409733	1.0159428124933072	0.002744570922753882
11.699999999999998	-2.4	127.20895206540405	1.0153071573060686	0.0027430951946969956
11.699999999999998	-2.3	127.19657837510363	1.0147996144908973	0.0026547226665998847
11.699999999999998	-2.2	127.17356166099862	1.0144005279722421	0.002490565056581448
11.699999999999998	-2.1	127.14136477024377	1.0140908873256365	0.002261183975888849
11.699999999999998	-2.	127.1013725738283	1.013853257533782	0.0019766045864013926
11.699999999999998	-1.9	127.05489683838408	1.0136721126251729	0.001646328020064862
11.699999999999998	-1.8	127.00317983690366	1.0135341817861416	0.0012793418711305668
11.699999999999998	-1.7	126.9473978578678	1.013562537077334	0.0008841331423418905
11.699999999999998	-1.6	126.88866316069168	1.0136068718117741	0.00046869523672828095
11.699999999999998	-1.5	126.82802903722701	1.0136334598143293	0.00004053937237244454
11.699999999999998	-1.4	126.76651410501329	1.0136393824284653	-0.00039309623499943225
11.699999999999998	-1.3	126.70501798739386	1.0136317469144984	-0.0008258163970526793
11.699999999999998	-1.2	126.64441225409023	1.0136072965602665	-0.0012515310717128348
11.699999999999998	-1.1	126.58550967306726	1.0135686929417176	-0.0016645809311005054
11.699999999999998	-1.	126.52906397207853	1.0135193047332933	-0.0020597558596979057
11.699999999999998	-0.9	126.4757698906177	1.013462924540292	-0.002432287719700287
11.699999999999998	-0.8	126.42626254806555	1.0134032406229068	-0.002777847777239675
11.699999999999998	-0.7	126.38111674199195	1.013343432150478	-0.003092543944943153
11.699999999999998	-0.6	126.34084647881528	1.0132859455950722	-0.003372916759001114
11.699999999999998	-0.5	126.30590404917083	1.0132322338197355	-0.0036159380419744226
11.699999999999998	-0.4	126.27667072677501	1.0131911512678329	-0.0038190099431103172
11.699999999999998	-0.3	126.25348929715918	1.0131455837096297	-0.003979963593385982
11.699999999999998	-0.2	126.23661492593419	1.0131007648805763	-0.004097059915371513
11.699999999999998	-0.1	126.22624525507793	1.013038393157487	-0.004169087045001878
11.699999999999998	0.	126.2225132507624	1.0129837843780365	-0.00419497416984919
11.699999999999998	0.1	126.22548247788177	1.0129225240964814	-0.004174372637744545
11.699999999999998	0.2	126.23515463197208	1.012854027778232	-0.004107180452860517
11.699999999999998	0.3	126.25146101921443	1.0127518029766236	-0.0039940250363318195
11.699999999999998	0.4	126.27426615947586	1.012623782760656	-0.0038356865283512113
11.699999999999998	0.5	126.30337409025861	1.0124588030822537	-0.003633491734418034
11.699999999999998	0.6	126.33849686416882	1.0122707866272407	-0.0033892222385810866
11.699999999999998	0.7	126.37930330107035	1.0126547321734591	-0.003105120305607882
11.699999999999998	0.8	126.425385172727	1.0133756630291941	-0.0027838963027349397
11.699999999999998	0.9	126.47626570751213	1.0141910660599365	-0.0024287360927233797
11.699999999999998	1.	126.53139961917266	1.0150802702385278	-0.0020433084759329378
11.699999999999998	1.1	126.59017286688251	1.016015423710897	-0.0016317758430322048
11.699999999999998	1.2	126.65190252163168	1.0169618413139716	-0.00119880289085285
11.699999999999998	1.3	126.71583671932947	1.0178790726453144	-0.000749565718273581
11.699999999999998	1.4	126.78115388997409	1.01872229499142	-0.00028976526311657864
11.699999999999998	1.5	126.84697008766736	1.0194547359295143	0.00017445397751671837
11.699999999999998	1.6	126.91234397397791	1.0200090701419242	0.0006363661149444144
11.699999999999998	1.7	126.97621225205165	1.0203549972051178	0.001088481372491193
11.699999999999998	1.8	127.03746709935807	1.0204604011548213	0.0015228838971788825
11.699999999999998	1.9	127.0949247996121	1.0204463378789086	0.001931066307114468
11.699999999999998	2.	127.14732365361665	1.020229109958521	0.002303917904465602
11.699999999999998	2.1	127.19332039259064	1.0198239719844082	0.002631705584222571
11.699999999999998	2.2	127.23148650309275	1.0193050858013635	0.0029040582290686193
11.699999999999998	2.3	127.26030331676336	1.01879782603001	0.003109948710047862
11.699999999999998	2.4	127.27815625227106	1.0184924357775174	0.003237674873231379
11.699999999999998	2.5	127.28332778329533	1.0186602353963679	0.00327484014552349
11.699999999999998	2.6	127.27398914330638	1.0201399299477316	0.003208333514614435
11.699999999999998	2.7	127.24819036456181	1.0230712177238246	0.003024307539106791
11.699999999999998	2.8	127.20384843062837	1.0272417609465379	0.002708155838759954
11.699999999999998	2.9	127.13873334107383	1.033471705738748	0.002244489570672817
11.699999999999998	3.	127.05045144850035	1.0444230652080506	0.0016171109119989396
11.699999999999998	3.1	126.93642536140456	1.0604900736356626	0.0008089842789532758
11.699999999999998	3.2	126.79389182305447	1.083243005222485	-0.0001976986161265459
11.699999999999998	3.3	126.61988554677123	1.1146370032657842	-0.00142131426208413
11.699999999999998	3.4	126.41107359914578	1.1570902664849	-0.0028819566028266286
11.699999999999998	3.5	126.16386875735334	1.2134830647769803	-0.004600343706693584
11.699999999999998	3.6	125.87433481106531	1.2878131785811746	-0.006598064120482408
11.699999999999998	3.7	125.53814752835946	1.3848569065757772	-0.008897797752961364
11.699999999999998	3.8	125.15061161489646	1.5090055555264001	-0.01152262036196971
11.699999999999998	3.9	124.70635631336096	1.6665695805399707	-0.01449755288054756
11.699999999999998	4.	124.19943022523685	1.8648939194618919	-0.017848423129913298
11.699999999999998	4.1	123.62313837244267	2.112813160111287	-0.021602223622479228
11.699999999999998	4.2	122.97019238338345	2.420582382073192	-0.025785528246828848
11.699999999999998	4.3	122.23148704652696	2.8012545091666965	-0.030430506730883482
11.699999999999998	4.4	121.39733798970991	3.2695979293564648	-0.035566832837670155
11.699999999999998	4.5	120.45632813578214	3.8434355059066263	-0.041226686307730485
11.699999999999998	4.6	119.39518167696143	4.544239289507189	-0.04744370324013189
11.699999999999998	4.7	118.19833811825812	5.3966850693163195	-0.05425299943263396
11.699999999999998	4.8	116.84736919974472	6.4309541385456015	-0.06169141587951041
11.699999999999998	4.9	115.32026593213946	7.6826586470692035	-0.06979751915254202
11.699999999999998	5.	113.59043122807428	9.194203692558943	-0.07861180364157704
11.849999999999998	-5.	115.50234525946236	2.4821203010346267	-0.06961073586591267
11.849999999999998	-4.9	116.93014126270039	2.144825835585607	-0.06203415667921052
11.849999999999998	-4.8	118.20224144616006	1.8798395829043244	-0.055045311115835806
11.849999999999998	-4.7	119.33708999608704	1.6722061977232272	-0.048612357351468176
11.849999999999998	-4.6	120.35025772975486	1.5101079324284825	-0.04270486047102389
11.849999999999998	-4.5	121.25502461755413	1.3841295811548946	-0.037293634099937426
11.849999999999998	-4.4	122.06278831003208	1.2867880143122505	-0.032350754895195954
11.849999999999998	-4.3	122.78342131992883	1.212090279245814	-0.027849375247299173
11.849999999999998	-4.2	123.4255243320255	1.1552485190585031	-0.023763767414679945
11.849999999999998	-4.1	123.99663951126458	1.1121760915548293	-0.0200692370247587
11.849999999999998	-4.	124.50320999737484	1.080598901789557	-0.016743281142643104
11.849999999999998	-3.9	124.9516371609815	1.0572367927672843	-0.013760285309777933
11.849999999999998	-3.8	125.34690550012566	1.0404224882515933	-0.011100055228280344
11.849999999999998	-3.7	125.69374472748879	1.036096812456634	-0.008741603157597658
11.849999999999998	-3.6	125.99649749047792	1.0334753809218142	-0.006664295022020992
11.849999999999998	-3.5	126.25889987961789	1.0318951078730692	-0.004849583952694884
11.849999999999998	-3.4	126.48446389559824	1.0300804047795111	-0.00327902910363918
11.849999999999998	-3.3	126.67642428591245	1.0282203280019644	-0.001934428275774992
11.849999999999998	-3.2	126.83777753322636	1.0263706745109715	-0.0007987281749058735
11.849999999999998	-3.1	126.97123325414182	1.0246353790335405	0.0001445306140800594
11.849999999999998	-3.	127.07937216867023	1.0230267527822718	0.0009113416673983815
11.849999999999998	-2.9	127.1644510889279	1.0215895597534228	0.001516237887740216
11.849999999999998	-2.8	127.22865079057728	1.0203338112545879	0.001973601260342026
11.849999999999998	-2.7	127.27400808677785	1.019258574022814	0.0022971761643064085
11.849999999999998	-2.6	127.30243104844993	1.0183551027593865	0.002500089721620464
11.849999999999998	-2.5	127.31571203277915	1.0176095392905324	0.0025948730606007026
11.849999999999998	-2.4	127.31553874363247	1.0170048430652656	0.002593477497866698
11.849999999999998	-2.3	127.30350340279409	1.0165224499583303	0.0025072908352628343
11.849999999999998	-2.2	127.28111050330305	1.0161436648175055	0.002347151707412229
11.849999999999998	-2.1	127.249783500609	1.0158503117395412	0.0021233632561728447
11.849999999999998	-2.	127.21087011016219	1.015625891504257	0.0018457062680703623
11.849999999999998	-1.9	127.1656469335859	1.0154555185643943	0.0015234503638042905
11.849999999999998	-1.8	127.11532306417196	1.0153265706712915	0.00116536488928779
11.849999999999998	-1.7	127.06104340466608	1.0153559955986253	0.0007797313908238946
11.849999999999998	-1.6	127.00389053890868	1.0154009160163042	0.0003743502365627786
11.849999999999998	-1.5	126.94489861754568	1.0154223118181278	-0.00004342324522562963
11.849999999999998	-1.4	126.88504951671345	1.0154350462178172	-0.0004664971360510651
11.849999999999998	-1.3	126.82521956987623	1.0154305486810244	-0.0008887036178946263
11.849999999999998	-1.2	126.76625701440408	1.0154099081180448	-0.0013040767972185945
11.849999999999998	-1.1	126.70895252544075	1.0153760510448961	-0.0017070931110532866
11.849999999999998	-1.	126.65403966609793	1.015331688633907	-0.002092667618207267
11.849999999999998	-0.9	126.60219428138213	1.0152805518045227	-0.0024561464887813697
11.849999999999998	-0.8	126.55403418730842	1.015226032452233	-0.0027933052589083534
11.849999999999998	-0.7	126.51013760983643	1.01515202152207	-0.0031003454342592787
11.849999999999998	-0.6	126.47096331462622	1.0151018627372537	-0.003373891128868382
11.849999999999998	-0.5	126.43697352335386	1.0150644200264765	-0.0036109174860386416
11.849999999999998	-0.4	126.40854713577632	1.0150184163268392	-0.003809042106831718
11.849999999999998	-0.3	126.38600146942714	1.014975059653409	-0.003966065227661932
11.849999999999998	-0.2	126.36959150728148	1.0149323938633472	-0.004080291214202418
11.849999999999998	-0.1	126.35951013206565	1.0148863811442226	-0.004150444800425097
11.849999999999998	0.	126.35588359114313	1.0148351303194403	-0.004175672107474364
11.849999999999998	0.1	126.35877665042594	1.0147757305921061	-0.004155542893410431
11.849999999999998	0.2	126.36818730130635	1.0146967224518448	-0.004090053273464893
11.849999999999998	0.3	126.38405103593549	1.0145991138042234	-0.003979628647686107
11.849999999999998	0.4	126.40623476966154	1.0144770015664761	-0.0038251286290308982
11.849999999999998	0.5	126.43454032090428	1.0143268907984435	-0.003627850860550775
11.849999999999998	0.6	126.46870331918437	1.014134463149631	-0.003389620873947721
11.849999999999998	0.7	126.50839295193575	1.0144973390005703	-0.003112480162055738
11.849999999999998	0.8	126.55318945226703	1.0151988340139724	-0.002799146028139128
11.849999999999998	0.9	126.60266964687554	1.015970686503863	-0.002452730671447071
11.849999999999998	1.	126.65628383929142	1.0168123878318056	-0.002076817208193597
11.849999999999998	1.1	126.71343451355268	1.0176974799656193	-0.0016754698263237483
11.849999999999998	1.2	126.77345712155139	1.0185931389563336	-0.001253242676982506
11.849999999999998	1.3	126.83562017397516	1.0194609443979203	-0.0008151877726891195
11.849999999999998	1.4	126.899124297855	1.020258415458315	-0.0003668691981413599
11.849999999999998	1.5	126.96310298714506	1.0209537408323115	0.00008568652971299153
11.849999999999998	1.6	127.02666237227675	1.0214766847177117	0.0005360383454886114
11.849999999999998	1.7	127.0887525789926	1.0218018318539634	0.0009767894237977489
11.849999999999998	1.8	127.14829599158993	1.0218987618136453	0.0014002193637358946
11.849999999999998	1.9	127.20414148641997	1.0218823977438518	0.0017980321324252032
11.849999999999998	2.	127.25506174255804	1.021673475410438	0.0021613447935038754
11.849999999999998	2.1	127.29975069723064	1.021286268698944	0.0024806695126684025
11.849999999999998	2.2	127.33681924789813	1.0207912304683049	0.002745896815269202
11.849999999999998	2.3	127.36479095280458	1.0203073635644273	0.002946280096648087
11.849999999999998	2.4	127.38209631987795	1.020015291327553	0.003070416295476144
11.849999999999998	2.5	127.3870661630268	1.0201724727662196	0.0031062276793331757
11.849999999999998	2.6	127.37792352423807	1.0215791946039303	0.0030409418648150643
11.849999999999998	2.7	127.35277417521027	1.0243627895415557	0.0028610714062272144
11.849999999999998	2.8	127.30959526394739	1.0283232015040653	0.0025523912779616418
11.849999999999998	2.9	127.24622181511384	1.0342232558299145	0.002099916109348403
11.849999999999998	3.	127.1603308075979	1.0446151106844042	0.0014878749188855706
11.849999999999998	3.1	127.04942162840817	1.059861337632782	0.0006996802060699068
11.849999999999998	3.2	126.9108285733123	1.0814365287457122	-0.0002819252787821579
11.849999999999998	3.3	126.74167304440398	1.111222718584628	-0.0014748347067959295
11.849999999999998	3.4	126.53872223202879	1.151493968262315	-0.0028986485404929214
11.849999999999998	3.5	126.29852436245349	1.204963758920428	-0.004573388291555269
11.849999999999998	3.6	126.01721128445578	1.2755020345382633	-0.006520468660068431
11.849999999999998	3.7	125.69063427499108	1.3675443302719117	-0.008761739447159973
11.849999999999998	3.8	125.31430319950455	1.485230065077161	-0.01131936900249143
11.849999999999998	3.9	124.88301034816311	1.6346045890165044	-0.014217859310275286
11.849999999999998	4.	124.39102200191277	1.8225895914873433	-0.01748231197875601
11.849999999999998	4.1	123.83220733973806	2.057229567320931	-0.021137144827996585
11.849999999999998	4.2	123.19875171886939	2.349033300474346	-0.02521284543960848
11.849999999999998	4.3	122.48260566464363	2.709656833595872	-0.029736714545094793
11.849999999999998	4.4	121.67429188589145	3.1535550404519483	-0.034738637879221684
11.849999999999998	4.5	120.7628880044524	3.697034518840539	-0.040249849943908136
11.849999999999998	4.6	119.73570883105775	4.360375205747928	-0.046302993944867345
11.849999999999998	4.7	118.57791096909999	5.167393782520463	-0.05293215914951419
11.849999999999998	4.8	117.27196788699568	6.146400046392387	-0.06017304605058658
11.849999999999998	4.9	115.7969858421477	7.331059228213476	-0.06806302203520005
11.849999999999998	5.	114.12778437478917	8.76145394022835	-0.07664133290631019
11.999999999999998	-5.	115.95565831765279	2.403857286372144	-0.06795749588460778
11.999999999999998	-4.9	117.33725454116855	2.0856067200659965	-0.060572815091698894
11.999999999999998	-4.8	118.56907322421628	1.8353834930596378	-0.05376040926160737
11.999999999999998	-4.7	119.66867701590064	1.639183725849989	-0.04748935272194045
11.999999999999998	-4.6	120.65093036390307	1.4858992157745803	-0.04173007043331989
11.999999999999998	-4.5	121.52851716877551	1.3667045638798356	-0.03645425045815266
11.999999999999998	-4.4	122.31235480078924	1.27455105081836	-0.031634724923381305
11.999999999999998	-4.3	123.01191563155196	1.2037979111177748	-0.0272453901337733
11.999999999999998	-4.2	123.63545905235954	1.1499309219624507	-0.0232612249329396
11.999999999999998	-4.1	124.19023897683047	1.1093335019884023	-0.019658204138392404
11.999999999999998	-4.	124.68266373132455	1.0791088652329819	-0.016413258072449092
11.999999999999998	-3.9	125.11816637405298	1.0569693224468324	-0.013505762549779211
11.999999999999998	-3.8	125.50241990180243	1.0410032474111972	-0.010910967259394468
11.999999999999998	-3.7	125.83966073047776	1.036898077619938	-0.008610406076207264
11.999999999999998	-3.6	126.13411961443647	1.0343984249351195	-0.006583775980320191
11.999999999999998	-3.5	126.38936236377587	1.0328913839353362	-0.004813318809878863
11.999999999999998	-3.4	126.60878262999287	1.0311745051580203	-0.003281037835884578
11.999999999999998	-3.3	126.79550838202509	1.029387317297065	-0.001969511822466045
11.999999999999998	-3.2	126.95249854400136	1.027624251703756	-0.0008614896260227131
11.999999999999998	-3.1	127.0823508249122	1.025971742288931	0.000058770129785259994
11.999999999999998	-3.	127.18759832545076	1.024440401100378	0.0008070595092970739
11.999999999999998	-2.9	127.27041022180903	1.0230701195422824	0.0013973680831160322
11.999999999999998	-2.8	127.33290397666941	1.0218730329773535	0.0018437237637924779
11.999999999999998	-2.7	127.37705974676739	1.0208481316996227	0.002159531533127787
11.999999999999998	-2.6	127.40473300107018	1.0199872628258788	0.002357595924566165
11.999999999999998	-2.5	127.41766722012149	1.0192771305969899	0.002450139225755348
11.999999999999998	-2.4	127.41750433198999	1.0187015251543698	0.0024488199705826434
11.999999999999998	-2.3	127.40579372149989	1.0182428016130416	0.0023647476418043978
11.999999999999998	-2.2	127.38399974195585	1.0178830301072423	0.0022084967992595716
11.999999999999998	-2.1	127.35350790105376	1.0176051167017164	0.0019901206474645253
11.999999999999998	-2.	127.31563022576316	1.0173931396721514	0.0017191627433844588
11.999999999999998	-1.9	127.27160959322208	1.0172329504695767	0.0014046687994789815
11.999999999999998	-1.8	127.22262322194868	1.0171125194341073	0.0010551970350196897
11.999999999999998	-1.7	127.16978583800285	1.0171430754630677	0.000678830314439006
11.999999999999998	-1.6	127.11415148074249	1.0171885798139186	0.00028318154407124365
11.999999999999998	-1.5	127.05673988886247	1.0172089974575016	-0.00012449838352483484
11.999999999999998	-1.4	126.99849113457103	1.017223854187364	-0.000537365407584322
11.999999999999998	-1.3	126.94026177832875	1.0172223709498098	-0.0009493896013730703
11.999999999999998	-1.2	126.88287755561369	1.0172056562800549	-0.0013547471752050726
11.999999999999998	-1.1	126.82710814900335	1.0171760093142552	-0.0017480473498889281
11.999999999999998	-1.	126.7736675540786	1.0171364121272575	-0.0021243248107656607
11.999999999999998	-0.9	126.7232666830498	1.0170370360573173	-0.002479037195337948
11.999999999999998	-0.8	126.67639536847027	1.0169925123947792	-0.002808060547803733
11.999999999999998	-0.7	126.63365663212939	1.016986673817101	-0.0031074138960314143
11.999999999999998	-0.6	126.59553661312171	1.0169381616502733	-0.0033743728654821847
11.999999999999998	-0.5	126.5624630038224	1.0168924825930787	-0.003605752615772108
11.999999999999998	-0.4	126.5348042570249	1.0168498806507387	-0.003799080426729242
11.999999999999998	-0.3	126.5128688673038	1.0168095095652347	-0.003952293201430892
11.999999999999998	-0.2	126.49690464466595	1.0167694472527415	-0.004063737362736819
11.999999999999998	-0.1	126.487099099806	1.0167257108226408	-0.004132170055721502
11.999999999999998	0.	126.48357442988768	1.0166768522159941	-0.004156759808785584
11.999999999999998	0.1	126.48639344535927	1.0166199157003462	-0.0041370889908108124
11.999999999999998	0.2	126.49555367514726	1.0165442452528595	-0.004073156327846971
11.999999999999998	0.3	126.51099234957893	1.0164503926968678	-0.003965380236123678
11.999999999999998	0.4	126.53257943258039	1.0163329773464937	-0.0038146024049752906
11.999999999999998	0.5	126.56012179334537	1.0161886796768584	-0.0036220924705712143
11.999999999999998	0.6	126.59336182607822	1.0160152556457689	-0.00338955360796873
11.999999999999998	0.7	126.63197737951116	1.016363641245107	-0.0031191274442203473
11.999999999999998	0.8	126.67558154736109	1.0169657360509774	-0.0028137027048686283
11.999999999999998	0.9	126.72372267289217	1.0176914717538352	-0.002475751156197372
11.999999999999998	1.	126.775824852251	1.0185417079118508	-0.002109045134664935
11.999999999999998	1.1	126.83141802451183	1.0193797830845455	-0.0017175539093619518
11.999999999999998	1.2	126.88980221873493	1.0202277041154133	-0.001305723767282771
11.999999999999998	1.3	126.95026519835326	1.0210490594230635	-0.0008784883866196022
11.999999999999998	1.4	127.01202920929795	1.0218034946281591	-0.0004412775886545058
11.999999999999998	1.5	127.07424996988796	1.0224553305393016	-2.6538082338535725e-8
11.999999999999998	1.6	127.1360602466467	1.0229578956571004	0.00043915267599430724
11.999999999999998	1.7	127.19644557373265	1.0232633756024256	0.0008689217014919695
11.999999999999998	1.8	127.25434820571449	1.023352127514599	0.0012817494137618607
11.999999999999998	1.9	127.3086479566097	1.0233337243312661	0.0016695445764293812
11.999999999999998	2.	127.35815099765887	1.0231324295172897	0.0020236442378955373
11.999999999999998	2.1	127.40158660793067	1.0227620369790742	0.002334796978269031
11.999999999999998	2.2	127.43760370820924	1.0222893535607085	0.0025931473958335487
11.999999999999998	2.3	127.46476630275976	1.0218274221755053	0.0027882193782231167
11.999999999999998	2.4	127.4815481815342	1.0215478291770665	0.002908899167738287
11.999999999999998	2.5	127.48632647849438	1.0216950732473862	0.0029434168573512576
11.999999999999998	2.6	127.4773739301361	1.0230332464702911	0.0028793272474046706
11.999999999999998	2.7	127.45284972808176	1.0256781712588463	0.0027034900514431477
11.999999999999998	2.8	127.41078856305212	1.0294413713713624	0.002402048560786319
11.999999999999998	2.9	127.34908777555326	1.0350319363335672	0.0019604064613101416
11.999999999999998	3.	127.26549173332229	1.0448987407514068	0.0013632033782234902
11.999999999999998	3.1	127.15757328054197	1.0593746524662748	0.0005942845086656242
11.999999999999998	3.2	127.02276471448971	1.0798394988523228	-0.00036304675081056607
11.999999999999998	3.3	126.85826407163925	1.1081200657831545	-0.0015262571262488701
11.999999999999998	3.4	126.66098257917507	1.146296683548826	-0.002914457502348136
11.999999999999998	3.5	126.42746017901858	1.197104942816921	-0.004546983914733826
11.999999999999998	3.6	126.15402410596337	1.264054685645604	-0.006445152072271659
11.999999999999998	3.7	125.8366513036541	1.3514048653028539	-0.008629952246976247
11.999999999999998	3.8	125.47105256721508	1.4630251890204846	-0.011122666672240024
11.999999999999998	3.9	125.05217070219132	1.6047190518209362	-0.01394731660934623
11.999999999999998	4.	124.57482758417343	1.7826582118264582	-0.017126231475095004
11.999999999999998	4.1	124.03220665361681	2.005369206682957	-0.020688540563567587
11.999999999999998	4.2	123.41757754476839	2.2823285185921236	-0.024659263061472945
11.999999999999998	4.3	122.72298767461389	2.624217105258694	-0.029066196098238618
11.999999999999998	4.4	121.93934688636658	3.0446837583530026	-0.03393836753794832
11.999999999999998	4.5	121.05618977171486	3.559668997341973	-0.039306109289831845
11.999999999999998	4.6	120.06138788705123	4.188126043012758	-0.04520111321356819
11.999999999999998	4.7	118.94077708348142	4.952579560753335	-0.05165646387418061
11.999999999999998	4.8	117.67766529030821	5.879806897449399	-0.05870675508414831
11.999999999999998	4.9	116.252193815227	7.001654024268106	-0.06638824802678274
11.999999999999998	5.	114.64049636122907	8.356030195786317	-0.07473897407030257
12.149999999999999	-5.	116.38914754997442	2.330893097800697	-0.0663583396040519
12.149999999999999	-4.9	117.72675017654579	2.0303835201713127	-0.05915914086642836
12.149999999999999	-4.8	118.92016549943271	1.7939275243002726	-0.052517299808874304
12.149999999999999	-4.7	119.98613294416066	1.608392851550903	-0.04640278192975711
12.149999999999999	-4.6	120.93885159708901	1.4633542758162577	-0.040786833722820805
12.149999999999999	-4.5	121.79045939327621	1.3504948270062727	-0.03564193376832705
12.149999999999999	-4.4	122.55141043896819	1.2631950813972566	-0.0309417118040098
12.149999999999999	-4.3	123.23080110754009	1.1961338791795129	-0.026660755685555884
12.149999999999999	-4.2	123.83657026166239	1.1450525666762559	-0.022774722101640273
12.149999999999999	-4.1	124.37569843919965	1.1065360700945348	-0.01926023363094633
12.149999999999999	-4.	124.85435980825832	1.0778471534920158	-0.016094837435004276
12.149999999999999	-3.9	125.27804625390073	1.0567938321674433	-0.013256964922040738
12.149999999999999	-3.8	125.65166844557609	1.0413316484473398	-0.010725899858319364
12.149999999999999	-3.7	125.979379698322	1.037754533229375	-0.008483298197848241
12.149999999999999	-3.6	126.26588389462405	1.035368505755315	-0.006505683640195726
12.149999999999999	-3.5	126.51425716725491	1.0339299938851383	-0.0047780374126710976
12.149999999999999	-3.4	126.72777806951437	1.032291527581151	-0.003282896180826187
12.149999999999999	-3.3	126.90956520909468	1.0304933646927594	-0.002003326690467831
12.149999999999999	-3.2	127.0622715775875	1.0289035937385478	-0.0009221067803088234
12.149999999999999	-3.1	127.18866750140714	1.0273121904618137	-0.000024128865499309154
12.149999999999999	-3.	127.29112836029546	1.0258705911777497	0.0007062193981144304
12.149999999999999	-2.9	127.37176321353161	1.024563036743217	0.0012824099772017017
12.149999999999999	-2.8	127.432618455658	1.0234209576303215	0.0017181111506509314
12.149999999999999	-2.7	127.47562003976641	1.022443417608443	0.0020264005553774413
12.149999999999999	-2.6	127.50257306315531	1.0216225265120187	0.0022197696388567244
12.149999999999999	-2.5	127.51517401175394	1.0209456742256577	0.0023101434334578848
12.149999999999999	-2.4	127.51502096775181	1.0203974080269234	0.002308896915742187
12.149999999999999	-2.3	127.5036221990438	1.0199609169977464	0.002226870222652248
12.149999999999999	-2.2	127.48240339537206	1.0196191614346475	0.0020743824869505897
12.149999999999999	-2.1	127.45271369307157	1.0193557258391621	0.0018612444628553673
12.149999999999999	-2.	127.41583082014151	1.0191554875817417	0.001596770472484781
12.149999999999999	-1.9	127.37296522411457	1.0190049594625776	0.0012897897180255736
12.149999999999999	-1.8	127.32526351988427	1.0188926358359396	0.0009486563026982861
12.149999999999999	-1.7	127.27381121036021	1.0189243261366414	0.0005812584056457376
12.149999999999999	-1.6	127.21963511217116	1.0189705166009304	0.00019502968842543124
12.149999999999999	-1.5	127.1637459935324	1.0189894891392157	-0.0002028512950566486
12.149999999999999	-1.4	127.10703547872168	1.0190063939053005	-0.0006058294428694531
12.149999999999999	-1.3	127.05034457790904	1.0190077731236897	-0.0010079885579092314
12.149999999999999	-1.2	126.9944771920515	1.0189946388863973	-0.0014036441047688831
12.149999999999999	-1.1	126.9401830474588	1.0189691231391862	-0.0017875312132432306
12.149999999999999	-1.	126.88824611247735	1.0188452000926418	-0.002154802228140745
12.149999999999999	-0.9	126.83912195141001	1.0188893937710333	-0.002500486987147743
12.149999999999999	-0.8	126.79349274720646	1.0188444896581217	-0.0028216719926314427
12.149999999999999	-0.7	126.75188797366853	1.0187988008883195	-0.003114153356309984
12.149999999999999	-0.6	126.7147807351728	1.018754399886845	-0.0033747154750180773
12.149999999999999	-0.5	126.6825871694858	1.0187123975138945	-0.0036005445634741634
12.149999999999999	-0.4	126.65566572933193	1.0186730365048646	-0.003789227268567808
12.149999999999999	-0.3	126.63431644970154	1.0186354681959813	-0.003938750629885501
12.149999999999999	-0.2	126.61878145560448	1.0185966875501293	-0.004047501676673601
12.149999999999999	-0.1	126.60923952987892	1.0185562916917519	-0.004114268737504682
12.149999999999999	0.	126.60581255321482	1.018511216905452	-0.004138236622696768
12.149999999999999	0.1	126.6085603100522	1.0184535152861542	-0.0041190162786946
12.149999999999999	0.2	126.61748108959088	1.0183813127497245	-0.004056592543202941
12.149999999999999	0.3	126.63251016444693	1.0182922070021476	-0.003951382013281929
12.149999999999999	0.4	126.65352409462334	1.0181791967707028	-0.0038042092239589575
12.149999999999999	0.5	126.68033336391107	1.0180403364574033	-0.0036163167713898457
12.149999999999999	0.6	126.71268691442368	1.0178735473432567	-0.00338937014543443
12.149999999999999	0.7	126.75027087708276	1.0182056618512974	-0.003125463306259045
12.149999999999999	0.8	126.79270837214636	1.0188179388972571	-0.0028271248623854017
12.149999999999999	0.9	126.83955949144193	1.0195104438695495	-0.0024973247482842614
12.149999999999999	1.	126.89032116969159	1.0201793408070188	-0.0021400684126494933
12.149999999999999	1.1	126.94432935909067	1.021062346197013	-0.0017581182897973082
12.149999999999999	1.2	127.00113999902108	1.0218653716822814	-0.0013563524833974398
12.149999999999999	1.3	127.05997051510899	1.0226430064494565	-0.0009395881175734311
12.149999999999999	1.4	127.12006341500063	1.0233569544775634	-0.0005131277233707111
12.149999999999999	1.5	127.18059695781255	1.0239671031958721	-0.0000827670646329113
12.149999999999999	1.6	127.24072397742341	1.0244518818286679	0.0003455359173241226
12.149999999999999	1.7	127.29947390039123	1.024738888786743	0.0007646901442944585
12.149999999999999	1.8	127.3558026527025	1.0248198068840964	0.0011672715375400226
12.149999999999999	1.9	127.40861993440187	1.0247992873620007	0.0015453866526646774
12.149999999999999	2.	127.45676388218595	1.024605175433237	0.0018905858270946872
12.149999999999999	2.1	127.4989978786748	1.024250499186536	0.002193846426961075
12.149999999999999	2.2	127.53400724668585	1.0237987650159397	0.0024455581114804963
12.149999999999999	2.3	127.56039485315618	1.0233574174253732	0.0026355066520088767
12.149999999999999	2.4	127.5766760070237	1.023089525932022	0.002752857601560631
12.149999999999999	2.5	127.58127230013976	1.0232274547214075	0.00278613865976079
12.149999999999999	2.6	127.572504139754	1.0245011833836628	0.002723220629954102
12.149999999999999	2.7	127.54858189612358	1.0270158365652833	0.0025512986343302875
12.149999999999999	2.8	127.50759539125423	1.0305938017697258	0.0022568707581563157
12.149999999999999	2.9	127.44750158126372	1.035893875495006	0.0018257167000367946
12.149999999999999	3.	127.36610940310729	1.0452675663219964	0.0012428716886742186
12.149999999999999	3.1	127.26106174665867	1.0590202298869258	0.0004925976153227797
12.149999999999999	3.2	127.12989060705966	1.0784374472717104	-0.0004412253873900306
12.149999999999999	3.3	126.96985932537521	1.1053069407640947	-0.001575698979496412
12.149999999999999	3.4	126.77800187439725	1.1415327466989709	-0.0029289683191383266
12.149999999999999	3.5	126.55090455726828	1.1898130125118769	-0.0045211324072463935
12.149999999999999	3.6	126.28501957265716	1.253410075776813	-0.006372028334586799
12.149999999999999	3.7	125.97646624083096	1.33635471116186	-0.00850227990033526
12.149999999999999	3.8	125.6214791503477	1.44195128977789	-0.010930284037427873
12.149999999999999	3.9	125.21455933711627	1.5763637728076816	-0.013683132408484327
12.149999999999999	4.	124.75063761505827	1.7458044171662834	-0.016782992645424846
12.149999999999999	4.1	124.22373768174675	1.9571619785461962	-0.02025464222526145
12.149999999999999	4.2	123.6271204164303	2.219648923241323	-0.02412395443551168
12.149999999999999	4.3	122.95314163844745	2.543913540936231	-0.028417941069746898
12.149999999999999	4.4	122.19307531524777	2.942633798500367	-0.03316480526153013
12.149999999999999	4.5	121.33688745547873	3.430900073826052	-0.0383940195176614
12.149999999999999	4.6	120.37297240287207	4.026648822140629	-0.044136360935529306
12.149999999999999	4.7	119.28780629537448	4.751191136003783	-0.05042389419651101
12.149999999999999	4.8	118.06546904326066	5.629874163360924	-0.057290226800918664
12.149999999999999	4.9	116.68706919214159	6.692835141631889	-0.06477052993156578
12.149999999999999	5.	115.12995963400843	7.975944841253835	-0.07290167236106622
12.299999999999999	-5.	116.8038562011671	2.2628147829649947	-0.06481097276238
12.299999999999999	-4.9	118.09953284810416	1.9788485101964142	-0.0577911187641542
12.299999999999999	-4.8	119.25630822406465	1.7552429608741988	-0.05131422147622966
12.299999999999999	-4.7	120.29015493362375	1.5796727758369968	-0.045351094493096364
12.299999999999999	-4.6	121.21463890013156	1.442336651397099	-0.039873813170674705
12.299999999999999	-4.5	122.04139023753172	1.335418416553722	-0.03485558238157405
12.299999999999999	-4.4	122.78044173055488	1.2526550816079691	-0.030270758437441606
12.299999999999999	-4.3	123.44051469481994	1.1890521186457192	-0.026094669111753396
12.299999999999999	-4.2	124.0292517695151	1.1405814094185587	-0.022303596926438955
12.299999999999999	-4.1	124.55337493629636	1.1040160426347683	-0.01887478878159714
12.299999999999999	-4.	125.01883637558609	1.0767673367670483	-0.01578638617309245
12.299999999999999	-3.9	125.43093581600478	1.0567611284041902	-0.013017388524936202
12.299999999999999	-3.8	125.79441687970842	1.0423392289355462	-0.010547620023373902
12.299999999999999	-3.7	126.11354684012721	1.0386337489203186	-0.008357699180469545
12.299999999999999	-3.6	126.39202543909319	1.036382255736953	-0.00642994000220587
12.299999999999999	-3.5	126.63380469779773	1.0350080852678474	-0.004743719534349072
12.299999999999999	-3.4	126.84165810270737	1.0334429935078617	-0.0032845440631057727
12.299999999999999	-3.3	127.01864030384814	1.031812641433504	-0.0020351126150050464
12.299999999999999	-3.2	127.16728506629502	1.0302070586979681	-0.0009806924786345797
12.299999999999999	-3.1	127.29035810283945	1.0286878306091154	-0.00010425264582556988
12.299999999999999	-3.	127.39013729051715	1.0273164081891935	0.0006086505804538921
12.299999999999999	-2.9	127.46868066584673	1.026067671393747	0.0011711742489732317
12.299999999999999	-2.8	127.52796158738172	1.0249771945874784	0.0015965600377858627
12.299999999999999	-2.7	127.56985404441423	1.0240440916820717	0.001897569428828078
12.299999999999999	-2.6	127.59611483542777	1.0232607736478059	0.0020863917109728873
12.299999999999999	-2.5	127.60839538727619	1.0226152203012049	0.0021746637425168096
12.299999999999999	-2.4	127.60825166628815	1.02209270771057	0.0021734864892856065
12.299999999999999	-2.3	127.59715244305636	1.0216771859862206	0.0020934395366943755
12.299999999999999	-2.2	127.57648625467824	1.021352367423205	0.0019445944325992314
12.299999999999999	-2.1	127.54756730530323	1.0211026407087331	0.001736527565399021
12.299999999999999	-2.	127.51164029803512	1.0209135325387564	0.001478331120913654
12.299999999999999	-1.9	127.46988450193389	1.020772146450085	0.001178624376711443
12.299999999999999	-1.8	127.42341703882701	1.0206675115404948	0.0008455632022986586
12.299999999999999	-1.7	127.37329556524121	1.0207003875018898	0.0004868495301244471
12.299999999999999	-1.6	127.3208560877213	1.020411511413414	0.00010973978820640723
12.299999999999999	-1.5	127.26609976883293	1.020764232805135	-0.0002786184506275047
12.299999999999999	-1.4	127.21086856698582	1.0207831658460975	-0.0006720119400718929
12.299999999999999	-1.3	127.15565694043107	1.0207872866286607	-0.0010646112471618871
12.299999999999999	-1.2	127.10138967366318	1.0206360785882254	-0.0014508637371048892
12.299999999999999	-1.1	127.04850293547418	1.020753745961244	-0.0018247535340563791
12.299999999999999	-1.	126.99782770320388	1.020722982071888	-0.00218336397141893
12.299999999999999	-0.9	126.94998758895076	1.0206859001435902	-0.0025214129424051897
12.299999999999999	-0.8	126.90555235393887	1.0206453862492566	-0.0028349700715107427
12.299999999999999	-0.7	126.8650374941408	1.020603919997754	-0.0031205010270789115
12.299999999999999	-0.6	126.82890363752657	1.020563397786546	-0.003374865914949006
12.299999999999999	-0.5	126.79755583225243	1.0205248973952195	-0.0035953178352628734
12.299999999999999	-0.4	126.77134291696652	1.020488590554919	-0.003779500980983797
12.299999999999999	-0.3	126.75055680636578	1.020453687796973	-0.003925450774677246
12.299999999999999	-0.2	126.73543318500873	1.0204171015186603	-0.004031593785334619
12.299999999999999	-0.1	126.72614548438956	1.0203805044834127	-0.004096741528274433
12.299999999999999	0.	126.7228122610938	1.0203360229875216	-0.004120118741690111
12.299999999999999	0.1	126.7254913916386	1.0202836112181615	-0.0041013250690520794
12.299999999999999	0.2	126.73418090922993	1.0202110046803199	-0.004040370737557362
12.299999999999999	0.3	126.74881729097852	1.020125350038711	-0.003937646264733119
12.299999999999999	0.4	126.76928036199487	1.0200164769848499	-0.003793966247628633
12.299999999999999	0.5	126.79538510832859	1.0198827385142835	-0.0036105469103609477
12.299999999999999	0.6	126.82688680053113	1.019722145222346	-0.003389017277879545
12.299999999999999	0.7	126.863479491126	1.0200389071353584	-0.003131424839282616
12.299999999999999	0.8	126.90479596753879	1.0206191649220955	-0.0028402412824722395
12.299999999999999	0.9	126.95040759888354	1.021275454120925	-0.0025183693739258767
12.299999999999999	1.	126.99982431169637	1.0219910520821287	-0.0021691498974680886
12.299999999999999	1.1	127.05249450692526	1.0227433862040272	-0.001796369162920971
12.299999999999999	1.2	127.10780485259366	1.023363095865463	-0.0014052293317179509
12.299999999999999	1.3	127.16492384200933	1.0242424943432553	-0.0009986038226081492
12.299999999999999	1.4	127.22341128618544	1.0249183374592974	-0.0005825505083611076
12.299999999999999	1.5	127.28232374118792	1.0254953926090309	-0.00016272943760099008
12.299999999999999	1.6	127.3408298247113	1.0259580004235715	0.0002550199738815069
12.299999999999999	1.7	127.39801050027738	1.0262273324957647	0.0006639126139513282
12.299999999999999	1.8	127.45282893336848	1.0263009518389907	0.0010565883814838033
12.299999999999999	1.9	127.50422380342636	1.0262783436605503	0.0014253473217568904
12.299999999999999	2.	127.55106386285654	1.0260908823286599	0.001761945409366621
12.299999999999999	2.1	127.59214528968664	1.0257509131732832	0.002057581475951693
12.299999999999999	2.2	127.6261883733016	1.0253188603594765	0.0023028823273039396
12.299999999999999	2.3	127.6518333184666	1.0248968655837984	0.00248788701120279
12.299999999999999	2.4	127.66763531356872	1.0246399772229324	0.0026020311800097453
12.299999999999999	2.5	127.67205858985353	1.0247691436877773	0.002634129765927318
12.299999999999999	2.6	127.66346926041692	1.0259822786229904	0.00257235910128294
12.299999999999999	2.7	127.64012680793807	1.0283744786334381	0.0024042379782553552
12.299999999999999	2.8	127.60017395378135	1.03177823615313	0.002116607552914519
12.299999999999999	2.9	127.54162468339089	1.0368055575335973	0.0016956098177240615
12.299999999999999	3.	127.46234968188797	1.0457158942525524	0.0011266619204826293
12.299999999999999	3.1	127.36005870515272	1.058789125774652	0.0003944267280996006
12.299999999999999	3.2	127.23238650637934	1.0772296891654065	-0.0005166151272401945
12.299999999999999	3.3	127.07678490069388	1.1026267118133006	-0.0016232731115802092
12.299999999999999	3.4	126.89000300826397	1.1372720207235005	-0.002943000878427136
12.299999999999999	3.5	126.66907327749111	1.1830604697194218	-0.004495836636078247
12.299999999999999	3.6	126.41043033659965	1.2435119206093077	-0.006301038523892287
12.299999999999999	3.7	126.11072518554869	1.321928286515032	-0.008376137279611836
12.299999999999999	3.8	125.76534180195053	1.4227824583675215	-0.010745038134004972
12.299999999999999	3.9	125.36982166032053	1.5504752541859972	-0.01342890018038144
12.299999999999999	4.	124.91902096730631	1.7110947708075912	-0.016450797837974596
12.299999999999999	4.1	124.4071780802506	1.9117415237896154	-0.01983482585699621
12.299999999999999	4.2	123.82780331541251	2.160882547835641	-0.02360613850901003
12.299999999999999	4.3	123.17354397398051	2.468604906020275	-0.027790992706325422
12.299999999999999	4.4	122.436017784328	2.8469161807422836	-0.03241679633868448
12.299999999999999	4.5	121.60559285208805	3.3101141485227146	-0.03751222783963352
12.299999999999999	4.6	120.6711714532143	3.875165851413172	-0.04310707977897889
12.299999999999999	4.7	119.61980796027568	4.562265713051289	-0.0492325618751466
12.299999999999999	4.8	118.43631740873336	5.395406530960145	-0.05592127350202858
12.299999999999999	4.9	117.10270766541414	6.4031254069410295	-0.06320734952880212
12.299999999999999	5.	115.59746475025895	7.619378447555718	-0.07112654404525556
12.449999999999998	-5.	117.20075639719795	2.1992466499634418	-0.06331322317444525
12.449999999999998	-4.9	118.45644699639244	1.9307212666531086	-0.05646684050545348
12.449999999999998	-4.8	119.57824294463163	1.7191220278356667	-0.05014949540620358
12.449999999999998	-4.7	120.58138826452992	1.552867523808331	-0.04433285376328506
12.449999999999998	-4.6	121.47886916212842	1.4227396232630554	-0.0389897433180057
12.449999999999998	-4.5	122.28182872200284	1.321377103033555	-0.03409411312501593
12.449999999999998	-4.4	122.99990444886113	1.2428729298954977	-0.02962095900029857
12.449999999999998	-4.3	123.64146694646259	1.1825104899468784	-0.02554637052014054
12.449999999999998	-4.2	124.21387436261034	1.136488118963058	-0.02184722148546409
12.449999999999998	-4.1	124.72360490542343	1.1017533166545945	-0.018501360581383082
12.449999999999998	-4.	125.17640002904821	1.0758564727851052	-0.015487502499806433
12.449999999999998	-3.9	125.57737702944497	1.056833380975604	-0.012785194250936084
12.449999999999998	-3.8	125.93112051767191	1.0431127883332323	-0.010374782549804631
12.449999999999998	-3.7	126.2417582219277	1.0395885983225952	-0.008237385066783382
12.449999999999998	-3.6	126.51276603716322	1.037436923956335	-0.006356472369540369
12.449999999999998	-3.5	126.74821323256326	1.0361230020156569	-0.004710347876450966
12.449999999999998	-3.4	126.95061914705687	1.034626662993773	-0.003286013354299499
12.449999999999998	-3.3	127.12298205664611	1.0330685337482208	-0.0020663682051835757
12.449999999999998	-3.2	127.26791368463438	1.0319706365611125	-0.0010350303590049709
12.449999999999998	-3.1	127.38805151545817	1.0300736091235905	-0.00017876221100049253
12.449999999999998	-3.	127.48521792482657	1.0287314160045185	0.0005168686944134137
12.449999999999998	-2.9	127.56167878698155	1.0272286444969296	0.001063478493253642
12.449999999999998	-2.8	127.61909173431432	1.0265414377047222	0.0014788753796564954
12.449999999999998	-2.7	127.6599179876993	1.0256500736459628	0.001772834054094601
12.449999999999998	-2.6	127.68551322346644	1.0249020831229814	0.0019572520158789098
12.449999999999998	-2.5	127.69748564377254	1.0242860014457307	0.00204348752317044
12.449999999999998	-2.4	127.69735075537157	1.023787724823805	0.002042376223285182
12.449999999999998	-2.3	127.68653937001434	1.0233919387338801	0.0019642455452811318
12.449999999999998	-2.2	127.66640433199314	1.0230831253205963	0.0018189274366623516
12.449999999999998	-2.1	127.63822622156404	1.022846347914637	0.00161577112162359
12.449999999999998	-2.	127.6032179888072	1.0226677884646307	0.0013636537730515148
12.449999999999998	-1.9	127.56288259970823	1.022181390140858	0.001070990933153735
12.449999999999998	-1.8	127.51764351850596	1.0223991187862396	0.0007482182564912446
12.449999999999998	-1.7	127.46884917202722	1.022432010157118	0.0003982344684818604
12.449999999999998	-1.6	127.41747112594246	1.022481557048451	0.000030315238896688832
12.449999999999998	-1.5	127.36440987379184	1.0225189340179242	-0.00034905463795069846
12.449999999999998	-1.4	127.31037502950875	1.022720719337201	-0.0007334759376661278
12.449999999999998	-1.3	127.2565707702626	1.0225603248878912	-0.0011180487756245823
12.449999999999998	-1.2	127.20355094535746	1.0225538722944094	-0.0014952851359863449
12.449999999999998	-1.1	127.15202705077049	1.022536066516352	-0.001861295271473252
12.449999999999998	-1.	127.1026587560958	1.0225093238965712	-0.002211456210245035
12.449999999999998	-0.9	127.05605354149112	1.022476485869234	-0.0025415382031435275
12.449999999999998	-0.8	127.01276650189486	1.022440149254166	-0.0028477023809666815
12.449999999999998	-0.7	126.97329973815764	1.0224027046958781	-0.0031264972847323234
12.449999999999998	-0.6	126.93810185163296	1.0223658456812643	-0.003374856460374241
12.449999999999998	-0.5	126.90756724552767	1.0223306533050192	-0.0035900975958089803
12.449999999999998	-0.4	126.88203552390041	1.0222972552359266	-0.0037699206783643065
12.449999999999998	-0.3	126.8617908148201	1.0222648815565805	-0.003912408133693666
12.449999999999998	-0.2	126.84706270916588	1.022228431216078	-0.004016024469856732
12.449999999999998	-0.1	126.83801932391215	1.0221958890040526	-0.004079608585732079
12.449999999999998	0.	126.83477610597411	1.0221534150749108	-0.004102409116765033
12.449999999999998	0.1	126.83738913847274	1.02210306070576	-0.004084035198100039
12.449999999999998	0.2	126.8458561865978	1.022034729513095	-0.004024492574896488
12.449999999999998	0.3	126.86011634272063	1.0219490764040273	-0.0039241863328027295
12.449999999999998	0.4	126.88004821155099	1.021845591757156	-0.0037838915008541504
12.449999999999998	0.5	126.90547557782017	1.0217166534941668	-0.003604806787421414
12.449999999999998	0.6	126.93615825806565	1.0215618946011915	-0.003388525990947433
12.449999999999998	0.7	126.97179796492053	1.0218641316862715	-0.003137051456200202
12.449999999999998	0.8	127.01203675283715	1.0224142330597772	-0.0028527997277217154
12.449999999999998	0.9	127.0564568667951	1.0230364177606077	-0.00253860815277176
12.449999999999998	1.	127.10458069082256	1.0237148024362455	-0.0021977417296970385
12.449999999999998	1.1	127.15587073227987	1.0244279288661033	-0.001833899860951416
12.449999999999998	1.2	127.20972934139735	1.0251490833505272	-0.0014512259434013523
12.449999999999998	1.3	127.26549854940073	1.0259937689462646	-0.0010543144510960873
12.449999999999998	1.4	127.32245976470624	1.0266626511037344	-0.0006470470604854417
12.449999999999998	1.5	127.38005126179259	1.0270221927145968	-0.00023708397586177715
12.449999999999998	1.6	127.43702180542367	1.0274297160286352	0.00017045632468313436
12.449999999999998	1.7	127.49263886671235	1.0276839967955311	0.0005690456718600049
12.449999999999998	1.8	127.5459566457657	1.0274256665893233	0.0009495103996475149
12.449999999999998	1.9	127.59561700137252	1.02777020756335	0.0013092238257819994
12.449999999999998	2.	127.64120566873427	1.0275889164721264	0.0016375079510123857
12.449999999999998	2.1	127.68118114165816	1.0272627041178453	0.0019257760612106632
12.449999999999998	2.2	127.71429730406271	1.0268491205159478	0.002164884423977254
12.449999999999998	2.3	127.73923026360615	1.0264452839765568	0.002345116910629907
12.449999999999998	2.4	127.75457349217025	1.0261987389052791	0.0024561704729228646
12.449999999999998	2.5	127.75883218892754	1.0263196815930797	0.002487137913360922
12.449999999999998	2.6	127.750416361767	1.0274757637836132	0.002426490665906958
12.449999999999998	2.7	127.7276325533657	1.0297528038793047	0.0022620604282054656
12.449999999999998	2.8	127.68867423800907	1.0329927892489081	0.001981019460501719
12.449999999999998	2.9	127.63160999377938	1.0377637955836718	0.0015698592564288689
12.449999999999998	3.	127.55473071216525	1.045877377962313	0.0010143651529902543
12.449999999999998	3.1	127.45518478323294	1.0585969206433674	0.00030246992708607336
12.449999999999998	3.2	127.33063815882808	1.076416935679859	-0.0005866891492863984
12.449999999999998	3.3	127.17898415654739	1.100489013396455	-0.001667916040332118
12.449999999999998	3.4	126.99717656829073	1.1332821994893578	-0.0029563247034487925
12.449999999999998	3.5	126.78217029525354	1.1768097941393592	-0.004471100263877846
12.449999999999998	3.6	126.53047586840421	1.234308849906398	-0.0062321213698322666
12.449999999999998	3.7	126.23902338574652	1.3086967032250527	-0.008255305703928888
12.449999999999998	3.8	125.90310479552186	1.4046480314183896	-0.010565532926430383
12.449999999999998	3.9	125.51851820649748	1.5259766488157567	-0.013182678030860602
12.449999999999998	4.	125.08029699268617	1.6785661696648475	-0.01612918848892343
12.449999999999998	4.1	124.58288338796399	1.869149462060335	-0.01942850030541282
12.449999999999998	4.2	124.02002393061882	2.1057533716558368	-0.023105076094875
12.449999999999998	4.3	123.38464189096125	2.397938381126309	-0.02718444576739681
12.449999999999998	4.4	122.66867228851237	2.757091070533278	-0.031693282208208044
12.449999999999998	4.5	121.86288621659708	3.196741006980176	-0.03665939968711211
12.449999999999998	4.6	120.95663757055142	3.7329728879678328	-0.04211175435147302
12.449999999999998	4.7	119.93754090767045	4.384915621243053	-0.04808067075940932
12.449999999999998	4.8	118.79108491629208	5.175305451366867	-0.054597828274569014
12.449999999999998	4.9	117.50012856279962	6.131160307281334	-0.06169632721423275
12.449999999999998	5.	116.04420945896167	7.284656244429328	-0.06941086513559122
12.6	-5.	117.58075498457367	2.13984993379664	-0.06186299837819578
12.6	-4.9	118.79828526190815	1.8857467999344948	-0.055184483723491023
12.6	-4.8	119.886655474608	1.6853727470229245	-0.049021558454730475
12.6	-4.7	120.8604438325136	1.5278368207244597	-0.043346681824315586
12.6	-4.6	121.73208154954757	1.4044594483783897	-0.03813344068477894
12.6	-4.5	122.5122557187612	1.3083022170562657	-0.0333564918624989
12.6	-4.4	123.21022338410557	1.2337966471230715	-0.028991492804335734
12.6	-4.3	123.83404415938648	1.176470336630544	-0.025015140823053963
12.6	-4.2	124.3907870358803	1.1327458767363794	-0.021405002065333786
12.6	-4.1	124.88670525429437	1.0997298833931097	-0.018139466836980287
12.6	-4.	125.32734012570933	1.0751027420009507	-0.015197804172662893
12.6	-3.9	125.71763540592627	1.0570033058578616	-0.012560089458789486
12.6	-3.8	126.06202429588689	1.043941795958773	-0.010207173789236981
12.6	-3.7	126.36450152189546	1.0405875405249816	-0.008120657517404671
12.6	-3.6	126.6283154305036	1.03852958302312	-0.006285215038512886
12.6	-3.5	126.85767941316303	1.0372723951375775	-0.004677909162384114
12.6	-3.4	127.05484692218305	1.0358405526137489	-0.0032873361986996835
12.6	-3.3	127.22276686307964	1.0343501879732173	-0.0020965578773200475
12.6	-3.2	127.36397551759458	1.0328832319699472	-0.0010905606334631994
12.6	-3.1	127.48081971882742	1.031810938929297	-0.0002528032769740806
12.6	-3.	127.57584324946606	1.0302031940139216	0.0004265249237238051
12.6	-2.9	127.65036485691296	1.0290653897287285	0.0009624723917711553
12.6	-2.8	127.70662237823579	1.0280714685797676	0.0013678247670288399
12.6	-2.7	127.74638642011591	1.027221009085494	0.0016547056063097717
12.6	-2.6	127.7713192347744	1.0265073764949904	0.0018347061150281868
12.6	-2.5	127.782984980979	1.0259197093154455	0.001918898896185401
12.6	-2.4	127.78285857895266	1.025444672309547	0.0019178513688502398
12.6	-2.3	127.77233311047196	1.025067686317115	0.0018416383963211153
12.6	-2.2	127.75272623715418	1.0247739129827664	0.0016998539353810034
12.6	-2.1	127.72528556039383	1.0245490700584554	0.001501622677828723
12.6	-2.	127.69119307380242	1.0243799299948364	0.001255610073672744
12.6	-1.9	127.6515689266458	1.024254707811835	0.0009700324832168446
12.6	-1.8	127.60747444062149	1.024163226631643	0.0006526663029748554
12.6	-1.7	127.55991458524645	1.024196933658942	0.00031085681078935577
12.6	-1.6	127.50948821023148	1.0245929495592208	-0.00004849532849564081
12.6	-1.5	127.4578044287665	1.0242994220351846	-0.00042104151675534775
12.6	-1.4	127.40534698637077	1.0243219374276293	-0.0007962701563712271
12.6	-1.3	127.35291065535435	1.024331146804542	-0.0011707381234755438
12.6	-1.2	127.3012395072015	1.0243277919996387	-0.0015391480084053525
12.6	-1.1	127.25102709848558	1.0243135299299553	-0.0018965953978832264
12.6	-1.	127.20291634347107	1.0242907023699814	-0.0022385638008573412
12.6	-0.9	127.15749939083621	1.0242618287790748	-0.0025609213146373104
12.6	-0.8	127.11531708137815	1.0242294481065102	-0.002859918218174878
12.6	-0.7	127.07685868243142	1.0241957619838473	-0.0031321826686788613
12.6	-0.6	127.04256120653618	1.0241624305835302	-0.003374719730563965
12.6	-0.5	127.01280885710966	1.0241303843312153	-0.003584909586274195
12.6	-0.4	126.98793236483867	1.0240997262956455	-0.00376050651222544
12.6	-0.3	126.96821007082316	1.0240680450946797	-0.003899638203040867
12.6	-0.2	126.95386057734291	1.0240389722975891	-0.004000796013642621
12.6	-0.1	126.94505208591626	1.024004727861879	-0.004062875420445151
12.6	0.	126.94189533107964	1.0239641334403586	-0.004085117869142874
12.6	0.1	126.94444465935571	1.0239157415948341	-0.004067151730571881
12.6	0.2	126.95269761766198	1.0238498746557667	-0.0040089847603648025
12.6	0.3	126.96659453450151	1.0237670401072592	-0.003911016824451106
12.6	0.4	126.9860166700596	1.023667363018916	-0.003774003728953935
12.6	0.5	127.01079244327923	1.0235429150187514	-0.0035991209408088886
12.6	0.6	127.04068732599832	1.0233936307405855	-0.0033879278127707164
12.6	0.7	127.07541043453035	1.0236821130881566	-0.0031423828162582546
12.6	0.8	127.11461269243622	1.0242038160062492	-0.002864848944675159
12.6	0.9	127.1578868474637	1.0247938554422404	-0.002558100049000561
12.6	1.	127.20476725085891	1.0254371651467125	-0.0022253276033337636
12.6	1.1	127.25472997979745	1.0261133269538902	-0.001870147138643842
12.6	1.2	127.30719246763053	1.0267969764114468	-0.0014966067940280275
12.6	1.3	127.36151341366984	1.0274584459940712	-0.0011091957542112302
12.6	1.4	127.41699243182072	1.0280648489709847	-0.0007128522842837336
12.6	1.5	127.47286960113385	1.028890243907	-0.00031088174434866977
12.6	1.6	127.52832626317115	1.0293088766891572	0.00008687011060283783
12.6	1.7	127.58284441697637	1.0291941137547838	0.0004758238886354753
12.6	1.8	127.63476504134077	1.0292558123373539	0.0008492882176268858
12.6	1.9	127.68343455015425	1.0292306571001433	0.0011999272693624476
12.6	2.	127.7277795780107	1.029056396040957	0.0015198903995689659
12.6	2.1	127.76665816693132	1.0287442216789344	0.0018007992288929281
12.6	2.2	127.79885676596298	1.0280077837064567	0.002033734031437981
12.6	2.3	127.82308630789404	1.027642521792444	0.0022069635445613797
12.6	2.4	127.83797776361146	1.0274180738266239	0.0023150376344386395
12.6	2.5	127.84207647608852	1.0275346484474426	0.0023449226590580327
12.6	2.6	127.83383571945663	1.0286302629303634	0.0022853753203002803
12.6	2.7	127.81160899391224	1.0307802576167546	0.0021245295480946474
12.6	2.8	127.77364064098309	1.0341899488110329	0.001852420364503542
12.6	2.9	127.71805515309742	1.0387143881972634	0.0014511305934439755
12.6	3.	127.64284445994244	1.046768490445885	0.0009091569605309828
12.6	3.1	127.54585297084611	1.0585828685195793	0.00021198007573235578
12.6	3.2	127.42442054100476	1.0756440781209733	-0.000657830439242365
12.6	3.3	127.27672922615433	1.0984327829131786	-0.0017118029545742553
12.6	3.4	127.09970283006197	1.1296264126001745	-0.0029689994392100606
12.6	3.5	126.89038821431177	1.1710267112088673	-0.004446930497727842
12.6	3.6	126.6453637870311	1.2257531481950963	-0.006165221583411434
12.6	3.7	126.36184936160325	1.2963310377416093	-0.0081380822833471
12.6	3.8	126.03501637942358	1.3876851156738894	-0.010391539114751776
12.6	3.9	125.6609215915879	1.5030284319360447	-0.012944140721562107
12.6	4.	125.23476691228309	1.6480671612330298	-0.01581772955944165
12.6	4.1	124.7511881790488	1.8291891624851644	-0.019035107155094915
12.6	4.2	124.2041561905685	2.0540079015035246	-0.02262006903187553
12.6	4.3	123.58685368576037	2.3315916241081283	-0.026597444499598874
12.6	4.4	122.89152216587766	2.6727373326243082	-0.030993211014771704
12.6	4.5	122.1093062452008	3.0902611992615903	-0.03583430912410381
12.6	4.6	121.22998800561926	3.5994159496542153	-0.041148933247708394
12.6	4.7	120.24170601874317	4.218330386271532	-0.046966551630667375
12.6	4.8	119.13059126146122	4.968549139059917	-0.05331792131963432
12.6	4.9	117.88028121398148	5.875697434830357	-0.06023519485925912
12.6	5.	116.47131644910121	6.970240319968042	-0.06775197208987802
12.749999999999998	-5.	117.94474341098918	2.084300018564292	-0.0604581869511794
12.749999999999998	-4.9	119.125809019233	1.8436891068940326	-0.05394215947650832
12.749999999999998	-4.8	120.18221444019346	1.653822428521778	-0.04792875898020234
12.749999999999998	-4.7	121.12790115268771	1.5044536722677861	-0.0423911848073794
12.749999999999998	-4.6	121.97478249205784	1.3874036751570316	-0.03730374252411042
12.749999999999998	-4.5	122.73312252685446	1.2961256046592098	-0.03264175695896868
12.749999999999998	-4.4	123.41181030505186	1.2253660057407387	-0.028381507919743344
12.749999999999998	-4.3	124.01860502299058	1.1709013945888387	-0.024500312177429553
12.749999999999998	-4.2	124.56031862566235	1.1293300493827587	-0.020976375575497665
12.749999999999998	-4.1	125.04297478620757	1.0979290097480146	-0.017788651947962784
12.749999999999998	-4.	125.47192951424516	1.0744952925517879	-0.014916930911257054
12.749999999999998	-3.9	125.85196141178982	1.0572642804962555	-0.012341798401369886
12.749999999999998	-3.8	126.18735942145496	1.044822575645128	-0.010044592997423062
12.749999999999998	-3.7	126.4819913718846	1.0416277991057115	-0.008007381407925927
12.749999999999998	-3.6	126.73921707083926	1.0399617617913037	-0.006213930295300158
12.749999999999998	-3.5	126.96238924102103	1.0384542027761654	-0.004646392158472288
12.749999999999998	-3.4	127.15451701587818	1.0370828129776584	-0.003288545810859023
12.749999999999998	-3.3	127.31816155812079	1.0356561117881853	-0.002125752579977541
12.749999999999998	-3.2	127.45578692228413	1.0342523047854542	-0.0011433686079100423
12.749999999999998	-3.1	127.56967466353899	1.0329247736825948	-0.00032732986455010415
12.749999999999998	-3.	127.66243589174744	1.031687276613269	0.0003390973344420175
12.749999999999998	-2.9	127.7350905682431	1.0305989568227005	0.0008625767560806897
12.749999999999998	-2.8	127.78994290491062	1.0296484178491312	0.001258520216680709
12.749999999999998	-2.7	127.82871694271525	1.0288352455335001	0.0015387607202895803
12.749999999999998	-2.6	127.85303172679306	1.0281531145663507	0.001714612846159762
12.749999999999998	-2.5	127.86441121813564	1.0275917082727233	0.0017968863735563314
12.749999999999998	-2.4	127.86429275278554	1.0271382288209026	0.0017958987542726337
12.749999999999998	-2.3	127.8540342231549	1.02677877689446	0.0017214877575738455
12.749999999999998	-2.2	127.83492021728289	1.026499165629346	0.0015830223868894483
12.749999999999998	-2.1	127.80816717851692	1.0262857107129548	0.0013894137691217432
12.749999999999998	-2.	127.77492772022002	1.0261258078734414	0.0011491255850033218
12.749999999999998	-1.9	127.73629422654037	1.0260081340374825	0.0008701835140727484
12.749999999999998	-1.8	127.69330177839147	1.0259229577449815	0.000560183732268842
12.749999999999998	-1.7	127.64647430982204	1.0264136623936935	0.00022630168165303777
12.749999999999998	-1.6	127.59763612529848	1.0260258889590972	-0.00012779848242367668
12.749999999999998	-1.5	127.5472499598517	1.0260621877342118	-0.0004894759332875163
12.749999999999998	-1.4	127.49610976624051	1.0260864344980263	-0.0008559781671399636
12.749999999999998	-1.3	127.44499056640353	1.0260980292683541	-0.0012217415723636145
12.749999999999998	-1.2	127.39461795719885	1.0260976120372902	-0.0015815903238671014
12.749999999999998	-1.1	127.34566817110796	1.0260867452786755	-0.0019307323511691009
12.749999999999998	-1.	127.29876809637341	1.0260675674088588	-0.0022647549078941803
12.749999999999998	-0.9	127.2544949852777	1.0260424829372	-0.00257962110969615
12.749999999999998	-0.8	127.2133760649867	1.0260139009182865	-0.0028716666235957065
12.749999999999998	-0.7	127.17588823759378	1.025983808807709	-0.0031375979396636154
12.749999999999998	-0.6	127.14245739374945	1.0259537812561348	-0.003374489108750577
12.749999999999998	-0.5	127.11345788730463	1.0259247031316647	-0.0035797810574170925
12.749999999999998	-0.4	127.08921194477031	1.0258966651353632	-0.003751280172243048
12.749999999999998	-0.3	127.06999088771059	1.0258670719001657	-0.0038871582193881877
12.749999999999998	-0.2	127.05600712632409	1.0258401411284694	-0.003985940827662845
12.749999999999998	-0.1	127.04742458462268	1.025807698691139	-0.004046553767643058
12.749999999999998	0.	127.04435091650691	1.0257689091586712	-0.0040682559609378005
12.749999999999998	0.1	127.04683883670046	1.025722336033411	-0.00405068608996147
12.749999999999998	0.2	127.05488564487783	1.0256588368489616	-0.003993853903791949
12.749999999999998	0.3	127.06843294422062	1.0255785913480935	-0.0038981539865967883
12.749999999999998	0.4	127.08736446164993	1.025482532600492	-0.003764323624073542
12.749999999999998	0.5	127.11151315361327	1.0253622987291209	-0.003593515348347947
12.749999999999998	0.6	127.14064992150942	1.02521815894265	-0.003387255135056897
12.749999999999998	0.7	127.17449097518404	1.0254936397615921	-0.003147458894126877
12.749999999999998	0.8	127.21269584555198	1.0259885292606583	-0.0028764378083710267
12.749999999999998	0.9	127.25486732421419	1.0265482296697996	-0.0025769039810175235
12.749999999999998	1.	127.30055132502451	1.0271584838191643	-0.0022519770232820742
12.749999999999998	1.1	127.34923694772581	1.027799807735505	-0.0019051914385774219
12.749999999999998	1.2	127.40035615348484	1.02844809588629	-0.0015405033344228422
12.749999999999998	1.3	127.45328368563007	1.0290750876027772	-0.0011622992932687698
12.749999999999998	1.4	127.5073366939984	1.029649568631683	-0.000775404037274077
12.749999999999998	1.5	127.56177431683152	1.0301387240615014	-0.00038509008744439617
12.749999999999998	1.6	127.6157970244174	1.030520704003706	2.9253280322302615e-6
12.749999999999998	1.7	127.66904112178344	1.030714551078745	0.0003856698281578209
12.749999999999998	1.8	127.71961816026213	1.03077031034492	0.0007501344739130086
12.749999999999998	1.9	127.76702313753361	1.0307436087608437	0.0010922800566326584
12.749999999999998	2.	127.81020989461044	1.0305750381920689	0.0014044428644100966
12.749999999999998	2.1	127.84806559020662	1.030275268992554	0.0016784449180649373
12.749999999999998	2.2	127.8794076618445	1.0298964451421995	0.0019055812543662225
12.749999999999998	2.3	127.9029802015987	1.0295266697106058	0.0020766054748412575
12.749999999999998	2.4	127.91744951535574	1.029299551443529	0.002181715866319712
12.749999999999998	2.5	127.92139884164017	1.0294054914763109	0.0022105401825277485
12.749999999999998	2.6	127.91332204979669	1.0304561176987903	0.0021521194153343005
12.749999999999998	2.7	127.89161613587312	1.032520233495731	0.0019948921309677595
12.749999999999998	2.8	127.85457241448762	1.0354571920407523	0.0017266763226264684
12.749999999999998	2.9	127.80036611162649	1.0397542351913955	0.0013346526146813214
12.749999999999998	3.	127.72704417429523	1.0474212154848601	0.0008053448241279798
12.749999999999998	3.1	127.63203816982205	1.0591403499251868	0.00012460109338170927
12.749999999999998	3.2	127.51406028324978	1.0746121870220264	-0.0007253866365915214
12.749999999999998	3.3	127.37018087221875	1.0965947512827938	-0.0017541204603197138
12.749999999999998	3.4	127.19775229407593	1.1262821425235785	-0.002981084299569392
12.749999999999998	3.5	126.99390935288157	1.1656794394061336	-0.004423334710478421
12.749999999999998	3.6	126.75564344483965	1.217447399199088	-0.00609805655350658
12.749999999999998	3.7	126.47941798945119	1.285094382082562	-0.008024330586382194
12.749999999999998	3.8	126.16131082918177	1.3718136669009198	-0.010222841199112646
12.749999999999998	3.9	125.79728889981634	1.4815243390428776	-0.012712981746913847
12.749999999999998	4.	125.38271452601649	1.6194583560925935	-0.015516010900059104
12.749999999999998	4.1	124.91240769464754	1.7916793656108467	-0.018654118300968678
12.749999999999998	4.2	124.3805520252244	2.0054126810286306	-0.022150456481642294
12.749999999999998	4.3	123.78057084658226	2.26926982270669	-0.02602922138562283
12.749999999999998	4.4	123.10501334300248	2.5934760133982167	-0.030315587462127272
12.749999999999998	4.5	122.34535862013664	2.9901960937410337	-0.03503577822570268
12.749999999999998	4.6	121.49180349824883	3.473886304989648	-0.04021717947083292
12.749999999999998	4.7	120.53298178241687	4.061740587142026	-0.045888472643467466
12.749999999999998	4.8	119.45561864099444	4.774198859463127	-0.052079544575452434
12.749999999999998	4.9	118.24409278109309	5.635550109094311	-0.05882162605191399
12.749999999999998	5.	116.8798421964234	6.674698180881165	-0.0661474118004923
12.899999999999999	-5.	118.29346455291135	2.032326829911213	-0.05909715624063183
12.899999999999999	-4.9	119.43969440362409	1.8043374501748701	-0.052738409417147664
12.899999999999999	-4.8	120.46553182138626	1.624310279308844	-0.046869734767604726
12.899999999999999	-4.7	121.38432369049552	1.4825951457580828	-0.04146506403186985
12.899999999999999	-4.6	122.20749325998412	1.3714801554419864	-0.036499395946259866
12.899999999999999	-4.5	122.94489138035867	1.2847870318236687	-0.0319487290089967
12.899999999999999	-4.4	123.60507628922548	1.2175457731651846	-0.027789992639902627
12.899999999999999	-4.3	124.19551945422735	1.1657648320142755	-0.02400106195892765
12.899999999999999	-4.2	124.72279461035379	1.1262256021094998	-0.020560651719495487
12.899999999999999	-4.1	125.1927075873892	1.0963410924383652	-0.017448360507847715
12.899999999999999	-4.	125.61043285656336	1.0740302118021674	-0.014644449895508657
12.899999999999999	-3.9	125.98059407491756	1.057616530165646	-0.012129998825472846
12.899999999999999	-3.8	126.30734440013873	1.0457564750899166	-0.009886817300353819
12.899999999999999	-3.7	126.59443078052489	1.0427077435626018	-0.007897422043875786
12.899999999999999	-3.6	126.8451189802544	1.0408065904868806	-0.006145889283311796
12.899999999999999	-3.5	127.0625184608403	1.03966646948966	-0.004615789529533292
12.899999999999999	-3.4	127.24979539795473	1.0383518628327124	-0.003289676545630511
12.899999999999999	-3.3	127.40932391029202	1.036984990069584	-0.002154022376794907
12.899999999999999	-3.2	127.54349883456942	1.0356405051684021	-0.0011945410143850534
12.899999999999999	-3.1	127.6549371671176	1.0343423115901942	-0.0003949888316250624
12.899999999999999	-3.	127.74495896385373	1.0331608242504018	0.0002530769359391509
12.899999999999999	-2.9	127.81599629395046	1.0321414063413386	0.0007658474797112443
12.899999999999999	-2.8	127.86949518827078	1.0312317406770148	0.001152664439812458
12.899999999999999	-2.7	127.90731557621363	1.0304537210386542	0.001426463208006165
12.899999999999999	-2.6	127.93103494992614	1.0298013148078695	0.001598290573220286
12.899999999999999	-2.5	127.94213859715765	1.0292646352964425	0.001678701290748591
12.899999999999999	-2.4	127.94202766600948	1.0288315029198571	0.0016777709182277073
12.899999999999999	-2.3	127.93202615847234	1.0284886111051463	0.0016051070042970481
12.899999999999999	-2.2	127.91338682543514	1.0282223509224195	0.001469860298109995
12.899999999999999	-2.1	127.88729608270484	1.0280197294862035	0.001280735291799008
12.899999999999999	-2.	127.85487824191885	1.027868568626289	0.0010459997116814578
12.899999999999999	-1.9	127.81719893616024	1.0277580512834703	0.0007734939681256167
12.899999999999999	-1.8	127.77507416325629	1.0278726478829725	0.00047063978912864624
12.899999999999999	-1.7	127.72986725244476	1.027694790936124	0.0001431123344346687
12.899999999999999	-1.6	127.68223854561892	1.0277525234440787	-0.0001998237661071725
12.899999999999999	-1.5	127.63306545784639	1.0277896036574816	-0.0005534010749664131
12.899999999999999	-1.4	127.58316044963146	1.027499474369307	-0.0009138405489756457
12.899999999999999	-1.3	127.53296184208631	1.0278615771396176	-0.0012711578159600467
12.899999999999999	-1.2	127.48384006116729	1.027863971497112	-0.0016226998289589562
12.899999999999999	-1.1	127.43610644640508	1.0278563198339867	-0.0019637837527973737
12.899999999999999	-1.	127.390372412829	1.027840640826028	-0.002290097214393201
12.899999999999999	-0.9	127.3472008859028	1.0278191855232706	-0.0025976953783252155
12.899999999999999	-0.8	127.30710605189702	1.027794142921664	-0.0028829976240417297
12.899999999999999	-0.7	127.27055284024519	1.0277674603153173	-0.0031427852835404432
12.899999999999999	-0.6	127.2379565014082	1.027740586430923	-0.0033741995301054062
12.899999999999999	-0.5	127.20968186731028	1.0277143366675716	-0.0035747404253690255
12.899999999999999	-0.4	127.18604299811503	1.0276887789247837	-0.0037422649738812217
12.899999999999999	-0.3	127.16730450334018	1.0276632774405101	-0.003874974800485237
12.899999999999999	-0.2	127.15367278770842	1.0276362290772738	-0.003971466724834905
12.899999999999999	-0.1	127.14530767606007	1.0276055273427573	-0.004030658112029534
12.899999999999999	0.	127.14231389535354	1.0275684171146366	-0.0040518370519883416
12.899999999999999	0.1	127.1447425793587	1.027523597273813	-0.004034652398968443
12.899999999999999	0.2	127.15259083764495	1.0274622953518247	-0.0039791156188268215
12.899999999999999	0.3	127.16580143460119	1.0273866572584325	-0.0038856034637643386
12.899999999999999	0.4	127.18426052430527	1.0272918479973612	-0.003754873531582247
12.899999999999999	0.5	127.20780544033175	1.0271756013562197	-0.0035880174979183712
12.899999999999999	0.6	127.23621231005872	1.0270362968733053	-0.003386541737092925
12.899999999999999	0.7	127.26920417673104	1.0272994402126727	-0.0031523211339994565
12.899999999999999	0.8	127.30644886031062	1.0277690468917768	-0.0028876156969857196
12.899999999999999	0.9	127.34755883426328	1.0283001538633982	-0.0025950780968532826
12.899999999999999	1.	127.39209114276504	1.0288791645950681	-0.002277758564930066
12.899999999999999	1.1	127.43954738438819	1.0294876049010782	-0.001939112465692843
12.899999999999999	1.2	127.48937356122553	1.0301024987491587	-0.001583006832344322
12.899999999999999	1.3	127.54095980162384	1.0306970014639205	-0.0012137285119260995
12.899999999999999	1.4	127.59399545739628	1.0308860612313282	-0.0008359922770074992
12.899999999999999	1.5	127.64708439964537	1.0316751138341829	-0.0004524728576347182
12.899999999999999	1.6	127.69976954047367	1.03202703090669	-0.00007342983958829111
12.899999999999999	1.7	127.75118788116383	1.0324282021572486	0.0002984496604504232
12.899999999999999	1.8	127.80065567373907	1.0322949849820304	0.0006541967292383382
12.899999999999999	1.9	127.8468442476537	1.0322667744111982	0.000988116513954535
12.899999999999999	2.	127.88891700197303	1.0321035579077602	0.001292726399292645
12.899999999999999	2.1	127.92578909415026	1.0318154662680143	0.001560042775388605
12.899999999999999	2.2	127.95630783232578	1.0314522207453507	0.001781568399788133
12.899999999999999	2.3	127.97924920138274	1.0310977489222921	0.001948279073602364
12.899999999999999	2.4	127.99331353066209	1.0308793855981122	0.002050609650362675
12.899999999999999	2.5	127.99712047656338	1.030978514983488	0.00207843965937439
12.899999999999999	2.6	127.98920292642988	1.0319812893666978	0.00202107781414782
12.899999999999999	2.7	127.96799977318389	1.0339489131704056	0.001867246410332521
12.899999999999999	2.8	127.93184742379913	1.0367486773597818	0.0016050642499832691
12.899999999999999	2.9	127.87896986681169	1.0408315582547942	0.0012220304065260878
12.899999999999999	3.	127.80746684254218	1.0481337066891996	0.0007050052929243418
12.899999999999999	3.1	127.71512754157435	1.0588163747344623	0.000038902370554142005
12.899999999999999	3.2	127.60006130799364	1.0740276726443057	-0.0007906956419527528
12.899999999999999	3.3	127.4594912550282	1.0949605192338225	-0.0017949681208949682
12.899999999999999	3.4	127.29148620580528	1.1232287003101646	-0.0029926383312635263
12.899999999999999	3.5	127.0929059499727	1.1607388453477938	-0.004400323434421427
12.899999999999999	3.6	126.86094595579519	1.2099063164588415	-0.006034011415583687
12.899999999999999	3.7	126.59193251548803	1.2744282208757483	-0.007913914722046394
12.899999999999999	3.8	126.28220954825068	1.3569609089767738	-0.010059200298621424
12.899999999999999	3.9	125.92786595160236	1.46136765659557	-0.012488845675098496
12.899999999999999	4.	125.52441580722807	1.592610955384771	-0.015223546328583262
12.899999999999999	4.1	125.06685277332174	1.7564510090275292	-0.018284901486975508
12.899999999999999	4.2	124.54955711303498	1.959754117494711	-0.02169546309415781
12.899999999999999	4.3	123.96619861518188	2.2106838311233474	-0.025478757243952915
12.899999999999999	4.4	123.30959867973385	2.518948219095293	-0.029659239445951023
12.899999999999999	4.5	122.57155969036201	2.896087239539469	-0.034262461773217276
12.899999999999999	4.6	121.74266103280696	3.3558299044283046	-0.03931508048255374
12.899999999999999	4.7	120.81200008038341	3.91449044644105	-0.04484493844010782
12.899999999999999	4.8	119.76687187022347	4.5914506433712035	-0.050881078960637
12.899999999999999	4.9	118.59234624144095	5.409751392309147	-0.05745384625588764
12.899999999999999	5.	117.27072310396358	6.396804935313426	-0.06459497298890034
13.049999999999999	-5.	118.62766271501114	1.983662963239027	-0.05777812910348662
13.049999999999999	-4.9	119.74057563746614	1.7674951387216424	-0.05157171658467086
13.049999999999999	-4.8	120.73715126120614	1.5966912614114506	-0.0458432316933622
13.049999999999999	-4.7	121.63017674173328	1.4621555650036129	-0.040567311936165355
13.049999999999999	-4.6	122.43061423619477	1.3566107090560564	-0.035719626978137645
13.049999999999999	-4.5	123.14793108036622	1.2742205518886607	-0.03127681078704577
13.049999999999999	-4.4	123.79036433449244	1.210284554461694	-0.02721639427616729
13.049999999999999	-4.3	124.36511248362487	1.161025381961835	-0.023516831943363174
13.049999999999999	-4.2	124.87851718560029	1.1233966587773239	-0.020157383717046142
13.049999999999999	-4.1	125.33619284087422	1.0949401146298214	-0.01711811954941157
13.049999999999999	-4.	125.74312867383053	1.0736845599187177	-0.014379900838651014
13.049999999999999	-3.9	126.10380232972308	1.0580399381149022	-0.011924238779746101
13.049999999999999	-3.8	126.4222347937863	1.0467308671024114	-0.009733399871382803
13.049999999999999	-3.7	126.70205748754488	1.0438264787874942	-0.007790334437009008
13.049999999999999	-3.6	126.94644958242895	1.0420048206363646	-0.006079457948805758
13.049999999999999	-3.5	127.15827359719225	1.0409122950824923	-0.004585778310972441
13.049999999999999	-3.4	127.34121953889651	1.0393086867597532	-0.0032904589453983035
13.049999999999999	-3.3	127.49684900906246	1.038310350762572	-0.0021785760184634163
13.049999999999999	-3.2	127.62777347032015	1.037022793570415	-0.0012407925165444397
13.049999999999999	-3.1	127.73614877847433	1.035805624840549	-0.0004616419175124723
13.049999999999999	-3.	127.82396822345349	1.0346754687449646	0.00017157211680762178
13.049999999999999	-2.9	127.8930642062142	1.0338797902588226	0.0006724129823311928
13.049999999999999	-2.8	127.9454406605125	1.0328263533508846	0.001050370916026909
13.049999999999999	-2.7	127.98234161875615	1.0320814893630654	0.001317916292209521
13.049999999999999	-2.6	128.0054868781272	1.031457129872507	0.0014858357720414386
13.049999999999999	-2.5	128.01632445010458	1.030943828592001	0.0015644374854396916
13.049999999999999	-2.4	128.0162206668756	1.0305299280358042	0.001563561562402465
13.049999999999999	-2.3	128.00646687094397	1.030202679027326	0.0014925926649329599
13.049999999999999	-2.2	127.98828507142179	1.029949095994084	0.0013604697728860585
13.049999999999999	-2.1	127.96283277511507	1.029756675892557	0.0011756964868823898
13.049999999999999	-2.	127.93120699193003	1.0296138014463736	0.0009463505502424318
13.049999999999999	-1.9	127.89426474907819	1.029692880789156	0.0006800926750435052
13.049999999999999	-1.8	127.85337362442132	1.0294181074045525	0.0003828971334302626
13.049999999999999	-1.7	127.80926652369861	1.0294566951910014	0.0000642982701550554
13.049999999999999	-1.6	127.76279494989531	1.0295119413105027	-0.0002708490072215312
13.049999999999999	-1.5	127.71482442445193	1.0295501431034495	-0.0006163282428431277
13.049999999999999	-1.4	127.66614037373895	1.029577509856722	-0.0009663988658957833
13.049999999999999	-1.3	127.61748057071996	1.0295933515023847	-0.0013157470534832464
13.049999999999999	-1.2	127.56953550385842	1.0295982234141547	-0.0016594303329061878
13.049999999999999	-1.1	127.52294859756226	1.0295934307918486	-0.0019928726467828063
13.049999999999999	-1.	127.47831610664204	1.029580836850414	-0.0023118608711303738
13.049999999999999	-0.9	127.43618698102651	1.029562580248296	-0.002612540891466616
13.049999999999999	-0.8	127.39706251585223	1.029211612083472	-0.002893659675061734
13.049999999999999	-0.7	127.3613959523411	1.0292023726077275	-0.003147483037097986
13.049999999999999	-0.6	127.32959199586631	1.0291903297654414	-0.003373580708623428
13.049999999999999	-0.5	127.30200625204766	1.0291764591471946	-0.003569509597799085
13.049999999999999	-0.4	127.2786262028774	1.0294794450037728	-0.003733176400769805
13.049999999999999	-0.3	127.2603505400748	1.0294581267114609	-0.003862821580749437
13.049999999999999	-0.2	127.24705800372985	1.02943285708929	-0.0039570798383421705
13.049999999999999	-0.1	127.23890233627534	1.029403793846484	-0.00401489187445834
13.049999999999999	0.	127.23598544231635	1.0293683005167225	-0.004035563696198546
13.049999999999999	0.1	127.23835693072216	1.029325114939283	-0.0040187538092490635
13.049999999999999	0.2	127.24601374687124	1.0292658988161776	-0.003964475256022464
13.049999999999999	0.3	127.25889981445118	1.0291926898181885	-0.003873098364041527
13.049999999999999	0.4	127.27690573416993	1.029098778737989	-0.0037453677811867697
13.049999999999999	0.5	127.30019436225037	1.028660713738546	-0.0035823482125650293
13.049999999999999	0.6	127.32790757135888	1.028516259094289	-0.0033855164775082568
13.049999999999999	0.7	127.36009313827786	1.0287557613303164	-0.003156706991251313
13.049999999999999	0.8	127.39642704137796	1.0291870388477946	-0.0028981309197455866
13.049999999999999	0.9	127.4365313448229	1.0300204210566335	-0.0026100180973161143
13.049999999999999	1.	127.4799741176726	1.03057045566824	-0.002299937632737499
13.049999999999999	1.1	127.52626936078076	1.031148404552738	-0.0019690229926995254
13.049999999999999	1.2	127.57487684866115	1.0317324255490803	-0.0016210521164292512
13.049999999999999	1.3	127.62520193020472	1.0322969227879355	-0.0012602132658041556
13.049999999999999	1.4	127.67659521605395	1.03281358142263	-0.0008911120069111443
13.049999999999999	1.5	127.72835213635159	1.0332526681987133	-0.0005187804225992077
13.049999999999999	1.6	127.77971231434415	1.0335849638387913	-0.00014868596741415135
13.049999999999999	1.7	127.82984473034303	1.0337701124177414	0.00021309476968952093
13.049999999999999	1.8	127.87786550618033	1.034010554512335	0.0005615995058757674
13.049999999999999	1.9	127.92305900800893	1.0338048357489669	0.0008875469056050102
13.049999999999999	2.	127.96405939937655	1.0336466321060271	0.0011848381788266147
13.049999999999999	2.1	127.99998485427096	1.0333695297618135	0.0014456779803455316
13.049999999999999	2.2	128.0297114646704	1.0330209812147473	0.0016617708349291258
13.049999999999999	2.3	128.0520459292459	1.0326809546609752	0.0018243076393187458
13.049999999999999	2.4	128.06572136268105	1.0324708610185667	0.0019239526352324374
13.049999999999999	2.5	128.06939250111992	1.0325635837593268	0.00195082936640209
13.049999999999999	2.6	128.06162974911686	1.033521183167636	0.00189450570461716
13.049999999999999	2.7	128.04091233169197	1.0353977727397705	0.0017439788352887672
13.049999999999999	2.8	128.00562006998447	1.0380680749145768	0.0014876590020067026
13.049999999999999	2.9	127.95402377131938	1.0419491347792587	0.001113353293378124
13.049999999999999	3.	127.88409532503395	1.0490857676231968	0.0006082476515142199
13.049999999999999	3.1	127.79423175019767	1.0590974776728785	-0.00004224704760667731
13.049999999999999	3.2	127.68203919767494	1.073578118307367	-0.0008502398314906732
13.049999999999999	3.3	127.5452751094757	1.0935247950200306	-0.0018314048625309282
13.049999999999999	3.4	127.38145270277433	1.120456409016711	-0.0030034172647443328
13.049999999999999	3.5	127.1875809616302	1.1561815978448777	-0.0043775926163570076
13.049999999999999	3.6	126.96170512027851	1.2028796680697411	-0.005971410993460479
13.049999999999999	3.7	126.6996309274879	1.2644719543665417	-0.0078063891314663295
13.049999999999999	3.8	126.39797096296792	1.343057399373322	-0.009900162046005525
13.049999999999999	3.9	126.05292596492393	1.4424651734317564	-0.012271263337417099
13.049999999999999	4.	125.66015645331929	1.5674071039791357	-0.014939847001434595
13.049999999999999	4.1	125.21482107196196	1.7233584843951775	-0.017926945350498453
13.049999999999999	4.2	124.71149642914186	1.9168383418180355	-0.02125454326428185
13.049999999999999	4.3	124.14408012005443	2.1555958187538664	-0.024945449094370416
13.049999999999999	4.4	123.50564986727866	2.4488475591798533	-0.02902351188385582
13.049999999999999	4.5	122.78831626957394	2.807561457430168	-0.03351358835277954
13.049999999999999	4.6	121.98302464160057	3.244766153533675	-0.038441604169337
13.049999999999999	4.7	121.07931081035808	3.7759451579635197	-0.04383463509679521
13.049999999999999	4.8	120.06500073001452	4.419493447521589	-0.04972091359494829
13.049999999999999	4.9	118.9258139024654	5.197277102624469	-0.056129925201508425
13.049999999999999	5.	117.64484933536431	6.13531525289433	-0.06309260179459301
13.2	-5.	118.94795174107614	1.9380810156359445	-0.056499917260456084
13.2	-4.9	120.02901147531752	1.7329895362407939	-0.05044095286288521
13.2	-4.8	120.99758988180865	1.5708333681967872	-0.044848152828022264
13.2	-4.7	121.86593561603597	1.4430360812101526	-0.03969684050231702
13.2	-4.6	122.64456761484978	1.342722829242959	-0.03496346371766802
13.2	-4.5	123.34260999051328	1.264377034589657	-0.030625181546926995
13.2	-4.4	123.96799591655166	1.2035492202026745	-0.026660069147634184
13.2	-4.3	124.5276646291243	1.156662472023342	-0.023047141656095595
13.2	-4.2	125.02773724166967	1.1208293844425015	-0.01976618851990642
13.2	-4.1	125.47363855595542	1.0937213612788952	-0.01679777282790626
13.2	-4.	125.87020174011356	1.0734589656676832	-0.014123214761974156
13.2	-3.9	126.22174767600778	1.0585380695097086	-0.011724561649275137
13.2	-3.8	126.53217660148086	1.047746462024847	-0.009584484828529517
13.2	-3.7	126.80501058157573	1.0449741414529967	-0.0076863531827555676
13.2	-3.6	127.04334279939495	1.0432260162877043	-0.0060149033781500775
13.2	-3.5	127.2502254115133	1.0421441988221147	-0.0045538932606775636
13.2	-3.4	127.42839085142383	1.0409346487500244	-0.0032879918912972128
13.2	-3.3	127.58020649989194	1.0396783096404363	-0.0022036975682428453
13.2	-3.2	127.70793425826754	1.0384431972072008	-0.0012874257209787325
13.2	-3.1	127.81367217288916	1.0372759049944733	-0.0005261192533000392
13.2	-3.	127.89936901512127	1.0361938076247839	0.00009268138588913602
13.2	-2.9	127.96679879593097	1.035236040489707	0.0005807649467814845
13.2	-2.8	128.01789258283372	1.0344203773344418	0.0009513386943869229
13.2	-2.7	128.05390772450352	1.0337067949994605	0.0012128184306736045
13.2	-2.6	128.07649980556772	1.03310889059955	0.0013769471498416945
13.2	-2.5	128.0870809498176	1.0326176400392342	0.0014537932182582744
13.2	-2.4	128.08698394900716	1.0322219032269402	0.001452969363743163
13.2	-2.3	128.07746869023032	1.031909433051652	0.0013836436033931561
13.2	-2.2	128.0597276121889	1.0316678497059684	0.0012545497260937712
13.2	-2.1	128.03489033840236	1.0314851167234167	0.0010739966740951228
13.2	-2.	128.00385691108215	1.0315207724982827	0.000849877837789031
13.2	-1.9	127.96799728068008	1.031235249403025	0.0005884686540063022
13.2	-1.8	127.92808997132573	1.0311681322556296	0.0002993881808094597
13.2	-1.7	127.8850371230914	1.031214266392766	-0.00001199177836154518
13.2	-1.6	127.83968728430062	1.0312617580740095	-0.0003395666840746636
13.2	-1.5	127.79287497734869	1.0313010429872946	-0.0006771930741383534
13.2	-1.4	127.74536684441357	1.0313300592119816	-0.0010193092226724746
13.2	-1.3	127.69788298636813	1.0313480958775898	-0.0013607211998212685
13.2	-1.2	127.65109734455663	1.031355608628587	-0.0016965977442653913
13.2	-1.1	127.60563785458083	1.0313538077574265	-0.0020224656543882395
13.2	-1.	127.56208638064831	1.0313444656821389	-0.0023342067688744937
13.2	-0.9	127.52097858876755	1.0313295243252867	-0.0026280535792260738
13.2	-0.8	127.48280357585536	1.0313109591429424	-0.002900587317918106
13.2	-0.7	127.44800353922224	1.0312904568043564	-0.003148734779013293
13.2	-0.6	127.41697322724985	1.0312692944042112	-0.0033697670873581295
13.2	-0.5	127.39005947710389	1.0312481575368366	-0.0035612978274307578
13.2	-0.4	127.36756306595734	1.0312246983313855	-0.0037212827022262375
13.2	-0.3	127.34972862022596	1.031205387246473	-0.003848001396774278
13.2	-0.2	127.3367581918646	1.031181748671159	-0.003940125714046181
13.2	-0.1	127.3288014520197	1.0311542032609538	-0.003996620006980383
13.2	0.	127.32595755844665	1.031120201330225	-0.004016807557445258
13.2	0.1	127.32827466093512	1.0310785645470872	-0.004000356271841945
13.2	0.2	127.3357495484039	1.0310213215553858	-0.003947280588284637
13.2	0.3	127.34832732508592	1.0309504498325026	-0.0038579441352904645
13.2	0.4	127.36590112840247	1.0308592752805055	-0.003733078451616788
13.2	0.5	127.38830967797483	1.0307527632636493	-0.00357372056951456
13.2	0.6	127.41534633639861	1.030622333253092	-0.0033813177200916413
13.2	0.7	127.44674489960785	1.0308629001609262	-0.0031576634389896448
13.2	0.8	127.48218904790946	1.031286362871981	-0.0029049197510883857
13.2	0.9	127.52130986713473	1.0317653387599819	-0.00262562241809305
13.2	1.	127.56368578397951	1.0322874583457349	-0.0023226870168308006
13.2	1.1	127.60884245193934	1.0328360187483412	-0.0019994146907696044
13.2	1.2	127.65625267021444	1.033390182515987	-0.0016594997214347748
13.2	1.3	127.70533613120827	1.0339256074322236	-0.0013070359367710472
13.2	1.4	127.75545916541276	1.0344152918201246	-0.0009465252400493525
13.2	1.5	127.80593425633613	1.0348309143980003	-0.0005828855194312606
13.2	1.6	127.8560194682627	1.0351446709968286	-0.00022145935122103687
13.2	1.7	127.90491267878197	1.0353195012205987	0.00013188449611828542
13.2	1.8	127.95173803592674	1.0353579331757743	0.00047086928379120327
13.2	1.9	127.99561214252338	1.0355131574274878	0.0007902613547396847
13.2	2.	128.03574834674822	1.0351921809846658	0.0010804663982105205
13.2	2.1	128.07076331718454	1.0349254285638096	0.0013350371198253943
13.2	2.2	128.0997282968837	1.0345906910269491	0.0015458732282480404
13.2	2.3	128.12147952799128	1.0342642974625278	0.0017043741555210381
13.2	2.4	128.1347817201477	1.0340620152768167	0.001801426222508745
13.2	2.5	128.13832332138054	1.0341487076231601	0.001827389265833819
13.2	2.6	128.13071087789345	1.0350636319124362	0.001772082072103005
13.2	2.7	128.11046238546342	1.0368543318563184	0.0016247678131443041
13.2	2.8	128.07599935865787	1.0394025078273899	0.0013741385805087856
13.2	2.9	128.02563762549164	1.0430933930932156	0.0010082994990656576
13.2	3.	127.95742338068739	1.0497021722199946	0.0005135695079667201
13.2	3.1	127.86974546604303	1.0594501895279933	-0.00012065373435427755
13.2	3.2	127.76031878483026	1.073244569627846	-0.000909854240398209
13.2	3.3	127.62694944420649	1.0922581453413756	-0.0018680793885333105
13.2	3.4	127.46722033290753	1.117927375569323	-0.0030104158054397694
13.2	3.5	127.27851120254985	1.1519789405735423	-0.004352627116743661
13.2	3.6	127.05805365552551	1.1967227442126926	-0.005910528599529584
13.2	3.7	126.80265244903396	1.2551734329942974	-0.0077019869402800995
13.2	3.8	126.50874300268597	1.3300393696514874	-0.009745855490611674
13.2	3.9	126.17263652368557	1.4247353881175542	-0.012060246925450244
13.2	4.	125.79012971491163	1.5437395913316152	-0.014664793762615393
13.2	4.1	125.3565409202259	1.6922565190819938	-0.017580022750671262
13.2	4.2	124.8666377795527	1.8764730875227116	-0.020827234438423135
13.2	4.3	124.31452407763788	2.1037551287417102	-0.02442869042385249
13.2	4.4	123.69352537217479	2.382870602141992	-0.028407602873818008
13.2	4.5	122.99604450224405	2.7242303298784236	-0.03278815756248687
13.2	4.6	122.2133727698862	3.1402075910041276	-0.03759557620337519
13.2	4.7	121.33545199462696	3.6455144853768786	-0.04285633074395808
13.2	4.8	120.3505915135808	4.257632837940349	-0.04859776476887658
13.2	4.9	119.24514580855836	4.997299807130361	-0.054848499131734174
13.2	5.	118.00297100214262	5.889210915607023	-0.06163848577889867
13.349999999999998	-5.	119.25504678275638	1.8953381048344653	-0.05526045560235514
13.349999999999998	-4.9	120.30556859770161	1.7006427257684607	-0.04934456872578199
13.349999999999998	-4.8	121.24727846829546	1.546610507856954	-0.04388347439224624
13.349999999999998	-4.7	122.09193944328885	1.4251430294783205	-0.0388531528656951
13.349999999999998	-4.6	122.84966753100899	1.329746091385772	-0.034230544242842935
13.349999999999998	-4.5	123.52922392587446	1.2552012293580503	-0.029993491355012777
13.349999999999998	-4.4	124.13825308194446	1.19729580824513	-0.026120665002880405
13.349999999999998	-4.3	124.68344829043542	1.1526402565447142	-0.022591624937478613
13.349999999999998	-4.2	125.17071750604886	1.118499361376223	-0.019386674927791555
13.349999999999998	-4.1	125.60529218481695	1.0926679188764439	-0.016486903302277804
13.349999999999998	-4.	125.99186606984615	1.0733463326181862	-0.01387412417684511
13.349999999999998	-3.9	126.33463071577661	1.0591075970506552	-0.011530733070459782
13.349999999999998	-3.8	126.63735516500417	1.0488024055273115	-0.009439898446475617
13.349999999999998	-3.7	126.90345873739548	1.0461542877072532	-0.007585358082677918
13.349999999999998	-3.6	127.13595328692982	1.0444752118143015	-0.005952164387852482
13.349999999999998	-3.5	127.33779831764588	1.0434346104069903	-0.004524501791636849
13.349999999999998	-3.4	127.51163300373067	1.0422721406390707	-0.0032875338454132377
13.349999999999998	-3.3	127.65977353870255	1.041065523247795	-0.0022279796975679853
13.349999999999998	-3.2	127.78442049460034	1.0398798313950408	-0.0013325811168317888
13.349999999999998	-3.1	127.88761638265836	1.0387595912988843	-0.0005885897613253912
13.349999999999998	-3.	127.97126035695638	1.0377296442647435	0.00001621229827949381
13.349999999999998	-2.9	128.03708853620327	1.0368040969246124	0.0004932675123974148
13.349999999999998	-2.8	128.0867964635383	1.0360026678695817	0.0008541624508775496
13.349999999999998	-2.7	128.12194459515496	1.0355008788183397	0.0011109248032937177
13.349999999999998	-2.6	128.14416720040384	1.0347639220814244	0.0012713730102207263
13.349999999999998	-2.5	128.15450096476604	1.0342935367957864	0.0013465140339811426
13.349999999999998	-2.4	128.15441041776606	1.033914982689879	0.0013457397701185786
13.349999999999998	-2.3	128.1451250949155	1.0336165159937707	0.0012780084319911713
13.349999999999998	-2.2	128.12780891657331	1.0333862959392945	0.0011518542031472173
13.349999999999998	-2.1	128.1034074014891	1.0333699714066427	0.0009753972712092016
13.349999999999998	-2.	128.07329115561032	1.033068375177038	0.0007552176365065891
13.349999999999998	-1.9	128.03828448763167	1.032978077378857	0.0005009928705685912
13.349999999999998	-1.8	127.99932608250481	1.0329160073880814	0.00021843095233691542
13.349999999999998	-1.7	127.95729143658713	1.032961562134517	-0.00008597778941578718
13.349999999999998	-1.6	127.91302306912439	1.0330096114364267	-0.0004061537771769164
13.349999999999998	-1.5	127.86732738377843	1.0330499432578364	-0.0007361578706029143
13.349999999999998	-1.4	127.8209529155271	1.0330805201029136	-0.0010705533246376888
13.349999999999998	-1.3	127.77460274878656	1.0331006385535062	-0.0014042620320001706
13.349999999999998	-1.2	127.72893483008166	1.0331106653599278	-0.0017325609300878732
13.349999999999998	-1.1	127.68456216603866	1.0331117338659226	-0.002051076971724557
13.349999999999998	-1.	127.6420527666632	1.0331054529272592	-0.002355783707237036
13.349999999999998	-0.9	127.6019294814662	1.0330936681946952	-0.0026429981524129236
13.349999999999998	-0.8	127.56466966755711	1.033078221804388	-0.002909377771670134
13.349999999999998	-0.7	127.53070483804613	1.0330606900068204	-0.0031519186851541904
13.349999999999998	-0.6	127.50042019240307	1.0330422731453126	-0.003367952957263645
13.349999999999998	-0.5	127.4741541123644	1.0330235940685384	-0.0035551483757855678
13.349999999999998	-0.4	127.45220026272156	1.0330020314136732	-0.0037115069414498363
13.349999999999998	-0.3	127.43479665068155	1.03298477795299	-0.0038353447912863377
13.349999999999998	-0.2	127.42214056994642	1.032962770026657	-0.003925370226664851
13.349999999999998	-0.1	127.41437786974078	1.0329366686709704	-0.003980569184692742
13.349999999999998	0.	127.4116050890474	1.0329041066069493	-0.0040002812273932774
13.349999999999998	0.1	127.413868995173	1.0328639373679493	-0.003984183690666125
13.349999999999998	0.2	127.42116622227661	1.032808556024122	-0.003932292131527227
13.349999999999998	0.3	127.43344295823407	1.0327398606619198	-0.0038449640109236294
13.349999999999998	0.4	127.4505946950746	1.0326486498789365	-0.0037229191923701245
13.349999999999998	0.5	127.47246356223839	1.0325482022401928	-0.0035671679826092067
13.349999999999998	0.6	127.49884820991582	1.03242178085344	-0.0033791299997150363
13.349999999999998	0.7	127.52948836563336	1.0326517696864386	-0.0031605605334137695
13.349999999999998	0.8	127.56407513386334	1.0330538750493048	-0.0029135751533164987
13.349999999999998	0.9	127.60224829270658	1.0335086789024786	-0.002640654751993528
13.349999999999998	1.	127.64359623684221	1.0340044431735436	-0.002344650853231416
13.349999999999998	1.1	127.68765590257956	1.034525217455041	-0.002028792233973698
13.349999999999998	1.2	127.73391261343892	1.035051178976886	-0.001696691067990871
13.349999999999998	1.3	127.78179990165697	1.035559112207693	-0.0013523502141200355
13.349999999999998	1.4	127.8306992332433	1.0360233020517597	-0.0010001704849005194
13.349999999999998	1.5	127.87993954407851	1.0364167628012098	-0.0006449590365687186
13.349999999999998	1.6	127.92879669086776	1.0367130085780332	-0.0002919372531540684
13.349999999999998	1.7	127.97649262593087	1.0368800270797323	0.00005321557961353914
13.349999999999998	1.8	128.0221684251602	1.0369115877076354	0.00038427891684078303
13.349999999999998	1.9	128.0649591600671	1.0368781374533569	0.0006949113689861657
13.349999999999998	2.	128.10392058966102	1.0369045063692397	0.0009793616920088627
13.349999999999998	2.1	128.13821644456036	1.0364900709707001	0.001227858910400954
13.349999999999998	2.2	128.16644841138384	1.0361683745090602	0.0014336042306768502
13.349999999999998	2.3	128.18763864646095	1.0358548474615077	0.0015881992970010958
13.349999999999998	2.4	128.2005822767984	1.0356599372001085	0.0016827458605909586
13.349999999999998	2.5	128.20400023317234	1.0357409763668102	0.0017078325562574779
13.349999999999998	2.6	128.19653386251036	1.0366155716240826	0.0016535212332852594
13.349999999999998	2.7	128.17673845420015	1.0383251474771953	0.0015093327683289833
13.349999999999998	2.8	128.14307567836917	1.0407580258296036	0.0012642322989626976
13.349999999999998	2.9	128.0937508859666	1.0444232949842274	0.0009066131649235285
13.349999999999998	3.	128.02734088198184	1.0505744963904249	0.00042326570428745467
13.349999999999998	3.1	127.94177141184633	1.0598774336455676	-0.0001964872821651146
13.349999999999998	3.2	127.83500947797208	1.0730257022757712	-0.0009674630865858171
13.349999999999998	3.3	127.70491007722316	1.0911584553624323	-0.0019034450165624577
13.349999999999998	3.4	127.54912292011143	1.1156365422385903	-0.003019144268658792
13.349999999999998	3.5	127.36510193692322	1.1481044753177514	-0.004329926879746414
13.349999999999998	3.6	127.15014450362443	1.190775828866819	-0.005851311997491238
13.349999999999998	3.7	126.90116598878492	1.2464934286475113	-0.007600587314311877
13.349999999999998	3.8	126.61471361076111	1.3178502678472626	-0.009596095447731438
13.349999999999998	3.9	126.28720225152405	1.4081037315404359	-0.011855538240034212
13.349999999999998	4.	125.91456143264638	1.5215092244077368	-0.014398089148029848
13.349999999999998	4.1	125.49226903211502	1.6630058473948424	-0.017243642621455012
13.349999999999998	4.2	125.01525767696624	1.838488368822837	-0.020413111110131176
13.349999999999998	4.3	124.47781790415321	2.0549805734585647	-0.02392806241962653
13.349999999999998	4.4	123.87352802315345	2.320780168796105	-0.027811088208895524
13.349999999999998	4.5	123.19506823859727	2.6457925726184754	-0.03208572364190636
13.349999999999998	4.6	122.43405754293642	3.0417750832224044	-0.03677650945345904
13.349999999999998	4.7	121.5808370694922	3.5226967288367916	-0.04190906699663941
13.349999999999998	4.8	120.62420477230746	4.105149245630884	-0.04751009393698223
13.349999999999998	4.9	119.5510650035578	4.808853674431617	-0.053607452894306046
13.349999999999998	5.	118.34598020485551	5.657263812639101	-0.06023025699421068
13.499999999999998	-5.	119.54957708413113	1.8552530473705104	-0.05405825795944142
13.499999999999998	-4.9	120.57084099848193	1.6703161712147931	-0.048281011767946254
13.499999999999998	-4.8	121.48679232835481	1.5239105623292772	-0.04294760218295053
13.499999999999998	-4.7	122.308715326913	1.4083963991287902	-0.038034588311401836
13.499999999999998	-4.6	123.04634298685549	1.3176270256794567	-0.03351951128084252
13.499999999999998	-4.5	123.7081115164216	1.2466628700528872	-0.029380786470704696
13.499999999999998	-4.4	124.30139164718346	1.1915125208148538	-0.025597621774205808
13.499999999999998	-4.3	124.8326432251317	1.1489615411959022	-0.022150103491833897
13.499999999999998	-4.2	125.30757752798395	1.1164116962695374	-0.019019029839052223
13.499999999999998	-4.1	125.7312666483777	1.0917641366636701	-0.016185927167823452
13.499999999999998	-4.	126.10823798363704	1.0733255341639563	-0.013633020818618526
13.499999999999998	-3.9	126.44255250807254	1.0597320900729699	-0.01134321054580052
13.499999999999998	-3.8	126.73787032600528	1.0498881681788532	-0.009300047060555773
13.499999999999998	-3.7	126.99750340521521	1.0473534867018799	-0.007487740915534857
13.499999999999998	-3.6	127.22438228664892	1.0457388283075062	-0.005891614644916178
13.499999999999998	-3.5	127.42137954752528	1.0447365525031387	-0.00449627183203355
13.499999999999998	-3.4	127.59104736367584	1.0436180949893412	-0.003287336829205018
13.499999999999998	-3.3	127.73565160627213	1.042458030632858	-0.0022517521755708544
13.499999999999998	-3.2	127.85733387051314	1.0413186975694373	-0.0013765767870039234
13.499999999999998	-3.1	127.95808336709528	1.0402426798900564	-0.0006493615499606128
13.499999999999998	-3.	128.0397504348472	1.03925711902113	-0.000058163270359002945
13.499999999999998	-2.9	128.1040365260512	1.0383663515363821	0.0004082336779571002
13.499999999999998	-2.8	128.15257954520266	1.0375972765470465	0.0007610599298811102
13.499999999999998	-2.7	128.18690662727957	1.0369405080263618	0.0010108581916664018
13.499999999999998	-2.6	128.20844410108293	1.0365563187167766	0.001168832817575106
13.499999999999998	-2.5	128.21853612394872	1.036109131720167	0.0012423208522264403
13.499999999999998	-2.4	128.2184517193169	1.0357467598441588	0.0012415938480449988
13.499999999999998	-2.3	128.2093908357246	1.035458403040849	0.001175406683874048
13.499999999999998	-2.2	128.19248947406334	1.035074015661337	0.0010509928447027302
13.499999999999998	-2.1	128.16882402338692	1.0349097631684003	0.0008785652376354148
13.499999999999998	-2.	128.1394149177385	1.0347899920733141	0.000664509624119145
13.499999999999998	-1.9	128.10522955591068	1.0347054880552662	0.0004159756155482589
13.499999999999998	-1.8	128.06718486415056	1.0346482893696702	0.00013973254377297765
13.499999999999998	-1.7	128.02613170795306	1.034693560926911	-0.00015790971450565334
13.499999999999998	-1.6	127.982904366353	1.0347422250703886	-0.0004709156419026787
13.499999999999998	-1.5	127.9382835379641	1.0347836426602868	-0.0007935330980217026
13.499999999999998	-1.4	127.89300032901211	1.034815794025704	-0.0011204461121750273
13.499999999999998	-1.3	127.84774142804812	1.0348379949508342	-0.0014466891347616351
13.499999999999998	-1.2	127.80314940460978	1.0348504628508266	-0.001767644191131955
13.499999999999998	-1.1	127.75982288004306	1.0348543047999499	-0.0020790348681068837
13.499999999999998	-1.	127.71831651788446	1.0348510164092488	-0.002376924165464684
13.499999999999998	-0.9	127.6791408154703	1.0348423053918054	-0.0026577106907547878
13.499999999999998	-0.8	127.64276186961102	1.0348298665735882	-0.0029181260417198273
13.499999999999998	-0.7	127.60960089783822	1.034815214684187	-0.0031552331798905295
13.499999999999998	-0.6	127.58003389943804	1.0347994532988594	-0.003366423791464869
13.499999999999998	-0.5	127.5543910913496	1.0347831405504166	-0.0035494179255855475
13.499999999999998	-0.4	127.53295943070981	1.0347660880375145	-0.003702241318769899
13.499999999999998	-0.3	127.51597044346758	1.0347480793294324	-0.0038233083962282465
13.499999999999998	-0.2	127.50361682046744	1.034727665539691	-0.003911299995470817
13.499999999999998	-0.1	127.49604077760662	1.0347029875578926	-0.003965243842347331
13.499999999999998	0.	127.49333635590945	1.0346717917812356	-0.0039844958578097375
13.499999999999998	0.1	127.49554898793605	1.0346330129317778	-0.003968741751317438
13.499999999999998	0.2	127.50267516989777	1.0345793480961731	-0.003917998553171161
13.499999999999998	0.3	127.514662139962	1.034512657373412	-0.003832617378566699
13.499999999999998	0.4	127.53140766567947	1.0344290050589393	-0.0037132858789112265
13.499999999999998	0.5	127.55275705725761	1.0343266840566088	-0.0035610510363054096
13.499999999999998	0.6	127.57851428022738	1.0342039780739185	-0.0033772425663406614
13.499999999999998	0.7	127.60842463722761	1.034423896527926	-0.0031636002228575943
13.499999999999998	0.8	127.64218640636507	1.0348057609707126	-0.0029221939533937975
13.499999999999998	0.9	127.67944773537211	1.0352376871721987	-0.002655451378410685
13.499999999999998	1.	127.71980665254782	1.0357084590522732	-0.0023661621354714567
13.499999999999998	1.1	127.7628108983583	1.036202927686972	-0.0020574846310656212
13.499999999999998	1.2	127.80795788598225	1.0367021697078513	-0.001732951510740305
13.499999999999998	1.3	127.85469445308505	1.0371840530914938	-0.001396477269973277
13.499999999999998	1.4	127.9024166663802	1.037624076113147	-0.0010523648830872397
13.499999999999998	1.5	127.95046929224466	1.037996516794351	-0.0007053138234996469
13.499999999999998	1.6	127.99814529347678	1.0382761029280942	-0.00036042842859140313
13.499999999999998	1.7	128.04468506811094	1.0384390312333096	-0.00002322644618786736
13.499999999999998	1.8	128.0892585556492	1.0384604694467896	0.0003001798093625551
13.499999999999998	1.9	128.13100729220247	1.0384257302648336	0.0006035811290831211
13.499999999999998	2.	128.16901507878922	1.0382798990583524	0.0008801807015662039
13.499999999999998	2.1	128.20229962410255	1.038195119799127	0.0011238510410899157
13.499999999999998	2.2	128.22997303896543	1.0377398497471688	0.0013246739952510688
13.499999999999998	2.3	128.25062448136475	1.037438423084609	0.001475494902542333
13.499999999999998	2.4	128.26322412896062	1.0372504666345321	0.0015676237503744273
13.499999999999998	2.5	128.26652417680427	1.0373261607007862	0.0015918706655299489
13.499999999999998	2.6	128.25919940591646	1.038162673600965	0.0015385326338571877
13.499999999999998	2.7	128.23984096317727	1.039795735107191	0.00139737977947144
13.499999999999998	2.8	128.20680169753294	1.042267220572029	0.0011576409734383466
13.499999999999998	2.9	128.15879335853947	1.04544274564131	0.000806965783265784
13.499999999999998	3.	128.09394794492485	1.0514803642678885	0.0003356573568082748
13.499999999999998	3.1	128.01040890560319	1.0603560432325594	-0.00027006774773013836
13.499999999999998	3.2	127.90621049371559	1.0729024601978807	-0.001023395793145491
13.499999999999998	3.3	127.77925624216962	1.0902042534247585	-0.0019378413470083093
13.499999999999998	3.4	127.62725992419914	1.1135586183253565	-0.0030277528575278078
13.499999999999998	3.5	127.44774666460182	1.144532527054622	-0.004308111171679723
13.499999999999998	3.6	127.23807808925885	1.185247798203008	-0.005794138745456813
13.499999999999998	3.7	126.99527304641643	1.2383885231953968	-0.0075025816113270544
13.499999999999998	3.8	126.7159834805933	1.3064385849603468	-0.009451285900366138
13.499999999999998	3.9	126.3967291848736	1.3925028559640538	-0.011657587125293896
13.499999999999998	4.	126.03357070839854	1.500617335053093	-0.014140084157109172
13.499999999999998	4.1	125.62212577098578	1.6354952306135857	-0.016918202758659365
13.499999999999998	4.2	125.15749665734525	1.8027403946882146	-0.02001219875586296
13.499999999999998	4.3	124.63418114224962	2.0090169791184707	-0.023443184495586626
13.499999999999998	4.4	124.04596411236675	2.262244903314823	-0.027233163206790836
13.499999999999998	4.5	123.38578902742694	2.571828748193667	-0.031405043391208004
13.499999999999998	4.6	122.64558505007861	2.948944391856216	-0.03598271226695682
13.499999999999998	4.7	121.81606314369839	3.4068690888968547	-0.04099110445038435
13.499999999999998	4.8	120.88646645469704	3.961370723296241	-0.04645619295462226
13.499999999999998	4.9	119.8442336986873	4.631197195171097	-0.052405127969757374
13.499999999999998	5.	118.67460379389348	5.4386185179162965	-0.05886610991917461
13.649999999999997	-5.	119.83212518829826	1.8176251037127429	-0.052891848041235354
13.649999999999997	-4.9	120.82533976901894	1.6418572288437758	-0.04724911227756541
13.649999999999997	-4.8	121.71656790297742	1.5026358736503624	-0.0420394501511045
13.649999999999997	-4.7	122.51666684313034	1.3927157897579434	-0.03724020194137404
13.649999999999997	-4.6	123.23498461622482	1.3063020551255562	-0.03282942329021163
13.649999999999997	-4.5	123.87965553783994	1.2387100676379532	-0.02878607936083276
13.649999999999997	-4.4	124.45779070222245	1.1861555483281876	-0.025089893493827068
13.649999999999997	-4.3	124.97562782956703	1.1455882753582785	-0.021721463488327073
13.649999999999997	-4.2	125.43868779935927	1.114541603180001	-0.018662066456993743
13.649999999999997	-4.1	125.85187867756596	1.0910212265194303	-0.01589368527165227
13.649999999999997	-4.	126.21958545732912	1.0734170851447402	-0.013398983546304945
13.649999999999997	-3.9	126.54574426433156	1.0604319447921426	-0.011161280296739582
13.649999999999997	-3.8	126.83390620420735	1.0510228819552339	-0.009164522267557047
13.649999999999997	-3.7	127.08728882392425	1.0486018290511225	-0.007393264088300476
13.649999999999997	-3.6	127.30874804263958	1.0470455326197197	-0.00583317878136596
13.649999999999997	-3.5	127.50106032516145	1.0460796008611766	-0.004469286269847642
13.649999999999997	-3.4	127.6667011989102	1.0450030155340642	-0.003287626652119143
13.649999999999997	-3.3	127.80788731530038	1.0438872265555972	-0.0022753658584210557
13.649999999999997	-3.2	127.92670356216922	1.0427919944423536	-0.001419870592187083
13.649999999999997	-3.1	128.0250876897249	1.041757958216607	-0.0007089827547753788
13.649999999999997	-3.	128.1048430383643	1.040811174233994	-0.00013103677422121075
13.649999999999997	-2.9	128.1676363644714	1.0399567921495532	0.00032498567008877296
13.649999999999997	-2.8	128.21505248716724	1.039218356839399	0.000669954553956506
13.649999999999997	-2.7	128.24858516719337	1.0385880365562628	0.0009142049149788545
13.649999999999997	-2.6	128.26962638407232	1.0380608062344265	0.0010675616005793981
13.649999999999997	-2.5	128.27948819992196	1.0376287173819492	0.001139415497081196
13.649999999999997	-2.4	128.27940961452413	1.0372818623451394	0.0011387338891745125
13.649999999999997	-2.3	128.2705623813597	1.0370094767400815	0.0010740708435621029
13.649999999999997	-2.2	128.25405600828194	1.0368006117378457	0.0009535768947681353
13.649999999999997	-2.1	128.23094190076898	1.0366445588993827	0.0007850073803468941
13.649999999999997	-2.	128.20221686850616	1.03653146339974	0.0005757311784350522
13.649999999999997	-1.9	128.1688260218957	1.0364524617840232	0.00033273854291774154
13.649999999999997	-1.8	128.13166404175217	1.036400988418137	0.00006264839081623072
13.649999999999997	-1.7	128.09156263469225	1.0364447903947962	-0.00022839698739619482
13.649999999999997	-1.6	128.04934217628562	1.0364939437213252	-0.0005344223746154616
13.649999999999997	-1.5	128.0057609100564	1.0365362903299626	-0.0008498485870216898
13.649999999999997	-1.4	127.96153309178297	1.0365698472997735	-0.0011694770599918547
13.649999999999997	-1.3	127.91732951790773	1.0365938896249673	-0.0014884524933968398
13.649999999999997	-1.2	127.87377789779954	1.036608648816511	-0.0018022581454182687
13.649999999999997	-1.1	127.8314629766727	1.0366150648507926	-0.002106712537442695
13.649999999999997	-1.	127.79092650760285	1.036614502410572	-0.0023979651874954963
13.649999999999997	-0.9	127.75266707335115	1.0366086259545284	-0.002672494298947655
13.649999999999997	-0.8	127.7171397931004	1.0365989799926325	-0.002927104105199589
13.649999999999997	-0.7	127.68475602315812	1.0365870012311973	-0.0031589220585027254
13.649999999999997	-0.6	127.6558828280051	1.0365736804957066	-0.00336539815722304
13.649999999999997	-0.5	127.63084557506325	1.0365566139876279	-0.003544302949597923
13.649999999999997	-0.4	127.6099157092358	1.036544383895361	-0.003693703504886975
13.649999999999997	-0.3	127.59332746886324	1.036528056548832	-0.003812056127428512
13.649999999999997	-0.2	127.5812661647685	1.0365090773487111	-0.0038980687899365612
13.649999999999997	-0.1	127.57387049126974	1.0364857468284896	-0.003950791857857161
13.649999999999997	0.	127.57123206768766	1.0364558519732299	-0.003969596739179142
13.649999999999997	0.1	127.5733950505914	1.0364183751476759	-0.0039541775262802396
13.649999999999997	0.2	127.58035580092798	1.0363663782444235	-0.0039045525763672043
13.649999999999997	0.3	127.59206261022528	1.0363016190088814	-0.0038210668636074045
13.649999999999997	0.4	127.60841539998903	1.0362203785309276	-0.0037043945663729288
13.649999999999997	0.5	127.62926562672165	1.0361181000487676	-0.0035555643436370413
13.649999999999997	0.6	127.65441331818994	1.036001954239822	-0.0033758724356062514
13.649999999999997	0.7	127.68361824456991	1.036212350623515	-0.0031670246877327037
13.649999999999997	0.8	127.71658258212707	1.0365751242154602	-0.0029310474193514763
13.649999999999997	0.9	127.75296262184499	1.036985442273462	-0.0026703158699147305
13.649999999999997	1.	127.79236562071047	1.0374326435568975	-0.002387559744255718
13.649999999999997	1.1	127.83434984565227	1.0379022747964655	-0.002085868382692907
13.649999999999997	1.2	127.87842437116869	1.0383762884935237	-0.001768697441077011
13.649999999999997	1.3	127.92404893497348	1.0388336139995715	-0.001439875084165328
13.649999999999997	1.4	127.97063363947213	1.039250845551848	-0.00110360923354155
13.649999999999997	1.5	128.01753858159745	1.0396034711544644	-0.0007644947315476472
13.649999999999997	1.6	128.06407327476632	1.0398673877484157	-0.0004275217707110689
13.649999999999997	1.7	128.10949593526718	1.0400209155090465	-0.00009808381945102971
13.649999999999997	1.8	128.15300310076276	1.0400384058151815	0.0002179008909099162
13.649999999999997	1.9	128.19374514480432	1.0400024417204463	0.0005142715457981568
13.649999999999997	2.	128.2308316827071	1.03986056871355	0.0007844226492333736
13.649999999999997	2.1	128.26330366882618	1.0396208089134404	0.0010212595336076286
13.649999999999997	2.2	128.29014260639778	1.0393225570984441	0.0012172364557141474
13.649999999999997	2.3	128.31026757335744	1.0391887373649809	0.001365430943095158
13.649999999999997	2.4	128.32253168847586	1.0390115150871395	0.0014552170038295053
13.649999999999997	2.5	128.32571782399782	1.039083258759831	0.0014786565448512345
13.649999999999997	2.6	128.31853350777786	1.0398812587545194	0.0014262749467741542
13.649999999999997	2.7	128.29960492017386	1.0414356248587069	0.001287024379430758
13.649999999999997	2.8	128.26746978032662	1.043503076343228	0.0010525888874211064
13.649999999999997	2.9	128.22056902299892	1.0466856806747842	0.0007108051767211257
13.649999999999997	3.	128.15723689731703	1.0524498449144346	0.00025005854277578487
13.649999999999997	3.1	128.07566225565841	1.0609210673933376	-0.00034200709882491534
13.649999999999997	3.2	127.97394145903097	1.0728979785224197	-0.0010781689720169192
13.649999999999997	3.3	127.85002607088333	1.0894133206253684	-0.0019716713502358125
13.649999999999997	3.4	127.70169160301889	1.1117043354197875	-0.003036510193971534
13.649999999999997	3.5	127.5265315655779	1.1412646234447266	-0.004287293026333787
13.649999999999997	3.6	127.3219700397474	1.1801287819101418	-0.005738948677144104
13.649999999999997	3.7	127.08511821112059	1.2308385024144854	-0.007407730680931472
13.649999999999997	3.8	126.81274166223847	1.2957562843047015	-0.009310989297286167
13.649999999999997	3.9	126.5014555152312	1.3778513487138042	-0.011465623628559157
13.649999999999997	4.	126.14743896240978	1.480970415247313	-0.01388979750340798
13.649999999999997	4.1	125.74644728347396	1.6095963955576167	-0.016602443459661255
13.649999999999997	4.2	125.29374141401162	1.769062534973287	-0.019623295215779435
13.649999999999997	4.3	124.78400207770689	1.9657105186667678	-0.02297291863511432
13.649999999999997	4.4	124.21122685750393	2.2070752490835446	-0.02667274446522654
13.649999999999997	4.5	123.56860971660264	2.502100876909992	-0.030745075101012417
13.649999999999997	4.6	122.84837343505515	2.861416516565825	-0.035213166823623694
13.649999999999997	4.7	122.04157321163333	3.297653331555594	-0.040101294158986285
13.649999999999997	4.8	121.13788390543449	3.8257915105299958	-0.04543479970062917
13.649999999999997	4.9	120.12525500439884	4.463655143185207	-0.05123993357730236
13.649999999999997	5.	118.98953839047712	5.232421280602011	-0.05754426252717594
13.799999999999999	-5.	120.10322420957107	1.7822983361625973	-0.05175987721510246
13.799999999999999	-4.9	121.06953377063736	1.6151498520198544	-0.04624757724694508
13.799999999999999	-4.8	121.9370337239879	1.4826745657921094	-0.041158072386304964
13.799999999999999	-4.7	122.71615738728006	1.3780324470217948	-0.036469176333250246
13.799999999999999	-4.6	123.4159162771134	1.2957251887827965	-0.03215951508863716
13.799999999999999	-4.5	124.04415182764609	1.2313041922994898	-0.02820870938623695
13.799999999999999	-4.4	124.60771614526556	1.1811973581368278	-0.02459692157720666
13.799999999999999	-4.3	125.11264217457547	1.1425009338831984	-0.02130524041256309
13.799999999999999	-4.2	125.56426908320725	1.1128723800825213	-0.01831540707185108
13.799999999999999	-4.1	125.96734852568477	1.0904157646073998	-0.015609843356535036
13.799999999999999	-4.	126.3261293211612	1.0735995239070206	-0.013171636668172402
13.799999999999999	-3.9	126.64442846756602	1.0611887651591303	-0.01098451389514812
13.799999999999999	-3.8	126.9256927377697	1.0521902323981038	-0.00903280399782086
13.799999999999999	-3.7	127.17304662861052	1.0498729840995935	-0.007301434249442112
13.799999999999999	-3.6	127.38928073964325	1.0483750038729056	-0.005776311514268017
13.799999999999999	-3.5	127.57707408875798	1.047443117622393	-0.004442959141445188
13.799999999999999	-3.4	127.73883052555172	1.046406045184881	-0.0032877830529468998
13.799999999999999	-3.3	127.87671910541945	1.0453320403265138	-0.0022981702110586566
13.799999999999999	-3.2	127.99277007675941	1.0442784195508494	-0.0014617857561897317
13.799999999999999	-3.1	128.08887173349623	1.0432841225921834	-0.0007667537676558831
13.799999999999999	-3.	128.16678218836765	1.0423739421553648	-0.00020167795382450455
13.799999999999999	-2.9	128.22813356289475	1.0415539735833192	0.0002442594255355878
13.799999999999999	-2.8	128.27446201209307	1.0408444726099333	0.0005815960415762825
13.799999999999999	-2.7	128.30722785687897	1.040239073991927	0.0008204565103676321
13.799999999999999	-2.6	128.3277899529527	1.039733001744139	0.000970443001378129
13.799999999999999	-2.5	128.33742944870414	1.0393185745041933	0.0010407341734824074
13.799999999999999	-2.4	128.33735638356006	1.038986297620795	0.0010400956335893498
13.799999999999999	-2.3	128.32871532806317	1.0387258117494014	0.0009768895545468385
13.799999999999999	-2.2	128.31259019995647	1.0385265423027477	0.0008590841068502925
13.799999999999999	-2.1	128.29000824676143	1.0383783237757882	0.0006942620226040646
13.799999999999999	-2.	128.2619435098741	1.0382715750085936	0.0004896283170238219
13.799999999999999	-1.9	128.2293194870898	1.038197876050674	0.00025201861268666715
13.799999999999999	-1.8	128.19300636009555	1.0381548392685147	-0.000012099756138080758
13.799999999999999	-1.7	128.15382800603703	1.03819422187442	-0.0002967240321967942
13.799999999999999	-1.6	128.11257938332062	1.038243887506411	-0.0005959685950565527
13.799999999999999	-1.5	128.0700014909277	1.0382871360594947	-0.0009044093477879292
13.799999999999999	-1.4	128.02679229377557	1.0383220494705654	-0.001216961931660745
13.799999999999999	-1.3	127.98360727716523	1.0383478675365012	-0.0015288774124392942
13.799999999999999	-1.2	127.94105978192195	1.0383647831696692	-0.0018357384680338915
13.799999999999999	-1.1	127.89972115686017	1.038373633576171	-0.002133454898135616
13.799999999999999	-1.	127.86012069341933	1.038375708471932	-0.0024182610645347847
13.799999999999999	-0.9	127.82274545563381	1.0383725142749967	-0.002686712223105673
13.799999999999999	-0.8	127.7880400491431	1.0383655470442221	-0.002935682667020966
13.799999999999999	-0.7	127.7564062243501	1.0383560860289975	-0.003162363189951256
13.799999999999999	-0.6	127.72820249508628	1.0383451206715648	-0.0033642600759371576
13.799999999999999	-0.5	127.70374693846459	1.038329841994809	-0.003539193208151701
13.799999999999999	-0.4	127.68330384133752	1.0383196530081449	-0.0036852690838028645
13.799999999999999	-0.3	127.66710220902443	1.0383049198237444	-0.0038009856415172683
13.799999999999999	-0.2	127.6553228977019	1.0382873458663084	-0.0038850767517485643
13.799999999999999	-0.1	127.64810118005269	1.0382652709186573	-0.003936614638278434
13.799999999999999	0.	127.64552635555323	1.0382366081445156	-0.003954985907470388
13.799999999999999	0.1	127.64764135794294	1.0382003922123033	-0.003939892596075917
13.799999999999999	0.2	127.65444244116895	1.038149947425012	-0.0038913541901015045
13.799999999999999	0.3	127.66587886196626	1.0380870372188724	-0.0038097098263937417
13.799999999999999	0.4	127.68185271995613	1.0380080326742842	-0.0036956205619486054
13.799999999999999	0.5	127.70221868080279	1.0379083299769718	-0.0035500976839119907
13.799999999999999	0.6	127.72678087020073	1.0377959026530306	-0.0033744034651761842
13.799999999999999	0.7	127.7553052329169	1.037997228596197	-0.003170211853064955
13.799999999999999	0.8	127.78750029635123	1.0383419010789225	-0.0029395062756109864
13.799999999999999	0.9	127.8230301430336	1.0387317801441327	-0.0026846113460885245
13.799999999999999	1.	127.86151105034449	1.0391566563363028	-0.0024081979763969914
13.799999999999999	1.1	127.9025113575082	1.0396027680913136	-0.002113289019320761
13.799999999999999	1.2	127.94555142426134	1.0400529146884026	-0.0018032648150151922
13.799999999999999	1.3	127.99010339929775	1.0404869743803289	-0.0014818699440893603
13.799999999999999	1.4	128.03559100019922	1.0408826167694372	-0.0011532196907907142
13.799999999999999	1.5	128.08138906578816	1.0412165043971413	-0.0008218075220145027
13.799999999999999	1.6	128.12682310956288	1.0414655929108392	-0.0004925125666700599
13.799999999999999	1.7	128.17116855185049	1.0416092054070134	-0.00017060775200813082
13.799999999999999	1.8	128.21364625574765	1.0416239894114199	0.00013816822644108868
13.799999999999999	1.9	128.25341780676445	1.0415867481149803	0.00042771904683619986
13.799999999999999	2.	128.28961627244087	1.0414485645161449	0.0006916159276171953
13.799999999999999	2.1	128.32130510804157	1.041217018397191	0.000922925901214428
13.799999999999999	2.2	128.34748974485524	1.0409298276639163	0.0011142757376101987
13.799999999999999	2.3	128.3671147722868	1.0406504827295748	0.001257840490521125
13.799999999999999	2.4	128.37906052186506	1.040475250941995	0.0013453327469052584
13.799999999999999	2.5	128.38213890771402	1.0405411183307933	0.0013679896826728553
13.799999999999999	2.6	128.37508856878028	1.0413072579647746	0.0013165617349329929
13.799999999999999	2.7	128.35656900479043	1.042799136356109	0.0011812981785041267
13.799999999999999	2.8	128.32515376047738	1.0449227178536944	0.0009519344400284401
13.799999999999999	2.9	128.27932230817765	1.0479544311243387	0.0006176766805198208
13.799999999999999	3.	128.21745056000708	1.0534601875036174	0.00016718722929800643
13.799999999999999	3.1	128.13777252155535	1.0615489572751926	-0.00041160844909818176
13.799999999999999	3.2	128.03844158142104	1.0729873633255238	-0.001131108700865253
13.799999999999999	3.3	127.91745680040219	1.0887591628562063	-0.002004287022380949
13.799999999999999	3.4	127.77265293012348	1.1100448586076936	-0.0030447983798298135
13.799999999999999	3.5	127.60168925236495	1.1382687352096497	-0.004266888358898805
13.799999999999999	3.6	127.40205005807171	1.175445319873873	-0.0056851983884717815
13.799999999999999	3.7	127.17093324881469	1.2237967189444277	-0.00731554028077208
13.799999999999999	3.8	126.90521830982898	1.2857475689298496	-0.009174686914913827
13.799999999999999	3.9	126.60160554648556	1.364097204341192	-0.011279220134579559
13.799999999999999	4.	126.25639015720225	1.462496671263807	-0.013646843171697948
13.799999999999999	4.1	125.86545878531074	1.5852166320051566	-0.01629601351731645
13.799999999999999	4.2	125.42422356090678	1.7373354078479366	-0.019245958142238697
13.799999999999999	4.3	124.92753962627711	1.924890479194147	-0.02251671637757379
13.799999999999999	4.4	124.36960706110209	2.1550538362246954	-0.026129168898732298
13.799999999999999	4.5	123.7438582148679	2.436334924748266	-0.030105031192077664
13.799999999999999	4.6	123.04278741639291	2.7788545965487117	-0.034467012133891105
13.799999999999999	4.7	122.25780065779406	3.1946100645963327	-0.039238636682477075
13.799999999999999	4.8	121.3789532677329	3.6978673578260697	-0.04444455686916
13.799999999999999	4.9	120.39468101902669	4.305573367930549	-0.05011042524991375
13.799999999999999	5.	119.29142354084914	5.0378650783990935	-0.05626300833868372
13.95	-5.	120.36338043690867	1.7491125922851722	-0.05066103510016842
13.95	-4.9	121.3038686993837	1.5900729033518104	-0.04527528531313337
13.95	-4.8	122.14857942335408	1.463952123507795	-0.04030231860601101
13.95	-4.7	122.90755000948285	1.3642760418739357	-0.03572051894697282
13.95	-4.6	123.58946185809685	1.2858311944955858	-0.03150910955433637
13.95	-4.5	124.20187297683115	1.2244126427211057	-0.027648109946312005
13.95	-4.4	124.75141305009696	1.1766193479688098	-0.02411817039804307
13.95	-4.3	125.24391397482894	1.1396814887424824	-0.02090098060011114
13.95	-4.2	125.68452801391538	1.1113917340383779	-0.01797866718149372
13.95	-4.1	126.07786448063176	1.0899397003311861	-0.01533408390001707
13.95	-4.	126.42804203600059	1.0738676284094026	-0.012950726743605319
13.95	-3.9	126.73876397633312	1.0619995441742702	-0.010812713685237025
13.95	-3.8	127.01337663891859	1.0533889428655385	-0.008904747538012597
13.95	-3.7	127.25491588087198	1.0511694490948003	-0.0072121133788777885
13.95	-3.6	127.46610792702033	1.049726442914178	-0.005720955895876981
13.95	-3.5	127.64954104444233	1.0488266325113642	-0.004417267197267515
13.95	-3.4	127.80754905279751	1.047826795325662	-0.0032878156135692374
13.95	-3.3	127.9422551245631	1.0467922199156021	-0.0023202025168147762
13.95	-3.2	128.05563692003847	1.0457779400202014	-0.0015023834975840594
13.95	-3.1	128.14953521980038	1.0448211887214143	-0.0008227559749446746
13.95	-3.	128.225664430403	1.0439456854989544	-0.0002701853424546493
13.95	-2.9	128.28562223108665	1.0431584431261456	0.00016594446817071087
13.95	-2.8	128.33090079996052	1.0424761716246564	0.0004958660270581853
13.95	-2.7	128.36292624870055	1.0418943367563145	0.0007294890730032456
13.95	-2.6	128.38302568652875	1.0414082354584764	0.0008762001610399936
13.95	-2.5	128.39245044529878	1.0410105151126743	0.0009449721464250879
13.95	-2.4	128.3923826303321	1.0406920410902387	0.0009443746671598946
13.95	-2.3	128.38394057539784	1.0404428455793209	0.0008825836273032698
13.95	-2.2	128.36818346125006	1.0402527692349395	0.0007673900641945596
13.95	-2.1	128.34611525016155	1.0401119944110349	0.0006062088302746446
13.95	-2.	128.31868790582783	1.0400114148637556	0.0004060857938102489
13.95	-1.9	128.286804096207	1.0399427779360906	0.00017370538779412983
13.95	-1.8	128.25131191424515	1.0399027305944912	-0.00008463320395332144
13.95	-1.7	128.2130249210451	1.039942863258858	-0.00036298541607797776
13.95	-1.6	128.17271477436574	1.039992969841279	-0.0006556405419360549
13.95	-1.5	128.13110575314343	1.0400370739084792	-0.0009572928411320206
13.95	-1.4	128.08888007774357	1.0400732843716867	-0.0012629691710476613
13.95	-1.3	128.0466785165384	1.0401008104121274	-0.0015680240483941905
13.95	-1.2	128.0051005228132	1.0401197761905792	-0.0018681364102465727
13.95	-1.1	127.9647045044287	1.0401309348031162	-0.0021593052896879926
13.95	-1.	127.92600769025049	1.040135514144481	-0.0024378469781102296
13.95	-0.9	127.88948609223095	1.0401348847418035	-0.002700391948869521
13.95	-0.8	127.85557408488512	1.0401304431082679	-0.002943882623553144
13.95	-0.7	127.82466421907286	1.040123415782901	-0.003165571266070634
13.95	-0.6	127.79710671265889	1.0401146673424364	-0.003363018835133909
13.95	-0.5	127.77321265662411	1.0401010891551152	-0.003534092976400189
13.95	-0.4	127.75323940479134	1.0400928425076756	-0.0036769385197490696
13.95	-0.3	127.73741090364855	1.0400796089317765	-0.00379009414323398
13.95	-0.2	127.7259037165965	1.040063369223148	-0.0038723186248496803
13.95	-0.1	127.71884983285004	1.0400425036563234	-0.003922705596243048
13.95	0.	127.71633632475577	1.0400150173994547	-0.003940656011385323
13.95	0.1	127.718404950206	1.0399799826841587	-0.003925879929464575
13.95	0.2	127.72505184557926	1.0399310443453658	-0.003878397861507842
13.95	0.3	127.73622725128334	1.0398698363857193	-0.0037985430135241667
13.95	0.4	127.751835298308	1.0397929908799455	-0.0036869636669998474
13.95	0.5	127.77173381470477	1.039695743897127	-0.0035446543922221406
13.95	0.6	127.7957308931802	1.0395867920507271	-0.003372844234428382
13.95	0.7	127.82359840352706	1.0397794927058328	-0.003173175855629826
13.95	0.8	127.8550510226422	1.0401070298740507	-0.002947591215304108
13.95	0.9	127.88976040045536	1.0404775293850292	-0.0026983654922178267
13.95	1.	127.92735142265329	1.0408812749042795	-0.0024281128309633906
13.95	1.1	127.96740225320416	1.041305116732829	-0.0021397908942661446
13.95	1.2	128.00944408873	1.0417326625584735	-0.0018367071780254
13.95	1.3	128.05296111278906	1.0421446716815126	-0.0015225248402266703
13.95	1.4	128.09739011087885	1.0425198995422704	-0.001201269353198931
13.95	1.5	128.14212025461777	1.0428359982282416	-0.0008773351419738245
13.95	1.6	128.18649239024845	1.0430710298326176	-0.0005554941964686414
13.95	1.7	128.22979852244012	1.0432052773001033	-0.00024090231478768103
13.95	1.8	128.27128083356266	1.0432185603026198	0.000060867912234842825
13.95	1.9	128.31011751660185	1.0431791547596276	0.0003438024006127234
13.95	2.	128.34545977606496	1.043044322518341	0.0006016320977064219
13.95	2.1	128.37639364140293	1.0428204961433778	0.0008275814139665208
13.95	2.2	128.40194766705886	1.0425436774232537	0.0010144447947937904
13.95	2.3	128.42109107249118	1.0422746514460357	0.0011545764617778898
13.95	2.4	128.4327304852112	1.0421053249527006	0.0012398788265914921
13.95	2.5	128.43570585211216	1.042166730793383	0.0012617920914768967
13.95	2.6	128.4287857704499	1.0429005360996655	0.0012112806540590338
13.95	2.7	128.41066188369402	1.0443276234668701	0.0010788214434032128
13.95	2.8	128.3799422133622	1.0463590742711517	0.0008543899835886659
13.95	2.9	128.3351433168521	1.0492483271863762	0.0005274463335446641
13.95	3.	128.27468102425493	1.0545098123181162	0.00008691962653605565
13.95	3.1	128.1968351823443	1.0622364345408073	-0.000478977688952682
13.95	3.2	128.09981043660937	1.0731654633339929	-0.0011822991009789864
13.95	3.3	127.9816530375767	1.088233851380238	-0.0020357460527878953
13.95	3.4	127.84025465836346	1.1085685844289657	-0.003052643600142172
13.95	3.5	127.6733377479204	1.135531567292233	-0.004246886333376726
13.95	3.6	127.47844452717669	1.1710386533540031	-0.005632836789132133
13.95	3.7	127.25285730799843	1.2172290996975903	-0.0072258720363693844
13.95	3.8	126.9935619277855	1.276375539247553	-0.009042225204926275
13.95	3.9	126.69734193194031	1.351183921020393	-0.011098159650149049
13.95	4.	126.36060315363058	1.4451220589485558	-0.013410936407489422
13.95	4.1	125.97935788435618	1.5622597855738576	-0.015998552071733358
13.95	4.2	125.54916275987316	1.707435106416753	-0.018879746163152626
13.95	4.3	125.06503914887259	1.886398388901597	-0.022074048226235113
13.95	4.4	124.5213727429631	2.105986457862329	-0.02560180134422274
13.95	4.5	123.91183686831191	2.3742846535574245	-0.029484220936753222
13.95	4.6	123.22919016504358	2.7009277267828224	-0.033743239054799756
13.95	4.7	122.46514029847545	3.0973459754569745	-0.03840193765194392
13.95	4.8	121.6101251949469	3.5771046563613	-0.04348426599503269
13.95	4.9	120.65303508770856	4.156336325726585	-0.049015191140600545
13.95	5.	119.58086356295684	4.854193024641404	-0.055020756380787295
14.1	-5.	120.61307068617256	1.7179238378716377	-0.04959409084711092
14.1	-4.9	121.52876471361841	1.5665178633073822	-0.04433115511537135
14.1	-4.8	122.35157712634908	1.4463831566682757	-0.03947129690177779
14.1	-4.7	123.09117033944356	1.3513878932853487	-0.03499345150261346
14.1	-4.6	123.75591248368833	1.276589556465396	-0.030877365970995628
14.1	-4.5	124.3530977569857	1.21799775453961	-0.027103558691706282
14.1	-4.4	124.88913256439477	1.1723798465235262	-0.023653211705842433
14.1	-4.3	125.36965113984378	1.1371159907465511	-0.0205083440834031
14.1	-4.2	125.79965326364693	1.1100959213742811	-0.017651519223014493
14.1	-4.1	126.18360585152804	1.0895852200385718	-0.015066150133218121
14.1	-4.	126.52548786026951	1.0742165322255346	-0.012736057362604594
14.1	-3.9	126.82890187603249	1.062861445320749	-0.010645733863973848
14.1	-3.8	127.09709799560225	1.0546176881458678	-0.008780247798568416
14.1	-3.7	127.33302674627686	1.0524902591186276	-0.007125233293814481
14.1	-3.6	127.5393481103268	1.0511013060143881	-0.0056670795260517675
14.1	-3.5	127.7186015535445	1.0502041111694638	-0.004392195345851535
14.1	-3.4	127.87296550841725	1.0492648848798183	-0.003287729866846348
14.1	-3.3	128.00459884857997	1.0482675863078441	-0.0023414858301280686
14.1	-3.2	128.11540326151567	1.0472904889816448	-0.001541700800693175
14.1	-3.1	128.2071735881044	1.046369237497231	-0.0008770383034534786
14.1	-3.	128.28158237990536	1.045526530390191	-0.00033661673639336954
14.1	-2.9	128.34019088471587	1.0447721706257198	0.0000899747387242255
14.1	-2.8	128.3844574072463	1.0441140052859907	0.00041269540843785063
14.1	-2.7	128.41576795835581	1.043554360425361	0.0006412310315652668
14.1	-2.6	128.43542054943444	1.0430872017307422	0.0007847599997204491
14.1	-2.5	128.44463785899077	1.0427052707760822	0.0008520555713776076
14.1	-2.4	128.44457503850606	1.0423998743764287	0.00085149728176632
14.1	-2.3	128.4363250807207	1.042161402115056	0.0007910800266819062
14.1	-2.2	128.42092330639386	1.0419800686637188	0.0006784231493722993
14.1	-2.1	128.39935111386492	1.0418464620175598	0.0005207778857117679
14.1	-2.	128.37253912061183	1.0417518056846689	0.00032503540283201297
14.1	-1.9	128.34136853564797	1.041689503738695	0.00009773336070053196
14.1	-1.8	128.30667210585545	1.0416508671620477	-0.00015498009447081733
14.1	-1.7	128.26924651659928	1.0416914017683325	-0.0004272378027043236
14.1	-1.6	128.22984293182768	1.0417419685029188	-0.0007134898529349114
14.1	-1.5	128.18916983823357	1.041786899948221	-0.0010085457441849233
14.1	-1.4	128.14789426644836	1.0418243433760779	-0.001307540204266643
14.1	-1.3	128.10664266887477	1.0418534971807674	-0.0016059285339446502
14.1	-1.2	128.06600108948976	1.0418744203135475	-0.0018994833939261126
14.1	-1.1	128.0265154967169	1.041887784111026	-0.002184290103249078
14.1	-1.	127.988691482775	1.0418947250201285	-0.0024567448122024323
14.1	-0.9	127.95299430247057	1.0418965368261155	-0.002713550965974877
14.1	-0.8	127.9198485456301	1.04189451272795	-0.0029517173099191055
14.1	-0.7	127.88963781744808	1.041889781293591	-0.003168555747739937
14.1	-0.6	127.862704363186	1.041883158492567	-0.003361680213656012
14.1	-0.5	127.83935253222715	1.0418744183105986	-0.0035289740263633696
14.1	-0.4	127.81983291025479	1.041864776971309	-0.0036687120241364612
14.1	-0.3	127.80436468679298	1.0418529998820532	-0.0037793797634220532
14.1	-0.2	127.793120215816	1.0418380231470223	-0.0038597911292906177
14.1	-0.1	127.7862283405129	1.041818309686363	-0.003909060320777389
14.1	0.	127.78377398062402	1.041791950439361	-0.003926602448719552
14.1	0.1	127.78579774965436	1.0417580274555007	-0.0039121351495973854
14.1	0.2	127.79229569930973	1.0417104962313033	-0.0038656798728156612
14.1	0.3	127.80321900720223	1.0416509474637934	-0.003787564029678737
14.1	0.4	127.81847380913497	1.0415761076483108	-0.003678423556897692
14.1	0.5	127.83792098012403	1.0414844098573184	-0.0035392054695510345
14.1	0.6	127.86137236363571	1.0413755510854656	-0.003371199919431584
14.1	0.7	127.88860566291815	1.0415600132873664	-0.0031759256385171927
14.1	0.8	127.91934146497725	1.0418713179874857	-0.0029553152507693966
14.1	0.9	127.95325868035565	1.0422234765153462	-0.0027115960173515223
14.1	1.	127.98999061594195	1.0426071793137766	-0.0024473267180222308
14.1	1.1	128.02912481145657	1.043009930425967	-0.002165401779355797
14.1	1.2	128.07020302251368	1.0434160183617962	-0.0018690578528899795
14.1	1.3	128.11272095958097	1.043807178746647	-0.0015618787193702067
14.1	1.4	128.15612811505054	1.044163026301561	-0.0012478029061605087
14.1	1.5	128.19982737227815	1.0444622875781704	-0.0009311291038102592
14.1	1.6	128.2431745400471	1.0446839868793347	-0.000616524115101969
14.1	1.7	128.28547760328175	1.0448093290995644	-0.0003090302278960502
14.1	1.8	128.325994810406	1.0448241863415433	-0.000014073565491469486
14.1	1.9	128.3639325492244	1.0447800432344536	0.0002624476015212797
14.1	2.	128.39844922228406	1.0446482191674988	0.0005143935387177745
14.1	2.1	128.4286551290064	1.0444315991243798	0.0007351451378621674
14.1	2.2	128.45360125118984	1.044164586433169	0.000917659967113617
14.1	2.3	128.47228061624904	1.043905247361863	0.0010544657630699311
14.1	2.4	128.48362518143787	1.043741577589202	0.0011376500968140711
14.1	2.5	128.48650199266805	1.0437987802256998	0.0011588489244256095
14.1	2.6	128.4797085660281	1.0445019550643053	0.0011092350129970905
14.1	2.7	128.46196748821512	1.0458676627389991	0.0009795053414725485
14.1	2.8	128.4319199817192	1.0478119946034496	0.0007598684884811335
14.1	2.9	128.38811827735955	1.050566670160265	0.00044003002005740203
14.1	3.	128.32901279478247	1.0556009015290329	9.176450268147049e-6
14.1	3.1	128.2529417525633	1.0629805710478593	-0.0005441834689104193
14.1	3.2	128.15814347750265	1.0734273659562348	-0.001231795425410554
14.1	3.3	128.0427149710923	1.0878300614202487	-0.0020660877322274335
14.1	3.4	127.90460274993411	1.1072647475157993	-0.0030600649669299818
14.1	3.5	127.74158997692267	1.1330316688555655	-0.004227281619273705
14.1	3.6	127.55127060369853	1.1669583129988723	-0.00558183939103124
14.1	3.7	127.33102069390209	1.211106508617732	-0.007138657216297397
14.1	3.8	127.07791422044339	1.2676006933912873	-0.008913490944268975
14.1	3.9	126.788819299228	1.3390594503846103	-0.01092227936222431
14.1	4.	126.46024783003706	1.4287779461614747	-0.013181853182030743
14.1	4.1	126.08833260549811	1.5406363793244537	-0.015709759934062383
14.1	4.2	125.66875970310832	1.6792545145677877	-0.018524271308985187
14.1	4.3	125.19672478696417	1.8500957740295831	-0.02164449818032735
14.1	4.4	124.66679717990633	2.0596740432955585	-0.025090118995274656
14.1	4.5	124.07285304645644	2.315694839386353	-0.028881797041843085
14.1	4.6	123.40790802377686	2.627339983870513	-0.03304103503499207
14.1	4.7	122.66396848240153	3.005486503914611	-0.03759025525024493
14.1	4.8	121.83182897848157	3.463055407466328	-0.042552778460467414
14.1	4.9	120.90080941430088	4.015389074400929	-0.04795290966380912
14.1	5.	119.8584261887677	4.68071994523271	-0.05381599548599954
14.249999999999998	-5.	120.85274414982595	1.688599395782859	-0.04855787059326794
14.249999999999998	-4.9	121.74461811244481	1.5443845155551656	-0.043414155097248296
14.249999999999998	-4.8	122.54637805137257	1.4298923987366692	-0.03866410615903822
14.249999999999998	-4.7	123.26733101289376	1.339311897539119	-0.0342871920275496
14.249999999999998	-4.6	123.91554766566891	1.2679545326813155	-0.03026366591077534
14.249999999999998	-4.5	124.49807135207797	1.2120311906444954	-0.026574529486697786
14.249999999999998	-4.4	125.02109577218677	1.1684727215350534	-0.023201419782151178
14.249999999999998	-4.3	125.49007323801443	1.1347839801827604	-0.02012679711255146
14.249999999999998	-4.2	125.90984460745427	1.1089539089482656	-0.017333722053892914
14.249999999999998	-4.1	126.28473320144279	1.0893482796820564	-0.014805864973448369
14.249999999999998	-4.	126.61861494236115	1.0746495718717028	-0.012527428114798789
14.249999999999998	-3.9	126.91498599473623	1.0637717969108138	-0.010483433494413023
14.249999999999998	-3.8	127.17698982507352	1.0558750809210409	-0.008659218353751396
14.249999999999998	-3.7	127.40750325826467	1.053834627626955	-0.007040753562992028
14.249999999999998	-3.6	127.60911833537342	1.0524936970168568	-0.005614719365401493
14.249999999999998	-3.5	127.78429691437825	1.051626366072412	-0.004367785064779159
14.249999999999998	-3.4	127.9351833236812	1.0507198865858243	-0.0032876007641212185
14.249999999999998	-3.3	128.06384883778898	1.0497578195021333	-0.0023621244605530776
14.249999999999998	-3.2	128.17216161927232	1.048817701590906	-0.0015798677110462154
14.249999999999998	-3.1	128.26187383910863	1.0479308982220346	-0.0009297594125121569
14.249999999999998	-3.	128.33461843018404	1.047118769247021	-0.00040116447344065113
14.249999999999998	-2.9	128.39192136763324	1.0463945752238146	0.00001613104934065565
14.249999999999998	-2.8	128.43521118987357	1.0457628775964452	0.00033188598483941626
14.249999999999998	-2.7	128.46583413901712	1.0452219160311529	0.0005554841211812605
14.249999999999998	-2.6	128.4850571802365	1.0447705469404127	0.0006959204980205528
14.249999999999998	-2.5	128.49407415240182	1.0444035173785267	0.00076178066315012
14.249999999999998	-2.4	128.4940160842202	1.0441105286999175	0.0007612598521785112
14.249999999999998	-2.3	128.4859515781076	1.0438822395148577	0.0007021770149029279
14.249999999999998	-2.2	128.47089130453762	1.0437108843697445	0.0005919842437820365
14.249999999999998	-2.1	128.4497960312018	1.0435861595808547	0.0004377742517213774
14.249999999999998	-2.	128.4235760302856	1.0434973951483073	0.0002462730683550395
14.249999999999998	-1.9	128.39309439494852	1.043437929750752	0.000023884171335566452
14.249999999999998	-1.8	128.3591688245675	1.0434011118248065	-0.00022334334932596744
14.249999999999998	-1.7	128.3225759942859	1.0434428981568828	-0.0004896675690205608
14.249999999999998	-1.6	128.28404948454664	1.0434942175158426	-0.0007696851618230593
14.249999999999998	-1.5	128.24428186170633	1.0435401982758492	-0.001058318583327087
14.249999999999998	-1.4	128.2039254165991	1.0435784922874518	-0.0013508124790135257
14.249999999999998	-1.3	128.1635927466452	1.0436082032041156	-0.0016427192142094696
14.249999999999998	-1.2	128.1238569982044	1.0436300534647387	-0.001929898249738847
14.249999999999998	-1.1	128.08525173374096	1.0436448876117197	-0.002208519494692452
14.249999999999998	-1.	128.0482710191511	1.0436540919794197	-0.0024750562303247348
14.249999999999998	-0.9	128.01337036749123	1.0436582224922972	-0.0027262831347507734
14.249999999999998	-0.8	127.98096487404892	1.0436584802125566	-0.002959273375144811
14.249999999999998	-0.7	127.9514295782964	1.0436559435409265	-0.003171396733484681
14.249999999999998	-0.6	127.92510291697057	1.0436474125009596	-0.0033603186917237583
14.249999999999998	-0.5	127.90227094854781	1.043644289850036	-0.003523964555680258
14.249999999999998	-0.4	127.88318957634694	1.043636205903752	-0.0036606549594415307
14.249999999999998	-0.3	127.86806932547022	1.0436258019980613	-0.003768904580368244
14.249999999999998	-0.2	127.85707857539151	1.0436120477585291	-0.003847553839265617
14.249999999999998	-0.1	127.85034306347157	1.043593486628538	-0.003895736794902146
14.249999999999998	0.	127.84794576261683	1.0435681930271699	-0.003912882632645494
14.249999999999998	0.1	127.84992614972039	1.0435353355997705	-0.0038987159279532425
14.249999999999998	0.2	127.85628025152039	1.043489066206746	-0.0038532593134292473
14.249999999999998	0.3	127.86695999700572	1.04343106457722	-0.003776834399757383
14.249999999999998	0.4	127.88187352744363	1.043358159251781	-0.0036700648901981407
14.249999999999998	0.5	127.90088466467833	1.0432688455943264	-0.0035338789522531815
14.249999999999998	0.6	127.92381287686754	1.0431590258548908	-0.003369544521687905
14.249999999999998	0.7	127.95042965272248	1.0433395978933788	-0.003178541083146657
14.249999999999998	0.8	127.98047309454681	1.0436355192539821	-0.0029627648794239457
14.249999999999998	0.9	128.0136252629156	1.0439702451295716	-0.0027243968567779485
14.249999999999998	1.	128.04952747236018	1.044334976504615	-0.0024659418624495156
14.249999999999998	1.1	128.08777640923586	1.0447177040402096	-0.0021902330341134306
14.249999999999998	1.2	128.1279232196878	1.0451042418767713	-0.0019004375952266454
14.249999999999998	1.3	128.16947533875262	1.0454765771434609	-0.001600062985797653
14.249999999999998	1.4	128.2118946563375	1.0458151070290285	-0.0012929622558027565
14.249999999999998	1.5	128.25459740926092	1.046098377276195	-0.0009833473454324403
14.249999999999998	1.6	128.29695376502073	1.04630714244567	-0.000675780638793786
14.249999999999998	1.7	128.33828730966164	1.046423699243718	-0.0003751900873498054
14.249999999999998	1.8	128.37787395760918	1.0464342481619155	-0.0000868817920435189
14.249999999999998	1.9	128.41494042530707	1.0463935772031334	0.0001834396040038865
14.249999999999998	2.	128.44866356949322	1.04626442723972	0.00042969825669893734
14.249999999999998	2.1	128.47817041977441	1.0460516176739816	0.00064540836512458
14.249999999999998	2.2	128.50253128359788	1.0457929492695257	0.0008237064564127839
14.249999999999998	2.3	128.52076345668314	1.0455427818247927	0.000957289377878907
14.249999999999998	2.4	128.53182420863425	1.0453844063609665	0.0010384237139015448
14.249999999999998	2.5	128.53460671504794	1.0454376552989686	0.001058936053153864
14.249999999999998	2.6	128.52793640480985	1.046111813906549	0.0010102010538295117
14.249999999999998	2.7	128.51056570549392	1.0474194640323162	0.0008831294676116559
14.249999999999998	2.8	128.48116728638436	1.049281839187671	0.0006681549787597467
14.249999999999998	2.9	128.43832455057185	1.0519136187352274	0.00035521777731433064
14.249999999999998	3.	128.380531262365	1.0567256621187653	-0.00006628470421328643
14.249999999999998	3.1	128.30617439573965	1.0637802901682676	-0.0006074178540997422
14.249999999999998	3.2	128.21352875970302	1.0737707858414467	-0.001279749315960606
14.249999999999998	3.3	128.10073791204024	1.0875409472564002	-0.0020954355931428565
14.249999999999998	3.4	127.9657980659788	1.1061233075771923	-0.0030671532870372043
14.249999999999998	3.5	127.80655259617325	1.13075840698545	-0.004208126939630955
14.249999999999998	3.6	127.62064502027188	1.1631892227036502	-0.0055322435466921204
14.249999999999998	3.7	127.40554755277225	1.205394864472396	-0.0070538548617655895
14.249999999999998	3.8	127.158409774057	1.2593865899197283	-0.008788389224524858
14.249999999999998	3.9	126.87618476149474	1.3276749580042946	-0.010751420601679372
14.249999999999998	4.	126.55547748097895	1.4134086889150552	-0.012959365268476197
14.249999999999998	4.1	126.19255148134017	1.5202732963784484	-0.015429420757226704
14.249999999999998	4.2	125.78322587923284	1.6526666592800296	-0.018179239624576845
14.249999999999998	4.3	125.32283179636566	1.8158244254287155	-0.021227458146661594
14.249999999999998	4.4	124.80612128386137	2.015941968305853	-0.024593402714958128
14.249999999999998	4.5	124.22717766348298	2.2603636096730497	-0.028297126424850886
14.249999999999998	4.6	123.57925383374193	2.55782843794087	-0.03235959233964569
14.249999999999998	4.7	122.85464011664513	2.9187015994355647	-0.03680264593965275
14.249999999999998	4.8	122.04446906962359	3.3552915117429905	-0.041649001026836906
14.249999999999998	4.9	121.13846742078175	3.8822028553899486	-0.04692232351970077
14.249999999999998	5.	120.12464484809934	4.5167955910369955	-0.05264728794988118
14.399999999999997	-5.	121.08282493607837	1.6610166391189551	-0.0475512517032239
14.399999999999997	-4.9	121.95180350051646	1.5235801369069435	-0.042523297743300485
14.399999999999997	-4.8	122.73331467388662	1.4144101397324675	-0.037879883227591296
14.399999999999997	-4.7	123.43632827242152	1.3279961687460968	-0.033600989821365
14.399999999999997	-4.6	124.06863260568038	1.2598877576991043	-0.029667362318114787
14.399999999999997	-4.5	124.6370320522849	1.2064848093825589	-0.026060468978872917
14.399999999999997	-4.4	125.14751760618032	1.1648730712687438	-0.02276238785568192
14.399999999999997	-4.3	125.60536855429089	1.1326733566335179	-0.01975600403671941
14.399999999999997	-4.2	126.0152733931562	1.1079735659639454	-0.017024794947969372
14.399999999999997	-4.1	126.38142516943383	1.0892167740159664	-0.014552820198504582
14.399999999999997	-4.	126.70758582556311	1.0751421200041875	-0.012324725160184171
14.399999999999997	-3.9	126.99715327361763	1.0647282185500018	-0.010325660080889306
14.399999999999997	-3.8	127.25317923764442	1.0571599244044307	-0.008541550587804543
14.399999999999997	-3.7	127.47846370833592	1.0551293936946848	-0.006958846229752483
14.399999999999997	-3.6	127.67553441240443	1.0539060214356368	-0.005563783165776507
14.399999999999997	-3.5	127.8467746067756	1.053098535526999	-0.004344047390360111
14.399999999999997	-3.4	127.99429628824059	1.0521943354279273	-0.0032874639875038764
14.399999999999997	-3.3	128.1200928657984	1.0512650694649608	-0.0023821892367918724
14.399999999999997	-3.2	128.2260001704102	1.0503559128531208	-0.0016169857987792646
14.399999999999997	-3.1	128.31372672497164	1.0494995668008755	-0.000981022802896297
14.399999999999997	-3.	128.38486575538084	1.0487168330842565	-0.00046390276055432566
14.399999999999997	-2.9	128.44090747104198	1.0480195285688012	-0.00005564839106031883
14.399999999999997	-2.8	128.48324877117608	1.0474114951078661	0.000253292265536156
14.399999999999997	-2.7	128.5132030029479	1.0468935730490045	0.00047209448681038383
14.399999999999997	-2.6	128.53200797431796	1.0464616921470622	0.0006095355514738011
14.399999999999997	-2.5	128.54083170129928	1.0461091991396074	0.0006740058717920518
14.399999999999997	-2.4	128.5407781461853	1.0458279739409875	0.000673520616575024
14.399999999999997	-2.3	128.532892280679	1.0456091080065733	0.0006157290278098783
14.399999999999997	-2.2	128.51816423665065	1.045443602885598	0.0005079218941091944
14.399999999999997	-2.1	128.4975327913585	1.0453227439831494	0.00035703943921968576
14.399999999999997	-2.	128.47188839996028	1.0452382982807649	0.00016967809523227902
14.399999999999997	-1.9	128.4420755148597	1.045182876180462	-0.0000479053093926738
14.399999999999997	-1.8	128.40889521828248	1.0451493756195873	-0.00028978648189167695
14.399999999999997	-1.7	128.37310614640936	1.0451918432897571	-0.0005503533993348655
14.399999999999997	-1.6	128.3354259864315	1.045243577257736	-0.0008243209319901195
14.399999999999997	-1.5	128.29653202439266	1.0452903679652366	-0.0011067216242446132
14.399999999999997	-1.4	128.25706250415874	1.0453303959438358	-0.0013928966845427292
14.399999999999997	-1.3	128.21761666989914	1.0453627794290412	-0.0016784953498209087
14.399999999999997	-1.2	128.1787550899572	1.0453875633274095	-0.0019594693621224502
14.399999999999997	-1.1	128.14099991693112	1.0454052438496433	-0.0022320708899731378
14.399999999999997	-1.	128.10483467789305	1.0454167751721286	-0.002492848731591792
14.399999999999997	-0.9	128.07070425688576	1.0454232745835554	-0.002738646483750865
14.399999999999997	-0.8	128.03901458416868	1.0454258562070322	-0.00296659997818429
14.399999999999997	-0.7	128.01013232830286	1.0454255046138314	-0.0031741356170508226
14.399999999999997	-0.6	127.9843887469247	1.0454187478145371	-0.0033589689498825254
14.399999999999997	-0.5	127.96206288033612	1.0454174842467268	-0.0035190661833929228
14.399999999999997	-0.4	127.94340507984319	1.0454109965945406	-0.0036527918128861376
14.399999999999997	-0.3	127.92862116707414	1.0454019739278237	-0.0037586892340669645
14.399999999999997	-0.2	127.91787563600144	1.045389375986872	-0.0038356247436094745
14.399999999999997	-0.1	127.91129135782937	1.045371812293709	-0.0038827517278456998
14.399999999999997	0.	127.9089491620864	1.0453475065319537	-0.0038995125006702864
14.399999999999997	0.1	127.91088755089184	1.0453156902832887	-0.0038856387861186514
14.399999999999997	0.2	127.91710239197111	1.0452707475354401	-0.003841154000495401
14.399999999999997	0.3	127.92754666114915	1.0452141946277465	-0.003766374225177115
14.399999999999997	0.4	127.94213028578686	1.0451430357753821	-0.00366191163777503
14.399999999999997	0.5	127.96071994057608	1.0450559152340162	-0.0035286754344822048
14.399999999999997	0.6	127.98313889665096	1.0449486504468837	-0.0033679120294591164
14.399999999999997	0.7	128.00916326874764	1.0451219017869846	-0.003181062744694413
14.399999999999997	0.8	128.03853746806183	1.0454030927565725	-0.002969988998192079
14.399999999999997	0.9	128.07095006906687	1.0457211892208989	-0.002736826249213161
14.399999999999997	1.	128.1060502542664	1.046067732872558	-0.0024840266246448552
14.399999999999997	1.1	128.14344349994872	1.0464313022311558	-0.002214363595983754
14.399999999999997	1.2	128.1826915139338	1.0467976247515196	-0.0019309372956717785
14.399999999999997	1.3	128.223312040537	1.0471499483176672	-0.0016371801289810362
14.399999999999997	1.4	128.26477865552224	1.0474697500258117	-0.0013368626010115976
14.399999999999997	1.5	128.30652046381454	1.0477375923969987	-0.0010340992066908538
14.399999999999997	1.6	128.34792153863418	1.0479343821839677	-0.0007333561851559506
14.399999999999997	1.7	128.38832029530482	1.0480429309615715	-0.00043945815892477286
14.399999999999997	1.8	128.4270089956691	1.0480500517041378	-0.0001575935994214935
14.399999999999997	1.9	128.463232071948	1.0480091327074774	0.00010666854224497275
14.399999999999997	2.	128.49618486588344	1.0478839039105594	0.00034738024101549705
14.399999999999997	2.1	128.52501286149476	1.0476812920940688	0.000558214430598252
14.399999999999997	2.2	128.54880910331883	1.0474329233059052	0.0007324386287429815
14.399999999999997	2.3	128.56661148217003	1.0471918687931634	0.0008629100250234162
14.399999999999997	2.4	128.57739990472692	1.0470379796585974	0.000942064623491696
14.399999999999997	2.5	128.58009238228732	1.0470872603110877	0.0009619172736613736
14.399999999999997	2.6	128.57354120720066	1.0477344698215347	0.000914042901528779
14.399999999999997	2.7	128.5565275176481	1.0489872168150498	0.0007895477912619802
14.399999999999997	2.8	128.5277557218687	1.0507702443550215	0.0005790885371043612
14.399999999999997	2.9	128.48584595495893	1.0532762835373148	0.00027284433058126414
14.399999999999997	3.	128.42932596830633	1.0578791515421813	-0.00013950534809242365
14.399999999999997	3.1	128.35662353490574	1.0646282245988061	-0.000668778021983501
14.399999999999997	3.2	128.26605384350495	1.074186170858468	-0.001326285581359555
14.399999999999997	3.3	128.15580676537127	1.0873614083810992	-0.0021238806636387306
14.399999999999997	3.4	128.02393170385702	1.105136910543763	-0.0030739604841039745
14.399999999999997	3.5	127.86832416131584	1.1287009046949237	-0.004189431795755444
14.399999999999997	3.6	127.6866822485524	1.159711473982739	-0.005483965280455578
14.399999999999997	3.7	127.47655630536362	1.2000783032263627	-0.0069716369826551775
14.399999999999997	3.8	127.2351771106278	1.2516991071643417	-0.008666803765620724
14.399999999999997	3.9	126.9595702901354	1.3169934944725838	-0.01058541475219531
14.399999999999997	4.	126.64646058510472	1.3989403744468945	-0.012743335774541877
14.399999999999997	4.1	126.29220101088465	1.5010699954841158	-0.01515708637021217
14.399999999999997	4.2	125.89274309787055	1.6275896515143415	-0.017844116893679592
14.399999999999997	4.3	125.44356262916338	1.783476222288101	-0.020822528424668595
14.399999999999997	4.4	124.93957882727821	1.9746421004919341	-0.024111163908301564
14.399999999999997	4.5	124.37507334293772	2.2080838940013905	-0.02772955148233021
14.399999999999997	4.6	123.74352379018573	2.492134301643688	-0.03169813693143261
14.399999999999997	4.7	123.03749070606402	2.836669228728624	-0.03603820724281569
14.399999999999997	4.8	122.24842745785561	3.253419523082215	-0.04077188886644906
14.399999999999997	4.9	121.36644573463026	3.756291423948113	-0.045922231835865676
14.399999999999997	5.	120.38002179655898	4.361820889441617	-0.051513261498660576
14.55	-5.	121.30371267988812	1.6350623762993735	-0.04657316563006363
14.55	-4.9	122.15067416309671	1.5040193576901686	-0.04165764342492663
14.55	-4.8	122.91270072738864	1.3998722768495355	-0.03711780545061853
14.55	-4.7	123.5984421599233	1.31739248836098	-0.03293413134055198
14.55	-4.6	124.21541793769234	1.2523537176510189	-0.029087839476449332
14.55	-4.5	124.77020527319749	1.2013331490202006	-0.025560850630398705
14.55	-4.4	125.26860151115856	1.1615621715520774	-0.022335671015460926
14.55	-4.3	125.71572156717897	1.1307708848682836	-0.019395592891015834
14.55	-4.2	126.1161076215567	1.1071404568181293	-0.01672450162750878
14.55	-4.1	126.4738280340747	1.089186988347862	-0.014306833026865688
14.55	-4.	126.79253553670348	1.075708009688256	-0.012127596371218081
14.55	-3.9	127.07552437610329	1.0657315458130938	-0.010172356351897522
14.55	-3.8	127.3257868835381	1.058471213371277	-0.008427140657295329
14.55	-3.7	127.54599644407189	1.0565876781133596	-0.006878905989188685
14.55	-3.6	127.73870200301579	1.05533751321434	-0.005514237233371019
14.55	-3.5	127.90614342630703	1.0545543852685029	-0.00432100092800668
14.55	-3.4	128.05040842128275	1.05367620964563	-0.0032873552788792344
14.55	-3.3	128.17342994916697	1.0527828652743096	-0.002401703964182933
14.55	-3.2	128.27701259996383	1.051905211761266	-0.0016530630931045724
14.55	-3.1	128.36281945287712	1.0510790001491443	-0.0010308450684664086
14.55	-3.	128.4324062726434	1.0503241553589362	-0.0005248834930859066
14.55	-2.9	128.4872282978883	1.049651941475588	-0.00012542491295421728
14.55	-2.8	128.52865151630448	1.049067090014745	0.00017688561098076847
14.55	-2.7	128.557959494695	1.0485680189634934	0.0003910061511506564
14.55	-2.6	128.57636040751544	1.0481522292446073	0.0005255177273727311
14.55	-2.5	128.58499640254635	1.0478132402357403	0.0005886275254213414
14.55	-2.4	128.5849471504037	1.0475432053716247	0.0005881762648064053
14.55	-2.3	128.57723473566443	1.0473335686149028	0.0005316470188270047
14.55	-2.2	128.56282771309913	1.047175620549865	0.00042617233765970125
14.55	-2.1	128.54264447172372	1.0470609533031165	0.00027854238189918036
14.55	-2.	128.51755623156438	1.0469816288811273	0.00009521074620825153
14.55	-1.9	128.48839109256548	1.0469293746585606	-0.00011769607744782206
14.55	-1.8	128.45593162506822	1.0468993297736802	-0.0003543743052803914
14.55	-1.7	128.42091987223807	1.0469424304822894	-0.0006093407291180237
14.55	-1.6	128.38405794686358	1.046994599968201	-0.000877424584690931
14.55	-1.5	128.3460088413383	1.0470421578181117	-0.0011537626373914886
14.55	-1.4	128.3073970196431	1.0470832464826572	-0.0014337958125072402
14.55	-1.3	128.2688086457023	1.047117089126317	-0.00171326681231541
14.55	-1.2	128.23079231524372	1.0471435743566815	-0.001988213112832744
14.55	-1.1	128.19385889383483	1.04716318772293	-0.002254966230151808
14.55	-1.	128.15848135918426	1.047176793990758	-0.0025101487908906605
14.55	-0.9	128.12509495496536	1.0471853945794578	-0.0027506714228586688
14.55	-0.8	128.09409672103166	1.0471900754738215	-0.00297373087423561
14.55	-0.7	128.06584529902975	1.0471917287254655	-0.00317680847997484
14.55	-0.6	128.04066514639447	1.047186402026398	-0.003357668710417647
14.55	-0.5	128.01882812799354	1.0471870442405589	-0.003514316173169903
14.55	-0.4	128.0005795277558	1.0471819919634413	-0.003645160665273931
14.55	-0.3	127.98612050963014	1.0471741907119423	-0.003748772721746553
14.55	-0.2	127.97561183742481	1.0471627000116115	-0.0038240430359484275
14.55	-0.1	127.96917353208333	1.0471461243673872	-0.0038701440710457134
14.55	0.	127.96688451071219	1.047122797542329	-0.003886530959701564
14.55	0.1	127.9687822741988	1.0470919287258909	-0.003872942566153519
14.55	0.2	127.97486259764116	1.0470482048251881	-0.0038294026750722975
14.55	0.3	127.9850793531694	1.0469930571229327	-0.0037562222528317807
14.55	0.4	127.99934423477953	1.0469236586725685	-0.0036540013501671397
14.55	0.5	128.01752669991555	1.0468386436162973	-0.003523631969265851
14.55	0.6	128.0394537760226	1.0467336923517223	-0.003366339654992701
14.55	0.7	128.06490579908555	1.0469002174361322	-0.003183526682289331
14.55	0.8	128.09363364520578	1.0471675306407349	-0.002977021294465052
14.55	0.9	128.12533207702674	1.0474699309772575	-0.002748914534778088
14.55	1.	128.15965781104836	1.0477993748337155	-0.002501607477663777
14.55	1.1	128.1962248664472	1.0481449251550714	-0.0022378155786843485
14.55	1.2	128.23460438645697	1.048492952020922	-0.001960573475796164
14.55	1.3	128.27432466178496	1.0488274407087488	-0.0016732406037611777
14.55	1.4	128.31487068214713	1.0491307154820788	-0.001379506954395377
14.55	1.5	128.35568385757352	1.0493841626604308	-0.0010834000348224184
14.55	1.6	128.3961619068672	1.0495695469030295	-0.0007892881933571835
14.55	1.7	128.43565764896587	1.049670476346904	-0.0005018921515767619
14.55	1.8	128.47347868702207	1.0496743500358718	-0.00022628854795460687
14.55	1.9	128.50888617331344	1.0496332168000322	0.00003208121873112674
14.55	2.	128.54109508044667	1.049510979903289	0.00026740400297507304
14.55	2.1	128.569267967632	1.0493143912599407	0.0004734805357189606
14.55	2.2	128.5925175580405	1.049074236499365	0.000643728170040484
14.55	2.3	128.6099032591904	1.0488414412832014	0.0007711642757128427
14.55	2.4	128.62042779096808	1.0486931693155555	0.0008483973207720581
14.55	2.5	128.62303369469214	1.0487392261896105	0.00086761676221578
14.55	2.6	128.6165992337732	1.049359603308659	0.0008205825892301146
14.55	2.7	128.59993347222186	1.050559675021617	0.0006986137189361249
14.55	2.8	128.5717704898264	1.0522685885000271	0.0004925767261262119
14.55	2.9	128.53076243225053	1.0546606867141861	0.00019287266628145033
14.55	3.	128.4754744348875	1.059064961277329	-0.00021057263414666575
14.55	3.1	128.40437125508547	1.0655248370758557	-0.0007283145106427328
14.55	3.2	128.31580789592556	1.0746725587493415	-0.001371415348677376
14.55	3.3	128.20801863137967	1.087281688268149	-0.002151451528286756
14.55	3.4	128.07910176757167	1.104291926812948	-0.00308052820028663
14.55	3.5	127.92700588068206	1.1268401868775868	-0.00417124657890485
14.55	3.6	127.74948703796176	1.156507727249334	-0.005436975733872898
14.55	3.7	127.54413529802011	1.1951576616506543	-0.006891396199974151
14.55	3.8	127.30833826844719	1.2445068263977532	-0.008548623578474619
14.55	3.9	127.03912340110851	1.3069588254090831	-0.010424192034172691
14.55	4.	126.7333365518487	1.3853177023940475	-0.012533380926378384
14.55	4.1	126.38743445493608	1.4829741852878158	-0.014892540333667815
14.55	4.2	125.99748927247586	1.6039266441475633	-0.017518620312204358
14.55	4.3	125.55911510560533	1.7529285487038777	-0.020429274422147432
14.55	4.4	125.06739084527531	1.935619866940911	-0.0236428786503198
14.55	4.5	124.51678818675173	2.1586675942650544	-0.027178447827577792
14.55	4.6	123.90099770514618	2.430021381497241	-0.031055933414899824
14.55	4.7	123.21283693543185	2.7590958631927265	-0.035296080344763295
14.55	4.8	122.4440640197915	3.157074034235677	-0.03992044907486176
14.55	4.9	121.5851556130245	3.637202979416898	-0.044951493578708784
14.55	5.	120.62502935488436	4.215239535644741	-0.0504126122313763
14.7	-5.	121.51578480918612	1.6106318902964318	-0.04562259128012413
14.7	-4.9	122.34156407084565	1.485622883080083	-0.040816294197095225
14.7	-4.8	123.08483309217623	1.3862191111240065	-0.036377087739447464
14.7	-4.7	123.75393754359197	1.3074566135204435	-0.03228593311468609
14.7	-4.6	124.3561412819298	1.2453194386240227	-0.028524507902730332
14.7	-4.5	124.89780481217045	1.1965524829661405	-0.025075171414883142
14.7	-4.4	125.38454035726366	1.1585226482930295	-0.021920844368186507
14.7	-4.3	125.82130728374335	1.1290642572042344	-0.01904520837971803
14.7	-4.2	126.21250668843581	1.1064461179884404	-0.01643254991635328
14.7	-4.1	126.56208757556062	1.0892533209058968	-0.014067668976176222
14.7	-4.	126.87359804312611	1.07633859636951	-0.011935927094357358
14.7	-3.9	127.15024053199795	1.0667739332402562	-0.010023224073263504
14.7	-3.8	127.3949181065509	1.059810960249166	-0.008315978533837622
14.7	-3.7	127.61026709744984	1.0579969206076072	-0.006801160437406373
14.7	-3.6	127.79872170067576	1.0567876751409955	-0.005466047744055105
14.7	-3.5	127.96249197768007	1.0560276417203482	-0.004298578364654876
14.7	-3.4	128.1036041213062	1.055177880655151	-0.0032872406788693846
14.7	-3.3	128.22394643741427	1.0543147079761468	-0.002420674467325492
14.7	-3.2	128.32528117212604	1.0534669078084846	-0.0016881430241276517
14.7	-3.1	128.40923164306503	1.0526692545424794	-0.0010792936328140714
14.7	-3.	128.4773169940428	1.051940880899167	-0.0005841876429663597
14.7	-2.9	128.5309592212751	1.0512924734534295	-0.00019328630369536397
14.7	-2.8	128.5714930381503	1.0507299227919589	0.00010256727454277179
14.7	-2.7	128.60017626985731	1.0502487564524472	0.00031213576109833264
14.7	-2.6	128.61818654370552	1.0498481893021676	0.0004437983806825675
14.7	-2.5	128.6266409959308	1.0495220049855902	0.0005055847017734856
14.7	-2.4	128.6265958394273	1.0492626036130162	0.0005051660944378191
14.7	-2.3	128.6190510435971	1.049061739032794	0.0004498636229621038
14.7	-2.2	128.60495430918817	1.0489110008291789	0.0003466563338042983
14.7	-2.1	128.58520430745284	1.0488022497248437	0.00020218808689525646
14.7	-2.	128.56065475357877	1.04872667232695	0.00002277416539483903
14.7	-1.9	128.53211661726303	1.048678207873337	-0.00018557509100137516
14.7	-1.8	128.50035441867817	1.0486515093722915	-0.0004171909741017164
14.7	-1.7	128.46609462038631	1.048695225900076	-0.0006667085229521462
14.7	-1.6	128.43002435564094	1.0487478251289701	-0.0009290669562099603
14.7	-1.5	128.3927924952695	1.0487960927484323	-0.0011995064558084885
14.7	-1.4	128.35501013252522	1.0488382648765366	-0.0014735651690800525
14.7	-1.3	128.3172511759474	1.0488734623214668	-0.0017470742817679921
14.7	-1.2	128.28005248888996	1.048901578886671	-0.0020161554395849114
14.7	-1.1	128.2439138011611	1.0489230513099699	-0.002277218862686425
14.7	-1.	128.2092981246709	1.0489386116042283	-0.002526957972616781
14.7	-0.9	128.1766312707224	1.0489492576496104	-0.002762348486313162
14.7	-0.8	128.1463017652288	1.048955917537171	-0.0029806466179429685
14.7	-0.7	128.11866040082242	1.0489594750286813	-0.0031793873215962554
14.7	-0.6	128.0940250900792	1.0489592451391445	-0.0033563392914258312
14.7	-0.5	128.0726608073733	1.0489579305920245	-0.0035096739447346512
14.7	-0.4	128.0548078718253	1.0489542611521756	-0.003637715891119374
14.7	-0.3	128.04066297750484	1.0489476577677408	-0.00373910480849175
14.7	-0.2	128.0303830005225	1.0489375037743116	-0.0038127556130818484
14.7	-0.1	128.02408537124197	1.0489223115005473	-0.0038578591536113536
14.7	0.	128.02184756071884	1.0489000567929452	-0.0038738829457996343
14.7	0.1	128.02370610895557	1.0488699974250437	-0.0038605724047644646
14.7	0.2	128.02965672682035	1.0488269981977396	-0.003817952148741292
14.7	0.3	128.03965377113937	1.0487728357772426	-0.003746327734368701
14.7	0.4	128.05361043570073	1.0487050630141823	-0.0036462879677497916
14.7	0.5	128.07139917169334	1.0486220673722357	-0.0035187072800552327
14.7	0.6	128.09285059814064	1.0485231018321315	-0.0033647482044669476
14.7	0.7	128.11774925105826	1.0486794416550538	-0.003185904509739882
14.7	0.8	128.1458521604818	1.0489335817766516	-0.0029838420963843298
14.7	0.9	128.17686007163422	1.0492210964254411	-0.0027606525424629554
14.7	1.	128.21043707680045	1.0495342860339747	-0.0025186869579823168
14.7	1.1	128.24620539371602	1.0498627328441898	-0.0022606039673284534
14.7	1.2	128.28374537575164	1.0501933637801244	-0.001989374717596571
14.7	1.3	128.32259529365632	1.050510929304977	-0.0017082885012621365
14.7	1.4	128.36225137451163	1.050798470808104	-0.0014209560911725714
14.7	1.5	128.40216707970592	1.051038251865407	-0.0011313187181672636
14.7	1.6	128.4417528863204	1.051212812992759	-0.0008436530873930648
14.7	1.7	128.48037571333438	1.0513065047341001	-0.0005625771760410722
14.7	1.8	128.5173581853985	1.0513072898628195	-0.0002930583825579685
14.7	1.9	128.55197752382392	1.0512648923299253	-0.000040419543425943005
14.7	2.	128.58346655697932	1.0511468693136692	0.00018966750648207256
14.7	2.1	128.61100700369352	1.0509560027791167	0.00039112632634389407
14.7	2.2	128.63372901624473	1.05072364958707	0.0005575156616768242
14.7	2.3	128.6507127657529	1.0504986904529972	0.0006820082260605613
14.7	2.4	128.66098306778062	1.0503549675513568	0.0007573767146379891
14.7	2.5	128.6635060357987	1.0503976948300249	0.0007759852386110804
14.7	2.6	128.6571850824861	1.0509932339377315	0.0007297787347296828
14.7	2.7	128.64085613348058	1.0521437971984255	0.0006102714486089667
14.7	2.8	128.61328203371912	1.0537824016644777	0.0004085367619797199
14.7	2.9	128.57314576740706	1.0560666590233154	0.00011519231949001178
14.7	3.	128.51905070163326	1.0602821232935469	-0.00027958499583818127
14.7	3.1	128.44949409961723	1.0664676503887165	-0.0007861129976451751
14.7	3.2	128.3628703146381	1.0752264909000928	-0.00141520779437915
14.7	3.3	128.2574567022229	1.0872986481807345	-0.002178175202936985
14.7	3.4	128.1313985385209	1.103583109297091	-0.0030868386524127624
14.7	3.5	127.982695993871	1.1251676742730297	-0.004153504243808561
14.7	3.6	127.80915918689966	1.153562037156675	-0.005391245990368296
14.7	3.7	127.6084504891481	1.1905526802844832	-0.006813360195012548
14.7	3.8	127.37799969714605	1.2377899863142403	-0.008433833148297189
14.7	3.9	127.1149643197681	1.2975313466832716	-0.010267435024555575
14.7	4.	126.81624384902788	1.3725016592956933	-0.012329367176787683
14.7	4.1	126.47840433482179	1.4659143133275876	-0.014635513588337576
14.7	4.2	126.09763313770209	1.5815920699408395	-0.01720241216202123
14.7	4.3	125.66967679012403	1.7240721303209057	-0.020047281896024182
14.7	4.4	125.18976663501685	1.8987367060791058	-0.023188047218480553
14.7	4.5	124.65255728397297	2.111939559469022	-0.026643218222789707
14.7	4.6	124.05194001035827	2.371270420851573	-0.030432278926011747
14.7	4.7	123.38097793524157	2.6857093016862734	-0.03457544680977625
14.7	4.8	122.6317186204397	3.065915673343369	-0.03909373446149379
14.7	4.9	121.79498496543926	3.5245177528699543	-0.04400902006562564
14.7	5.	120.86011253163505	4.076534473427003	-0.04934409664819955
14.849999999999998	-5.	121.71939783577018	1.5876282840580558	-0.04469855371588652
14.849999999999998	-4.9	122.52478898332593	1.4683174627460716	-0.03999839223946215
14.849999999999998	-4.8	123.24999262804454	1.3733955641810098	-0.03565697949309114
14.849999999999998	-4.7	123.9030654038295	1.2981472007294172	-0.03165574301311738
14.849999999999998	-4.6	124.4910276054572	1.2387544081471873	-0.02797680495134572
14.849999999999998	-4.5	125.02003323431761	1.1921199021049773	-0.024602948943940474
14.849999999999998	-4.4	125.49551732043236	1.1557384668377182	-0.021517499998789245
14.849999999999998	-4.3	125.92229195346559	1.1275419240301119	-0.018704510552892177
14.849999999999998	-4.2	126.30462200789314	1.10588277867258	-0.01614865977262213
14.849999999999998	-4.1	126.64634240548737	1.0894105788287618	-0.013835101867123868
14.849999999999998	-4.	126.95090084478213	1.0770304758314637	-0.011749540364438925
14.849999999999998	-3.9	127.22141158198251	1.0678562099368634	-0.009878198940813952
14.849999999999998	-3.8	127.46069960110258	1.0611725884564152	-0.00820780881018551
14.849999999999998	-3.7	127.67133495077614	1.0594295967873535	-0.006725636884664154
14.849999999999998	-3.6	127.85568920524203	1.0582559074381237	-0.005419182658776656
14.849999999999998	-3.5	128.01591067059303	1.05751772252637	-0.004276769870885792
14.849999999999998	-3.4	128.15397311042616	1.0566909194559173	-0.0032871369229987204
14.849999999999998	-3.3	128.27172401290812	1.0558605326839654	-0.002439136214044427
14.849999999999998	-3.2	128.3708844621276	1.0550409465782309	-0.0017222764456765
14.849999999999998	-3.1	128.45303889926598	1.0542703393979593	-0.00112643484679187
14.849999999999998	-3.	128.5196715711019	1.0535670384406899	-0.0006418915030989196
14.849999999999998	-2.9	128.57217219376656	1.0529412602417096	-0.0002593165210063751
14.849999999999998	-2.8	128.6118449960594	1.0523988145639862	0.000030243268131125052
14.849999999999998	-2.7	128.63992264764371	1.0519362024899976	0.00023538566353618028
14.849999999999998	-2.6	128.65755522580062	1.0515500563427906	0.0003642776731099702
14.849999999999998	-2.5	128.6658340996558	1.0512359894465533	0.00042477667785649487
14.849999999999998	-2.4	128.66579284177394	1.0509867091968488	0.0004243890519492659
14.849999999999998	-2.3	128.65841005604335	1.0507941813209243	0.0003702789668228188
14.849999999999998	-2.2	128.64461322367973	1.0506503486848828	0.00026927591201180226
14.849999999999998	-2.1	128.62528195007064	1.050547325565475	0.00012788153465707712
14.849999999999998	-2.	128.6012554088046	1.050474244471559	-0.00004771559712155298
14.849999999999998	-1.9	128.5733239634801	1.0504300060367484	-0.0002516260804351243
14.849999999999998	-1.8	128.54223654157713	1.0504064558338086	-0.00047831569745617093
14.849999999999998	-1.7	128.50870436273513	1.050450763089657	-0.0007225307896048536
14.849999999999998	-1.6	128.4734001442745	1.0505037955198304	-0.0009793175000214526
14.849999999999998	-1.5	128.4369591226242	1.0505527639813863	-0.0012440164511205772
14.849999999999998	-1.4	128.39997949952362	1.0505959260881639	-0.0015122600352566991
14.849999999999998	-1.3	128.36302307504278	1.0506324489831798	-0.0017799673503943476
14.849999999999998	-1.2	128.32661531480025	1.050662141945395	-0.002043342100860478
14.849999999999998	-1.1	128.29124558496403	1.0506853640040674	-0.002298868675663767
14.849999999999998	-1.	128.257367062221	1.0507028167133399	-0.0025433098949677983
14.849999999999998	-0.9	128.2253963512297	1.050715382507974	-0.00277370644517481
14.849999999999998	-0.8	128.19571372254086	1.0507239689489154	-0.0029873716806875974
14.849999999999998	-0.7	128.1686674986609	1.0507243564219664	-0.0031818923373548207
14.849999999999998	-0.6	128.14455438916065	1.0507305432351188	-0.003355078679247352
14.849999999999998	-0.5	128.1236473701843	1.0507307313328909	-0.0035051518590410316
14.849999999999998	-0.4	128.10617714104094	1.0507283997433206	-0.003630467048275696
14.849999999999998	-0.3	128.09233554489555	1.0507234755757793	-0.0037296930830259638
14.849999999999998	-0.2	128.08227682402222	1.0507145216617175	-0.0038017683853373146
14.849999999999998	-0.1	128.07611574829437	1.0507000936671602	-0.003845901960307415
14.849999999999998	0.	128.0739276148396	1.0506785562062078	-0.0038615737377647053
14.849999999999998	0.1	128.07574802040077	1.0506495143620782	-0.00384853327601272
14.849999999999998	0.2	128.08157263915524	1.0506077405647432	-0.0038068077750459256
14.849999999999998	0.3	128.09135693623205	1.0505547045412698	-0.00373669767918161
14.849999999999998	0.4	128.10501600900182	1.0504879147478334	-0.0036387804355874085
14.849999999999998	0.5	128.12242389028842	1.050406801939971	-0.0035139131972118896
14.849999999999998	0.6	128.14341526273697	1.050310132987164	-0.0033632353992984546
14.849999999999998	0.7	128.16778353680118	1.0504552137347503	-0.00318821587109682
14.849999999999998	0.8	128.19527704315155	1.0507018299644244	-0.002990475713914277
14.849999999999998	0.9	128.22561718317291	1.0509751952910449	-0.002772069148302779
14.849999999999998	1.	128.2584700700898	1.051272958254259	-0.0025352990071647926
14.849999999999998	1.1	128.29346585757065	1.0515851231002102	-0.002282769356809238
14.849999999999998	1.2	128.33019393277283	1.0518992462172605	-0.0020173882642840367
14.849999999999998	1.3	128.36820235880913	1.0522007049615922	-0.0017423758010606631
14.849999999999998	1.4	128.40699786575453	1.0524733221095062	-0.0014612681155437993
14.849999999999998	1.5	128.446045608629	1.0527001267298886	-0.0011779226541251617
14.849999999999998	1.6	128.4847686681679	1.0528644106992715	-0.0008965246081279127
14.849999999999998	1.7	128.52254753749872	1.052951204697706	-0.000621593246105224
14.849999999999998	1.8	128.5587192884489	1.0529490403250463	-0.00035798898480527905
14.849999999999998	1.9	128.59257664474785	1.0529057352128461	-0.00011092019520889552
14.849999999999998	2.	128.62336809457298	1.0527920028593485	0.0001140701660455783
14.849999999999998	2.1	128.65029804124538	1.052606397750509	0.00031104622705770916
14.849999999999998	2.2	128.67251083658377	1.0523813606048407	0.0004736911772565671
14.849999999999998	2.3	128.6891067590126	1.0521637422822039	0.0005953283492108764
14.849999999999998	2.4	128.69913201716508	1.0520243412962316	0.0006688905111778944
14.849999999999998	2.5	128.70157551413962	1.0520639198306583	0.0006869114687231594
14.849999999999998	2.6	128.69536493102777	1.0526359096645308	0.0006415153930820422
14.849999999999998	2.7	128.67936215434284	1.05373950082938	0.0005244066937540696
14.849999999999998	2.8	128.65235770321257	1.0553115724247562	0.0003268582993688311
14.849999999999998	2.9	128.61306558592187	1.057501668544262	0.00003969817450872725
14.849999999999998	3.	128.56012549972513	1.0615294286993162	-0.0003466351007561956
14.849999999999998	3.1	128.49206489914346	1.0674546106767764	-0.0008422558104681606
14.849999999999998	3.2	128.4073169597578	1.0758444344993734	-0.0014577288828532698
14.849999999999998	3.3	128.3042002563917	1.087407155944362	-0.0022041011929834816
14.849999999999998	3.4	128.18090557230357	1.1030030946952252	-0.0030929196665697226
14.849999999999998	3.5	128.0354834729214	1.1236726244453905	-0.0041362011893457925
14.849999999999998	3.6	127.86579358532157	1.150859629963918	-0.0053467481065812205
14.849999999999998	3.7	127.66956112903344	1.1862859852787437	-0.006737556268891518
14.849999999999998	3.8	127.4442895663674	1.23149674296549	-0.00832216818978997
14.849999999999998	3.9	127.18721324861521	1.2886871945248544	-0.010115068507419386
14.849999999999998	4.	126.89531418299832	1.3604393633593048	-0.012131095189630388
14.849999999999998	4.1	126.5652554373534	1.4498286139170489	-0.014385749381182093
14.849999999999998	4.2	126.19333481091317	1.56050647636377	-0.01689516995367899
14.849999999999998	4.3	125.7754256577689	1.696805246469964	-0.019676154738642183
14.849999999999998	4.4	125.30690609423651	1.8638621738056855	-0.022746190931165623
14.849999999999998	4.5	124.78260304583429	2.06773709097466	-0.026123293862907168
14.849999999999998	4.6	124.19660114827373	2.315677334822041	-0.02982650390001427
14.849999999999998	4.7	123.54219662289611	2.616253779343211	-0.03387552553285464
14.849999999999998	4.8	122.81171229270561	2.9796285090306327	-0.03829084168972481
14.849999999999998	4.9	121.99629981655951	3.4178452805992094	-0.04309377347026129
14.849999999999998	5.	121.08569075747532	3.94522479998993	-0.04830652921917061
14.999999999999998	-5.	121.91488850900583	1.5659617639076657	-0.04380012289986149
14.999999999999998	-4.9	122.70064734713716	1.452035066955574	-0.03920311928207595
14.999999999999998	-4.8	123.40844499958159	1.3613503690474857	-0.03495676527294371
14.999999999999998	-4.7	124.0460631204403	1.2894260439548333	-0.03104293939034211
14.999999999999998	-4.6	124.62028999964326	1.2326302810554495	-0.027444194188074464
14.999999999999998	-4.5	125.13708246147175	1.1880145739225867	-0.02414372516907121
14.999999999999998	-4.4	125.60170565549974	1.1531946405692395	-0.02112525171940086
14.999999999999998	-4.3	126.01883292488444	1.1261935838372352	-0.018373175145811077
14.999999999999998	-4.2	126.39259727315415	1.10544288410982	-0.01587256403311029
14.999999999999998	-4.1	126.72672390760832	1.089653898653367	-0.013608917794032097
14.999999999999998	-4.	127.02456474485415	1.077780662969758	-0.011568268152614565
14.999999999999998	-3.9	127.28914922298067	1.068976542142039	-0.009737154923812693
14.999999999999998	-3.8	127.52322730530037	1.0625578580881836	-0.008102611594404577
14.999999999999998	-3.7	127.72931457845095	1.0608794480720007	-0.006652115221737823
14.999999999999998	-3.6	127.90968554648443	1.0597451273876715	-0.00537370424732778
14.999999999999998	-3.5	128.06648536883657	1.059024153705309	-0.004255570887898722
14.999999999999998	-3.4	128.2015965061293	1.0582311816379502	-0.0032870097866910305
14.999999999999998	-3.3	128.3168403009895	1.0574199292631192	-0.0024571257475426746
14.999999999999998	-3.2	128.41389674792862	1.0566272275621316	-0.0017555159337797185
14.999999999999998	-3.1	128.4943130564121	1.0558823473184873	-0.0011723332289170323
14.999999999999998	-3.	128.55953978878597	1.0552028253933088	-0.0006980695286430277
14.999999999999998	-2.9	128.61093527713174	1.0545985323042544	-0.0003235998230971633
14.999999999999998	-2.8	128.64977514884168	1.054073367270746	-0.00004016939410157825
14.999999999999998	-2.7	128.67726407105286	1.0536306439277325	0.00016065779664757845
14.999999999999998	-2.6	128.69453144248024	1.0532582139501585	0.00028685551838066644
14.999999999999998	-2.5	128.70264053341057	1.0529556485792853	0.00034610201983544496
14.999999999999998	-2.4	128.70260298789438	1.0527159856821697	0.0003457440324506093
14.999999999999998	-2.3	128.69537675506535	1.052531462376038	0.0002927929360939732
14.999999999999998	-2.2	128.68186984737738	1.0523941999761917	0.00019393268499587162
14.999999999999998	-2.1	128.66293565088338	1.052304455928919	0.00005552718214740706
14.999999999999998	-2.	128.6394254550586	1.052225905356579	-0.00011634057890661919
14.999999999999998	-1.9	128.6120812305396	1.0521852281298436	-0.00031593294051161184
14.999999999999998	-1.8	128.58164711711032	1.0521647078521994	-0.0005378267681680473
14.999999999999998	-1.7	128.54881932988854	1.052209602867066	-0.000776880146841628
14.999999999999998	-1.6	128.51425663328183	1.0522630117864935	-0.0010282432879741652
14.999999999999998	-1.5	128.4785810638391	1.0523126696488703	-0.001287354748371483
14.999999999999998	-1.4	128.44237842007777	1.052356800657293	-0.0015499380611872495
14.999999999999998	-1.3	128.406198801344	1.0523945796036003	-0.0018119977288399147
14.999999999999998	-1.2	128.37055667932503	1.052425776515264	-0.0020698171641162985
14.999999999999998	-1.1	128.3359311900985	1.0524506806246166	-0.0023199542444354137
14.999999999999998	-1.	128.3027659300013	1.0524699247199578	-0.0025592399577015557
14.999999999999998	-0.9	128.27146887915347	1.0524843628044778	-0.0027847758473689274
14.999999999999998	-0.8	128.2424122818268	1.0524947738938124	-0.002993931774346547
14.999999999999998	-0.7	128.2159377010255	1.0524964292765162	-0.003184344654331506
14.999999999999998	-0.6	128.19233420948493	1.0525045047598098	-0.0033538652819464837
14.999999999999998	-0.5	128.17186964047744	1.0525061364854764	-0.003500764434519091
14.999999999999998	-0.4	128.15476942215508	1.0525052866641715	-0.00362342643871825
14.999999999999998	-0.3	128.14122197501035	1.0525012425845546	-0.0037205480995497232
14.999999999999998	-0.2	128.13137770906647	1.0524926815751598	-0.003791092873514275
14.999999999999998	-0.1	128.1253487462821	1.052478794647925	-0.0038342838454868376
14.999999999999998	0.	128.12320863621915	1.0524580740587908	-0.003849612225873141
14.999999999999998	0.1	128.12499209035886	1.0524298649669106	-0.0038368360740071283
14.999999999999998	0.2	128.13069470518803	1.0523894537916192	-0.003795981113318637
14.999999999999998	0.3	128.1402727761997	1.0523381389511144	-0.00372734276106844
14.999999999999998	0.4	128.15364308639747	1.052273133983988	-0.0036314906035259395
14.999999999999998	0.5	128.1706827743333	1.0521935700357972	-0.0035092638167953496
14.999999999999998	0.6	128.19122901681328	1.0520990994857868	-0.0033617790855604143
14.999999999999998	0.7	128.21507982489936	1.0522376410320362	-0.003190481608580464
14.999999999999998	0.8	128.24198799896325	1.052472842729827	-0.002996947595077247
14.999999999999998	0.9	128.27168207485894	1.0527327332436016	-0.00278319492893446
14.999999999999998	1.	128.30383446619663	1.0530158128984795	-0.002551479476127225
14.999999999999998	1.1	128.3380830547298	1.0533125198216169	-0.0023043514089867555
14.999999999999998	1.2	128.37402568565403	1.0536109502381237	-0.0020446594994201093
14.999999999999998	1.3	128.4112199590808	1.0538971098262664	-0.0017755561934371155
14.999999999999998	1.4	128.44918297072587	1.0541555398786215	-0.0015005035592273045
14.999999999999998	1.5	128.4873911718571	1.054369975532552	-0.0012232774489370551
14.999999999999998	1.6	128.52527976966337	1.054524461295614	-0.0009479746502369579
14.999999999999998	1.7	128.56224233210807	1.0546047244241663	-0.0006790185674606704
14.999999999999998	1.8	128.59762989326398	1.0545997580246649	-0.0004211658387043883
14.999999999999998	1.9	128.6307503250032	1.0545555879348	-0.0001795129266804439
14.999999999999998	2.	128.66086697702352	1.0544444572572047	0.00004051111561035464
14.999999999999998	2.1	128.68720533597184	1.0542658684305195	0.00023313500370185283
14.999999999999998	2.2	128.7089264961086	1.05404783281881	0.000392146302000752
14.999999999999998	2.3	128.72514819118626	1.053837178596524	0.0005110139315181164
14.999999999999998	2.4	128.73493723476182	1.0537018562056915	0.0005828263106626664
14.999999999999998	2.5	128.73730454892683	1.053738474081939	0.0006002818503292552
14.999999999999998	2.6	128.73120129745286	1.0542880780156167	0.0005556793529737612
14.999999999999998	2.7	128.71551436740606	1.055347156512454	0.00044090708585884254
14.999999999999998	2.8	128.68906106309956	1.056855962500748	0.0002474316916287588
14.999999999999998	2.9	128.65058870878718	1.0589530955003283	-0.00003370545519489239
14.999999999999998	3.	128.59876574387744	1.0628058083139251	-0.00041181520570349097
14.999999999999998	3.1	128.5321528881127	1.0684838390656637	-0.0008968230312024995
14.999999999999998	3.2	128.44921965005264	1.0765233135011556	-0.0014990462646461075
14.999999999999998	3.3	128.3483246867573	1.0876024303670988	-0.0022292778347510964
14.999999999999998	3.4	128.22770217586276	1.1025448340390938	-0.0030988004925326723
14.999999999999998	3.5	128.08545269633478	1.1223448915642393	-0.004119340832939141
14.999999999999998	3.6	127.9194706416624	1.1483964932941433	-0.00530354766238536
14.999999999999998	3.7	127.72758190463854	1.1823138850570984	-0.006663763403158388
14.999999999999998	3.8	127.50730477354261	1.225622150792475	-0.008213604150832646
14.999999999999998	3.9	127.25598428809181	1.2803871819540689	-0.009966953823490509
14.999999999999998	4.	126.97067230881055	1.3490865041142257	-0.011938376649026179
14.999999999999998	4.1	126.64812499582523	1.4346596407834227	-0.014143003485774326
14.999999999999998	4.2	126.28474616397199	1.5405956312080633	-0.016596586085291142
14.999999999999998	4.3	125.87653007194557	1.6710333168670815	-0.019315516158341935
14.999999999999998	4.4	125.41899735742707	1.830876086652239	-0.02231685657892931
14.999999999999998	4.5	124.90713604427022	2.0259087166689085	-0.025618132731711426
14.999999999999998	4.6	124.33521778709448	2.2630521094427536	-0.029237970428310743
14.999999999999998	4.7	123.69676028289524	2.550492479467252	-0.03319557307055656
14.999999999999998	4.8	122.98434823384895	2.897918616549447	-0.03751091014297893
14.999999999999998	4.9	122.1894455611773	3.316822070958878	-0.0422047651939186
14.999999999999998	5.	121.30237225302479	3.8206499505490115	-0.047298780894577515
15.15	-5.	122.10282077764184	1.5453037252742376	-0.04292640918697324
15.15	-4.9	122.86942169803135	1.436712679548691	-0.03842969269812477
15.15	-4.8	123.56044191894128	1.3500360938330545	-0.034275760293022296
15.15	-4.7	124.18315582272736	1.2812576275835568	-0.030446926871459425
15.15	-4.6	124.7441305150242	1.2269207756390301	-0.026926162401315203
15.15	-4.5	125.24913462123583	1.1842173361413302	-0.02369706067095545
15.15	-4.4	125.70326997393643	1.1508773750295802	-0.02074372870550644
15.15	-4.3	126.1110797607627	1.125009296186633	-0.018050893116394906
15.15	-4.2	126.4765687611507	1.1051199743201323	-0.015604009101615886
15.15	-4.1	126.80335716810565	1.089978673217061	-0.01338891138918184
15.15	-4.	127.09470480383204	1.078586304149951	-0.011391949164045677
15.15	-3.9	127.35355975866598	1.0701333714977892	-0.009599969900284947
15.15	-3.8	127.58259985924015	1.0639661195339585	-0.008000300783387369
15.15	-3.7	127.78429042132221	1.062348522204232	-0.006580610051870229
15.15	-3.6	127.96081532565627	1.0612489291869025	-0.005329418373345475
15.15	-3.5	128.11428752682914	1.0605502535577784	-0.004235070178993857
15.15	-3.4	128.24655174692646	1.059778569479505	-0.003286973786493976
15.15	-3.3	128.359369010808	1.0589930576154245	-0.00247467653298912
15.15	-3.2	128.45438890774597	1.0582257996023827	-0.0017879102472953944
15.15	-3.1	128.53312267452074	1.05750531314672	-0.0012170492992492786
15.15	-3.	128.59698806754102	1.0568484077780056	-0.0007527936474806332
15.15	-2.9	128.6473136019288	1.0562645396087191	-0.0003862138896956408
15.15	-2.8	128.6853364104583	1.055760369350395	-0.00010884707042867984
15.15	-2.7	128.71225117687948	1.0553373086837894	0.00008775751053870413
15.15	-2.6	128.72916623236182	1.054977316393007	0.00021134176467526092
15.15	-2.5	128.7371114201547	1.0546855755815727	0.000269373226877115
15.15	-2.4	128.73707740356062	1.054455041944152	0.0002690434237171604
15.15	-2.3	128.7300022167418	1.0542782235948494	0.00021721592734972456
15.15	-2.2	128.7167749352146	1.054147557536595	0.00012043344871437173
15.15	-2.1	128.6982475492256	1.0540473561468957	-0.000015068704134586601
15.15	-2.	128.6752191510364	1.0539846296335043	-0.0001832826141170054
15.15	-1.9	128.64845359978204	1.0539444456318847	-0.00037857353810839735
15.15	-1.8	128.61865204686205	1.0539267203832594	-0.0005957987984113698
15.15	-1.7	128.58650628786853	1.0539722351162766	-0.0008298264096396673
15.15	-1.6	128.55266170298313	1.0540260471033491	-0.0010759084823840082
15.15	-1.5	128.51772735037724	1.054076357732015	-0.001329579345373746
15.15	-1.4	128.48227700062043	1.054121427630605	-0.0015866517750475276
15.15	-1.3	128.4468494373801	1.054160424715974	-0.0018432132735719114
15.15	-1.2	128.4119485863438	1.0541930290692676	-0.0020956241739982766
15.15	-1.1	128.3780436344429	1.0542195551045666	-0.002340513965784838
15.15	-1.	128.34556897051627	1.0542405392318415	-0.0025747798631349395
15.15	-0.9	128.31492414946737	1.0542567188797989	-0.0027955832548186444
15.15	-0.8	128.28647355763908	1.0542688899926418	-0.0030003493196915053
15.15	-0.7	128.26055230396767	1.0542716204645615	-0.003186764276437425
15.15	-0.6	128.23743336946745	1.0542903163642166	-0.0033527154170029244
15.15	-0.5	128.21739702828145	1.0542933553689409	-0.0034965248900211982
15.15	-0.4	128.2006554364691	1.0542935060608727	-0.00361660377372661
15.15	-0.3	128.18739269149282	1.054290293198477	-0.003711677050581048
15.15	-0.2	128.1777558913532	1.0542763147576295	-0.0037808165581618997
15.15	-0.1	128.1718547098378	1.0542632630834134	-0.0038230886635226575
15.15	0.	128.1697610201861	1.0542433523301327	-0.0038380834475507386
15.15	0.1	128.17150866374496	1.054215941151483	-0.0038255647601244305
15.15	0.2	128.1770932113745	1.054176496194799	-0.0037855588888653265
15.15	0.3	128.18647170046935	1.0541326952835561	-0.0037182689952318746
15.15	0.4	128.19956253329616	1.0540692546866524	-0.0036244279896059054
15.15	0.5	128.21624528354656	1.0539916454726495	-0.0035047717899847185
15.15	0.6	128.23636071959535	1.0538992309897992	-0.003360395141366313
15.15	0.7	128.25971945027186	1.0540226834118585	-0.0031927214677086833
15.15	0.8	128.28606117756337	1.054247141730599	-0.0030032801114189944
15.15	0.9	128.31513001085497	1.0544942584670025	-0.002794056610809609
15.15	1.	128.3466044343503	1.0547633682681976	-0.002567260499440723
15.15	1.1	128.38012986181286	1.0550453731694347	-0.0023253893770853983
15.15	1.2	128.41531240840982	1.0553288598202926	-0.0020712334797669835
15.15	1.3	128.45171885666335	1.0556004740216736	-0.0018078795994900896
15.15	1.4	128.48887635285286	1.0558453980700904	-0.0015387176690967955
15.15	1.5	128.52627219373204	1.0560480874776488	-0.0012674447004837096
15.15	1.6	128.56335334123563	1.0561932771281022	-0.0009980716896931608
15.15	1.7	128.59952598893608	1.0562673005211707	-0.0007349282307013219
15.15	1.8	128.634154975347	1.056259666418839	-0.0004826690295340339
15.15	1.9	128.66655300383493	1.0562174073070025	-0.00024637480464814645
15.15	2.	128.6960166352327	1.0561057810463979	-0.00003120006887915184
15.15	2.1	128.7217789206021	1.0559390239784534	0.00015719491635632875
15.15	2.2	128.74302651174375	1.0557334776788707	0.00031277754049712555
15.15	2.3	128.75888766965343	1.05552874859859	0.00042895831816661296
15.15	2.4	128.76844933599796	1.0553968801158078	0.0004990750125636531
15.15	2.5	128.77074371372564	1.0554306001443479	0.000515986505693406
15.15	2.6	128.76474457975712	1.0559591581872496	0.00047216080499762683
15.15	2.7	128.74936290524022	1.056976657802835	0.0003596648178501695
15.15	2.8	128.72344154723103	1.0584199219209438	0.00017005548166466097
15.15	2.9	128.68576631973028	1.0604274094154391	-0.00010520058028168182
15.15	3.	128.635035478172	1.0641102969916574	-0.0004752112684291857
15.15	3.1	128.56982394510052	1.0695535345355438	-0.000949890647887518
15.15	3.2	128.48864698076767	1.0772603425356806	-0.001539221946853236
15.15	3.3	128.38990160569594	1.087880154370822	-0.002253752372303377
15.15	3.4	128.27186987351365	1.1021961799326334	-0.0031045063793719834
15.15	3.5	128.13267427154602	1.1211850717748462	-0.004103017169145325
15.15	3.6	127.97029406270534	1.1461344315637518	-0.005261456512727625
15.15	3.7	127.7825973231992	1.178639609533704	-0.006591995916147784
15.15	3.8	127.56714502037289	1.2201370514331984	-0.00810804902632393
15.15	3.9	127.32138594694685	1.27259986033404	-0.009822956588234242
15.15	4.	127.042436911908	1.3384019030470427	-0.011751030454032878
15.15	4.1	126.72714362614015	1.4203536561022077	-0.013907042539289758
15.15	4.2	126.3720111881128	1.521790617301889	-0.016306367613922464
15.15	4.3	125.97314989229379	1.646668382030029	-0.018965006500882065
15.15	4.4	125.52621787097532	1.799666815607324	-0.021899602022156895
15.15	4.5	125.02635581688877	1.9863132602642395	-0.02512721715674042
15.15	4.6	124.46801425559288	2.2132176817758875	-0.028666069382778846
15.15	4.7	123.84492199955685	2.4882049791575866	-0.032534878603218145
15.15	4.8	123.14991317579107	2.8205122131832354	-0.036753118197236784
15.15	4.9	122.37474856083162	3.2211096408989306	-0.04134105118479048
15.15	5.	121.51018852367609	3.7027324522492364	-0.04631829971692257
15.299999999999997	-5.	122.28309539885926	1.5261916511672808	-0.04207484714359568
15.299999999999997	-4.9	123.03164906317085	1.4219655299034315	-0.0376773648542398
15.299999999999997	-4.8	123.70622176366547	1.3393485645309227	-0.033613310121606746
15.299999999999997	-4.7	124.31455682876968	1.2735455832951175	-0.02986713670133582
15.299999999999997	-4.6	124.86274080776055	1.2215349239383357	-0.026422218595879093
15.299999999999997	-4.5	125.35636250941423	1.1806406179273097	-0.023262536261349005
15.299999999999997	-4.4	125.80036632931488	1.1487013552802807	-0.02037257774137048
15.299999999999997	-4.3	126.19917431537671	1.1239048314401572	-0.017737368368859217
15.299999999999997	-4.2	126.55666596396533	1.1048295932097432	-0.015342751826399418
15.299999999999997	-4.1	126.87636077285268	1.0903001183047536	-0.01317488580395944
15.299999999999997	-4.	127.16143009994724	1.079361381852479	-0.011220429971499891
15.299999999999997	-3.9	127.41474412328705	1.0712390361041173	-0.009466527952223415
15.299999999999997	-3.8	127.63891112542197	1.0653966551007272	-0.007900793565755192
15.299999999999997	-3.7	127.83635025070237	1.0638364344587217	-0.006511067125982801
15.299999999999997	-3.6	128.00915288323915	1.062769698012346	-0.005286370388081232
15.299999999999997	-3.5	128.1594137009482	1.0620892782318947	-0.0042150924150333915
15.299999999999997	-3.4	128.28890167681345	1.061344668762672	-0.0032870965650323384
15.299999999999997	-3.3	128.39938023281036	1.060579843057667	-0.002491822919973805
15.299999999999997	-3.2	128.49242830459235	1.0598367023480932	-0.0018195071597124565
15.299999999999997	-3.1	128.56953261477062	1.0591393910847842	-0.0012606439067909501
15.299999999999997	-3.	128.63207969215009	1.0585040102865548	-0.0008061323236103479
15.299999999999997	-2.9	128.6813580289619	1.0579425758733976	-0.00044734162956414254
15.299999999999997	-2.8	128.71860798743347	1.0574530630379115	-0.00017569829066598798
15.299999999999997	-2.7	128.74497026833598	1.0570412288696787	0.00001676495595068564
15.299999999999997	-2.6	128.76153641803907	1.0567010322855026	0.00013780210013810898
15.299999999999997	-2.5	128.76932286618896	1.056419572505149	0.00019464873942650132
15.299999999999997	-2.4	128.76929222289195	1.0561977291301616	0.00019434593546505292
15.299999999999997	-2.3	128.76236322549536	1.0560282503017788	0.00014361289165009186
15.299999999999997	-2.2	128.74941028160254	1.0559001385304896	0.0000488548167193216
15.299999999999997	-2.1	128.7312691335382	1.0558045397802402	-0.0000837684028570547
15.299999999999997	-2.	128.7087151653496	1.0557457482364043	-0.0002484507335000635
15.299999999999997	-1.9	128.68249187302806	1.0557113393212205	-0.00043973089134563374
15.299999999999997	-1.8	128.6533043026641	1.0556960627795036	-0.000652395755723045
15.299999999999997	-1.7	128.62182884865183	1.0557392472586855	-0.0008814364510594547
15.299999999999997	-1.6	128.58867970863196	1.0557934448843298	-0.001122376284663825
15.299999999999997	-1.5	128.55446334425605	1.0558443594712514	-0.0013707486213772498
15.299999999999997	-1.4	128.51974168665856	1.0558903420719048	-0.0016224537083404985
15.299999999999997	-1.3	128.48504256623525	1.055930473429612	-0.0018736605768059633
15.299999999999997	-1.2	128.45085958506178	1.055964474358575	-0.0021208046505228773
15.299999999999997	-1.1	128.41765239939224	1.0559925464230275	-0.0023605848895636525
15.299999999999997	-1.	128.38584651351093	1.0560151848109172	-0.0025899626000569897
15.299999999999997	-0.9	128.35583326362428	1.0560330642724693	-0.002806157812451653
15.299999999999997	-0.8	128.32796951111527	1.0560468856853618	-0.003006649126722499
15.299999999999997	-0.7	128.30257362405786	1.056058702437781	-0.0031892052205592086
15.299999999999997	-0.6	128.27994159018135	1.0560651146439284	-0.0033517463283761952
15.299999999999997	-0.5	128.26032073277634	1.05606857403356	-0.003492549714842667
15.299999999999997	-0.4	128.24392669270753	1.0560697341831258	-0.0036101124757801605
15.299999999999997	-0.3	128.23093978239433	1.0560673716341853	-0.003703190314854001
15.299999999999997	-0.2	128.2215039972972	1.0560606354667073	-0.0037707881958428825
15.299999999999997	-0.1	128.21572658948165	1.05604836900676	-0.0038121652277016936
15.299999999999997	0.	128.21367782934576	1.0560292346678466	-0.0038268352026993146
15.299999999999997	0.1	128.21539074759266	1.0560025642812434	-0.003814567804778124
15.299999999999997	0.2	128.22086083586632	1.055964091277417	-0.0037753899000899493
15.299999999999997	0.3	128.23004590490586	1.0559149922499103	-0.0037095869837248264
15.299999999999997	0.4	128.24286590636717	1.0558530209861487	-0.0036177051901252963
15.299999999999997	0.5	128.25920274753227	1.0557772057818227	-0.0035005531937375763
15.299999999999997	0.6	128.278900272064	1.0556875532925005	-0.0033592006702269535
15.299999999999997	0.7	128.30176478460604	1.055819188610883	-0.0031949891150720652
15.299999999999997	0.8	128.32756856594827	1.0560253520405354	-0.003009497928855489
15.299999999999997	0.9	128.356032107028	1.0562602785953743	-0.002804683257631833
15.299999999999997	1.	128.38685024039032	1.0565160908136306	-0.002582675555259463
15.299999999999997	1.1	128.419675623192	1.05678411644206	-0.0023459211377183323
15.299999999999997	1.2	128.4541224301721	1.0570533809730875	-0.0020971529397480725
15.299999999999997	1.3	128.48976630344876	1.0573111542750837	-0.001839394450527285
15.299999999999997	1.4	128.52614405121437	1.057543220606874	-0.0015759653654629432
15.299999999999997	1.5	128.56275347421368	1.0577347425393668	-0.0013104859566423575
15.299999999999997	1.6	128.59905304995507	1.0578710800403996	-0.0010468829810784674
15.299999999999997	1.7	128.63446129830297	1.0579391950286947	-0.0007893940366192186
15.299999999999997	1.8	128.66834585826263	1.0579319182321854	-0.0005426762206985382
15.299999999999997	1.9	128.7000620360317	1.0578865718358372	-0.00031142683869093794
15.299999999999997	2.	128.72889504345952	1.0577770472407053	-0.0001009430638667895
15.299999999999997	2.1	128.7540955667938	1.0576191163505655	0.0000832922603116841
15.299999999999997	2.2	128.77488522118213	1.0574130738238239	0.00023536309504852172
15.299999999999997	2.3	128.79039797050632	1.0572148290457335	0.0003489441420073038
15.299999999999997	2.4	128.79974012443756	1.0570867973342217	0.000417422002163317
15.299999999999997	2.5	128.80196448460467	1.0571179034652118	0.00043381090937687564
15.299999999999997	2.6	128.79606673089944	1.0576261785606107	0.0003907429199238536
15.299999999999997	2.7	128.7809811109351	1.0586033389616887	0.00028045760602586275
15.299999999999997	2.8	128.755575196117	1.0599962606638655	0.00009479069359417773
15.299999999999997	2.9	128.71867629661207	1.0619191792361846	-0.00017470608915347817
15.299999999999997	3.	128.66898513236612	1.0654446652943932	-0.000537007134126086
15.299999999999997	3.1	128.60514076149093	1.0706622030004667	-0.001001532961054409
15.299999999999997	3.2	128.52566402725037	1.0780528099120374	-0.0015783172429711199
15.299999999999997	3.3	128.4289990986385	1.0882363268698043	-0.002277570304111954
15.299999999999997	3.4	128.31345905248784	1.101972391391115	-0.0031100652353924455
15.299999999999997	3.5	128.17724286674306	1.1201590733018918	-0.004087066282153535
15.299999999999997	3.6	128.0183376096855	1.144083021127642	-0.005220522653214493
15.299999999999997	3.7	127.83469523680478	1.1752410380658773	-0.006522199308421312
15.299999999999997	3.8	127.6239051472958	1.2150542630422194	-0.008005414524065481
15.299999999999997	3.9	127.3835213037454	1.265210073568852	-0.009682949746365683
15.299999999999997	4.	127.11072079527409	1.3282639370856657	-0.011568884981437851
15.299999999999997	4.1	126.8024350507783	1.4067806050217513	-0.013677642864607285
15.299999999999997	4.2	126.45526656415632	1.5039500615735335	-0.01602423532685693
15.299999999999997	4.3	126.06543665903648	1.6235539926107947	-0.018624283084354022
15.299999999999997	4.4	125.62873677588432	1.770059473696847	-0.02149400460859603
15.299999999999997	4.5	125.14045154083186	1.9487507158654438	-0.02465005295391386
15.299999999999997	4.6	124.59520296734354	2.1659439470866317	-0.02811021897634856
15.299999999999997	4.7	123.98692132936986	2.429052116053242	-0.03189276414103661
15.299999999999997	4.8	123.30892387731944	2.7467804208184248	-0.0360166815436817
15.299999999999997	4.9	122.55282889017461	3.1299552741863295	-0.04050013491168583
15.299999999999997	5.	121.7096281983654	3.5908337750732073	-0.04536651365931941
15.45	-5.	122.4561326879519	1.5080897361953731	-0.04124788359922252
15.45	-4.9	123.18710932110714	1.408635966991156	-0.03694388570087438
15.45	-4.8	123.84628422943999	1.3290956534576566	-0.03296757798652524
15.45	-4.7	124.44043284802675	1.2664265033310613	-0.02930345898732304
15.45	-4.6	124.97626427162491	1.216627058698819	-0.02593235175763365
15.45	-4.5	125.45888903033419	1.1774542932350585	-0.022840232108260125
15.45	-4.4	125.89310039074438	1.146848830925947	-0.020011965300436488
15.45	-4.3	126.28320506492851	1.1230756223202576	-0.017432846595972114
15.45	-4.2	126.63296294645868	1.1047787577614514	-0.015089111010235037
15.45	-4.1	126.9457960147533	1.0908355919641792	-0.01296722888417193
15.45	-4.	127.22479066872894	1.0803330646580065	-0.011053563316233736
15.45	-3.9	127.47274194384761	1.0725300315293396	-0.009336718883067677
15.45	-3.8	127.69219154052314	1.0668282464988295	-0.007804011574895022
15.45	-3.7	127.8855162410151	1.0653222600016932	-0.006443435811812184
15.45	-3.6	128.05471307016614	1.0642868365654294	-0.005244534290263099
15.45	-3.5	128.20186388405392	1.0636237967669615	-0.004195707972592685
15.45	-3.4	128.32866971107552	1.0629001349732903	-0.003287223016667992
15.45	-3.3	128.4369405288384	1.0621803095765472	-0.002508598075229738
15.45	-3.2	128.5280787500212	1.0614600885787127	-0.001850354278499033
15.45	-3.1	128.60360474971407	1.0607847567299586	-0.0013031744748886326
15.45	-3.	128.66479207898917	1.0601533085821586	-0.0008582584643922961
15.45	-2.9	128.71307569035733	1.0596077812480758	-0.0005068696711027776
15.45	-2.8	128.7495689488982	1.0591344986556805	-0.00024088408471435382
15.45	-2.7	128.77539702659502	1.0587329024719452	-0.000052437368496012146
15.45	-2.6	128.79162150109852	1.0584109972376439	0.00006607456240110589
15.45	-2.5	128.79925247556722	1.058141074611484	0.00012176938663812156
15.45	-2.4	128.7992250479024	1.057927519465835	0.00012149233146121693
15.45	-2.3	128.7924383307015	1.0577641844072332	0.00007182250774420001
15.45	-2.2	128.77975863059063	1.0576320465927154	-0.000020951841277608296
15.45	-2.1	128.76198772442402	1.0575473960987551	-0.00015075813781738508
15.45	-2.	128.7398931513667	1.0574923378797223	-0.00031199987145844217
15.45	-1.9	128.7142033195441	1.0574610496201444	-0.0004992903334883128
15.45	-1.8	128.6856090669019	1.0574484445668872	-0.0007075248513415035
15.45	-1.7	128.6547649846314	1.057494653794265	-0.0009318769686507775
15.45	-1.6	128.62229038843284	1.057647356869552	-0.0011677067433693896
15.45	-1.5	128.5888512296075	1.0576172773722021	-0.001410918061113011
15.45	-1.4	128.55483551080647	1.0576641069073105	-0.0016573957201574275
15.45	-1.3	128.5208421496326	1.0577053575593993	-0.001903386518296326
15.45	-1.2	128.48735468844725	1.057740669929501	-0.002145400063618996
15.45	-1.1	128.4548234946801	1.057770219010166	-0.0023802034061398934
15.45	-1.	128.4236654303665	1.0577944336689598	-0.0026048200929335037
15.45	-0.9	128.39426391562827	1.057813948156337	-0.002816527255242134
15.45	-0.8	128.36689474807935	1.0579031879416902	-0.003012855247897777
15.45	-0.7	128.34202296780276	1.0578218220059625	-0.0031916352216266007
15.45	-0.6	128.31985566569386	1.0578282468423765	-0.0033507946979049897
15.45	-0.5	128.30063753216422	1.0578336794139886	-0.0034886578338364713
15.45	-0.4	128.2845804311171	1.0578359282574468	-0.0036037670340783954
15.45	-0.3	128.2718609470992	1.0578344891125084	-0.0036948995357226865
15.45	-0.2	128.26261998559482	1.0578285882194791	-0.003761080962792847
15.45	-0.1	128.25696254145066	1.057817061945002	-0.003801586382936697
15.45	0.	128.25495730407366	1.057798642342533	-0.003815940266804244
15.45	0.1	128.25663649574315	1.057772728991381	-0.003803918118572492
15.45	0.2	128.26199558663586	1.057735158927585	-0.00376554705472674
15.45	0.3	128.2709931140599	1.0576871146746782	-0.0037011078179761195
15.45	0.4	128.28355051742307	1.0576264462298184	-0.0036111364911877285
15.45	0.5	128.29955199716574	1.0575521863663653	-0.0034964264407508217
15.45	0.6	128.31884443207855	1.057463778092739	-0.003358030782537663
15.45	0.7	128.34123732088045	1.05759114423563	-0.0031972519586560416
15.45	0.8	128.36650480478565	1.0578818352033466	-0.003015624967526805
15.45	0.9	128.39445602664998	1.0580313600616762	-0.0028151029381202498
15.45	1.	128.42463867355346	1.0582745240694464	-0.002597756954707115
15.45	1.1	128.45678621025152	1.058529202832375	-0.0023659836872573625
15.45	1.2	128.49052056339352	1.0587849646300072	-0.0021224606561451517
15.45	1.3	128.52542596693726	1.0590295416863285	-0.0018701493466865334
15.45	1.4	128.5610486388917	1.0592493986887064	-0.0016123010783131806
15.45	1.5	128.59689675674213	1.0594302603676056	-0.001352460081213154
15.45	1.6	128.63235782260057	1.0596332423138222	-0.0010944725300970001
15.45	1.7	128.6670251859091	1.0596041609806832	-0.0008425927547142144
15.45	1.8	128.70020823059878	1.0595918925642422	-0.0006010866672186144
15.45	1.9	128.7312569972242	1.0595457157820363	-0.000374822985667541
15.45	2.	128.75947999989484	1.0594381749313584	-0.0001689030737113701
15.45	2.1	128.7841427957733	1.0592790246252264	0.000011257813403907357
15.45	2.2	128.8044794292233	1.0590890316654225	0.00016000889236866822
15.45	2.3	128.81965560145463	1.058896426846701	0.00027106264747216863
15.45	2.4	128.82878587884048	1.0587717717220926	0.00033794928420216586
15.45	2.5	128.83094303276843	1.0588003386883997	0.0003538344166997085
15.45	2.6	128.82514392864246	1.0592894938547204	0.00031150978381083196
15.45	2.7	128.8103452804201	1.0602287883708925	0.0002033829533463257
15.45	2.8	128.78544744513792	1.0615591899734227	0.000021464743985573354
15.45	2.9	128.74929640365266	1.0634096215255227	-0.0002423920206563717
15.45	3.	128.70061965948972	1.0667837546834278	-0.0005971067725014604
15.45	3.1	128.63808085631828	1.0717912782833423	-0.0010519154460130135
15.45	3.2	128.5603324763714	1.0788984905484256	-0.0016163926093410858
15.45	3.3	128.46568191474984	1.088667161422876	-0.0023007757869659105
15.45	3.4	128.3524934366874	1.1018242453097002	-0.003115554372302612
15.45	3.5	128.21915735500988	1.1192613799353808	-0.004071563221667886
15.45	3.6	128.0636154851007	1.1422046873225895	-0.005180723755456451
15.45	3.7	127.88389792291595	1.1720823799320357	-0.0064543222982600575
15.45	3.8	127.67761667670973	1.2102813537485702	-0.007905617464215909
15.45	3.9	127.4424322408429	1.2584274219864398	-0.009546811856512903
15.45	4.	127.1755774784355	1.3187876565489915	-0.011391775245811643
15.45	4.1	126.87406604803067	1.3941102247568864	-0.013455161564512732
15.45	4.2	126.53459387860833	1.4872206353010426	-0.015750467484008133
15.45	4.3	126.15348885993515	1.6018104775159117	-0.01829353780784712
15.45	4.4	125.7266717932652	1.7421432896201168	-0.021100172988220714
15.45	4.5	125.24956262647949	1.913275267837463	-0.024186639262906554
15.45	4.6	124.71694819022986	2.121248665581888	-0.027570310160989236
15.45	4.7	124.12323351369544	2.3729303982720467	-0.031269003267766576
15.45	4.8	123.46120983582922	2.6772328836628247	-0.03529945081691613
15.45	4.9	122.72342300781236	3.043933729413581	-0.03968418575203936
15.45	5.	121.90100311536123	3.484858636787493	-0.04444143047087164
15.599999999999998	-5.	122.62227131891919	1.4909795156149812	-0.04044272639181608
15.599999999999998	-4.9	123.33629138868439	1.3958557999563936	-0.03623103067363318
15.599999999999998	-4.8	123.98040571153126	1.31997602584336	-0.032339767992190134
15.599999999999998	-4.7	124.56141207597237	1.2596790212700455	-0.028752524326608467
15.599999999999998	-4.6	125.08527156644116	1.2117045184384097	-0.025453447780136553
15.599999999999998	-4.5	125.55695991481986	1.1744766697202067	-0.022428770011509253
15.599999999999998	-4.4	125.98171259052265	1.1451290524948803	-0.01966052637755573
15.599999999999998	-4.3	126.363400919343	1.1223296450883566	-0.017135967018206702
15.599999999999998	-4.2	126.7056831749825	1.1047687250921996	-0.014841723665281399
15.599999999999998	-4.1	127.01188204078656	1.0913794274829627	-0.012764571297703559
15.599999999999998	-4.	127.285002366758	1.0812880198881771	-0.010891762220707406
15.599999999999998	-3.9	127.52776698414797	1.073785708002987	-0.009211009965272896
15.599999999999998	-3.8	127.74265345086775	1.0682992891923675	-0.007710472812463457
15.599999999999998	-3.7	127.9320007729978	1.0668441976672085	-0.0063782809085251545
15.599999999999998	-3.6	128.09770780898467	1.0658383346911933	-0.005204517819375891
15.599999999999998	-3.5	128.24185056496464	1.0651915741850075	-0.004177563630432203
15.599999999999998	-3.4	128.3660598317879	1.0644870597637919	-0.0032880998501761856
15.599999999999998	-3.3	128.47203837158366	1.0638690903498684	-0.00252503630475197
15.599999999999998	-3.2	128.56132213520794	1.0631747531608937	-0.0018804982961848453
15.599999999999998	-3.1	128.63532583750091	1.0624228137649254	-0.0013455093131907615
15.599999999999998	-3.	128.69535644856455	1.0618278695550316	-0.0009097504618748066
15.599999999999998	-2.9	128.74266637067083	1.0612999655515978	-0.0005656479688453675
15.599999999999998	-2.8	128.77842521726737	1.0608422524461218	-0.000305170892259907
15.599999999999998	-2.7	128.80373478472816	1.060454159732842	-0.00012061941484708613
15.599999999999998	-2.6	128.81963477384696	1.0601323861421292	-4.618191591606799e-6
15.599999999999998	-2.5	128.8271077268517	1.0598838176577772	0.00004995517283929232
15.599999999999998	-2.4	128.8270833889578	1.0596780893091875	0.00004970272172875358
15.599999999999998	-2.3	128.82044247499775	1.0595118452602605	1.0671864183915691e-6
15.599999999999998	-2.2	128.8080200399402	1.0593940841270353	-0.00008970064290790038
15.599999999999998	-2.1	128.7906084420525	1.0593137106133668	-0.0002168040158539164
15.599999999999998	-2.	128.76895973384237	1.0592621511013647	-0.0003746961382533054
15.599999999999998	-1.9	128.7437876366373	1.0592337634241744	-0.0005581023053876089
15.599999999999998	-1.8	128.71576916077652	1.0592236150909002	-0.0007620241049571454
15.599999999999998	-1.7	128.68554581765375	1.0592702900199527	-0.0009817345810717998
15.599999999999998	-1.6	128.6537245740163	1.0593248829544848	-0.0012127749034127316
15.599999999999998	-1.5	128.6208785561954	1.0592931487817907	-0.0014502384700570085
15.599999999999998	-1.4	128.58753833547408	1.0595233940664457	-0.0016915274813360352
15.599999999999998	-1.3	128.5542306124865	1.0595640261238088	-0.0019324368393246992
15.599999999999998	-1.2	128.52141871558226	1.0595988947938793	-0.0021694526308264073
15.599999999999998	-1.1	128.48954400339716	1.0596284606146185	-0.0023994070085223453
15.599999999999998	-1.	128.45901499901495	1.0596529378729258	-0.00261938504832682
15.599999999999998	-0.9	128.43020739580965	1.0595803910257757	-0.0028267199463514973
15.599999999999998	-0.8	128.4034722026999	1.0595888039533747	-0.0030189923449724307
15.599999999999998	-0.7	128.3791062514832	1.0596047832918316	-0.003194762025655648
15.599999999999998	-0.6	128.3573882744792	1.0596143213571168	-0.0033506060541615857
15.599999999999998	-0.5	128.33856009769602	1.0596209237859568	-0.0034856065868901047
15.599999999999998	-0.4	128.32282925643085	1.0596242057334564	-0.0035983233483442185
15.599999999999998	-0.3	128.31036868520243	1.0596236730383168	-0.0036875587765663603
15.599999999999998	-0.2	128.30131636083337	1.0596185508618703	-0.0037523592378769788
15.599999999999998	-0.1	128.29577502529546	1.0596077584777674	-0.003792014943704715
15.599999999999998	0.	128.29381188579805	1.0595900368793139	-0.0038060610049152396
15.599999999999998	0.1	128.2954583922629	1.0595648255457206	-0.0037942782758246495
15.599999999999998	0.2	128.30070998235755	1.0595281077189895	-0.0037566944210138137
15.599999999999998	0.3	128.3095258769924	1.0594810649804742	-0.0036935853114312793
15.599999999999998	0.4	128.32182898797208	1.059421620285491	-0.003605477274645136
15.599999999999998	0.5	128.337505727344	1.059348862517055	-0.0034931484781484425
15.599999999999998	0.6	128.35640593809669	1.059262273639547	-0.003357631931671587
15.599999999999998	0.7	128.378342825588	1.0593826067361078	-0.0032002174253876695
15.599999999999998	0.8	128.40309290522814	1.0595675714797608	-0.0030216857118406625
15.599999999999998	0.9	128.43039303263774	1.0597884770986639	-0.002825343892920615
15.599999999999998	1.	128.45995892650535	1.060113241783256	-0.0026125376870884277
15.599999999999998	1.1	128.49144851066154	1.0603565423669181	-0.0023856153689279583
15.599999999999998	1.2	128.5244912760396	1.0606008648555871	-0.0021471999732653544
15.599999999999998	1.3	128.55867977942214	1.060834614117823	-0.0019001918212539475
15.599999999999998	1.4	128.5935693276025	1.0610446543585397	-0.001647776617672252
15.599999999999998	1.5	128.62868890091778	1.0611161141550554	-0.001394233973008245
15.599999999999998	1.6	128.66349816498465	1.0612363118636665	-0.0011417213172437348
15.599999999999998	1.7	128.69744848940164	1.061293708563312	-0.0008951034516357422
15.599999999999998	1.8	128.7299428344138	1.0612791860865798	-0.0006587479710233306
15.599999999999998	1.9	128.76034451362486	1.0612323262154177	-0.000437332546883544
15.599999999999998	2.	128.78797613375804	1.0611267954850518	-0.0002358506077799194
15.599999999999998	2.1	128.81211839998696	1.0609672471111935	-0.00005961780512461941
15.599999999999998	2.2	128.8320104587881	1.0607940906436397	0.00008583808969967431
15.599999999999998	2.3	128.84686268061972	1.0606066288347051	0.00019443768529987977
15.599999999999998	2.4	128.85578915594402	1.0604850201670502	0.0002597808036820734
15.599999999999998	2.5	128.85788196327468	1.0605111834710215	0.00027518058603466164
15.599999999999998	2.6	128.85217839763433	1.0609821969507323	0.00023358418226290117
15.599999999999998	2.7	128.83765672863902	1.0618857345272659	0.00012756178721346108
15.599999999999998	2.8	128.81325843704624	1.0631495455138804	-0.000050647275215906506
15.599999999999998	2.9	128.77783136773573	1.064935852702149	-0.00030903301903276864
15.599999999999998	3.	128.73013899574195	1.0681660727110796	-0.0006563633743720335
15.599999999999998	3.1	128.66887415292032	1.0729719441628731	-0.0011016458756707773
15.599999999999998	3.2	128.59263072472208	1.0797848062689468	-0.0016535055979986953
15.599999999999998	3.3	128.4999354727114	1.089245028016677	-0.0023234141730518066
15.599999999999998	3.4	128.38918016236332	1.1018688598793176	-0.0031215850603252947
15.599999999999998	3.5	128.2586297010051	1.1185153139996658	-0.004057163254987546
15.599999999999998	3.6	128.10633922491851	1.1405890060796366	-0.0051426716345597204
15.599999999999998	3.7	127.93041776221241	1.1691866967595104	-0.006388929447930748
15.599999999999998	3.8	127.72849249187166	1.2058549255486923	-0.007809169504314132
15.599999999999998	3.9	127.49833378766097	1.2520059675544957	-0.009414997941072431
15.599999999999998	4.	127.2372250380782	1.3099599559831603	-0.011220094194880967
15.599999999999998	4.1	126.94225901898953	1.3821055933343445	-0.013238216719952829
15.599999999999998	4.2	126.61022135483454	1.4713633650008973	-0.015483682151123095
15.599999999999998	4.3	126.23754200796274	1.5811941687242808	-0.017971384717253854
15.599999999999998	4.4	125.82026857831265	1.715665637952256	-0.020716704929097725
15.599999999999998	4.5	125.35423883768476	1.8793295940948695	-0.023735552978124717
15.599999999999998	4.6	124.83385688688385	2.0785118574293193	-0.027043059824720564
15.599999999999998	4.7	124.2536859864068	2.319780960243179	-0.030660017404446325
15.599999999999998	4.8	123.6072416189477	2.6111699130951536	-0.03460290067713044
15.599999999999998	4.9	122.88710076783514	2.962543289523765	-0.03889050604352853
15.599999999999998	5.	122.08467565869243	3.3846784640527403	-0.0435423817531608
15.749999999999998	-5.	122.78171842130567	1.474877342457944	-0.03965910432578909
15.749999999999998	-4.9	123.47939388268748	1.3838169063232755	-0.03553711974255692
15.749999999999998	-4.8	124.10896840434604	1.3111640384873482	-0.031728671290122704
15.749999999999998	-4.7	124.67702745303225	1.2534113463722178	-0.028217556151606846
15.749999999999998	-4.6	125.1893621222567	1.2076956353795936	-0.02498834412426277
15.749999999999998	-4.5	125.65105965130672	1.1717025379488177	-0.022026108130256607
15.749999999999998	-4.4	126.06663603680965	1.1435858798011935	-0.019316453475849506
15.749999999999998	-4.3	126.43982737052542	1.121715181621994	-0.016847043311030742
15.749999999999998	-4.2	126.77487860147964	1.1048532232189956	-0.01460097610688857
15.749999999999998	-4.1	127.07465871456209	1.0919901025325771	-0.012567366889463898
15.749999999999998	-4.	127.34209420384695	1.0822895476862868	-0.01073375172899742
15.749999999999998	-3.9	127.57983848258706	1.075072936468132	-0.009088116282198055
15.749999999999998	-3.8	127.79030731638535	1.0697911762726307	-0.007618880343810475
15.749999999999998	-3.7	127.9758064065779	1.0683839560751096	-0.006314285864795925
15.749999999999998	-3.6	128.13813261790978	1.0674061541241429	-0.005164990113626696
15.749999999999998	-3.5	128.27936285331626	1.066774730809243	-0.004159308913570647
15.749999999999998	-3.4	128.40105537869712	1.0660894585252265	-0.0032883570498967608
15.749999999999998	-3.3	128.50488939080992	1.0654012443834233	-0.0025411707472831474
15.749999999999998	-3.2	128.59239008456694	1.0647234810209625	-0.001910746575597793
15.749999999999998	-3.1	128.66490291224585	1.064089548402876	-0.0013860529417259251
15.749999999999998	-3.	128.72373318642957	1.0635131728990928	-0.0009593061379807814
15.749999999999998	-2.9	128.7700989200423	1.0630020482302314	-0.0006223131821411331
15.749999999999998	-2.8	128.80514548105305	1.0625592532893222	-0.00036721123983239796
15.749999999999998	-2.7	128.8299520607233	1.0621840096509914	-0.00018646138503693524
15.749999999999998	-2.6	128.84553722002192	1.061873208825773	-0.00007284287988434078
15.749999999999998	-2.5	128.8528636120114	1.061621864881488	-0.000019448289084731882
15.749999999999998	-2.4	128.85284219483228	1.0614240280657725	-0.000019676963198175454
15.749999999999998	-2.3	128.84633591349007	1.061273223126875	-0.00006722898320608156
15.749999999999998	-2.2	128.83416302183298	1.061162841377154	-0.00015609801359917422
15.749999999999998	-2.1	128.81709994255613	1.061086558242863	-0.00028056406647766763
15.749999999999998	-2.	128.79588367734763	1.0610383262527137	-0.0004351875408623706
15.749999999999998	-1.9	128.7712137165933	1.0610126849937558	-0.0006148036636902145
15.749999999999998	-1.8	128.7437536284244	1.061004859631936	-0.0008145169847302135
15.749999999999998	-1.7	128.71413222047664	1.061051958707651	-0.001029698299013183
15.749999999999998	-1.6	128.68294449678356	1.061106865450796	-0.0012559800336424468
15.749999999999998	-1.5	128.65075227350673	1.0611592408336321	-0.0014892537345958402
15.749999999999998	-1.4	128.61808475198512	1.0612074445123199	-0.0017256660667433234
15.749999999999998	-1.3	128.58543876991695	1.0612409155929186	-0.001960856611963893
15.749999999999998	-1.2	128.5532702041554	1.0612886239842396	-0.002193000896917815
15.749999999999998	-1.1	128.5220305274219	1.0613208204997306	-0.002418231193966886
15.749999999999998	-1.	128.49211008077353	1.0613477422638198	-0.00263368946301535
15.749999999999998	-0.9	128.46387706191248	1.0613701606781945	-0.002836763818783712
15.749999999999998	-0.8	128.43768293193912	1.061381874407175	-0.0030257901727006823
15.749999999999998	-0.7	128.41380535556138	1.0613943141788127	-0.003197193192914269
15.749999999999998	-0.6	128.39252303112795	1.0614052859486378	-0.003349820822535092
15.749999999999998	-0.5	128.37407293330713	1.0614130089344087	-0.0034820341792678854
15.749999999999998	-0.4	128.35865839244232	1.0614172865984983	-0.00359242154305388
15.749999999999998	-0.3	128.34644881481992	1.06141761983082	-0.0036798101855294273
15.749999999999998	-0.2	128.33757933171873	1.0614132514922119	-0.00374326602831509
15.749999999999998	-0.1	128.33215052615853	1.061403160804275	-0.003782094677352457
15.749999999999998	0.	128.3302281658862	1.061386106890751	-0.0037958413947800623
15.749999999999998	0.1	128.33184294236332	1.0613615626206752	-0.003784292123761676
15.749999999999998	0.2	128.33699027053382	1.0613256712660188	-0.0037474749892118624
15.749999999999998	0.3	128.34563005999095	1.0612795782685964	-0.0036856613948966013
15.749999999999998	0.4	128.35768662554952	1.0612213015348857	-0.0035993676999419057
15.749999999999998	0.5	128.3730485320952	1.0611499674783147	-0.003489357542614216
15.749999999999998	0.6	128.39156848990092	1.0610650923123899	-0.003356643997425676
15.749999999999998	0.7	128.4130633030323	1.061180389768822	-0.003202491961982466
15.749999999999998	0.8	128.43731381120048	1.0613608070132727	-0.0030284097680274846
15.749999999999998	0.9	128.4640564775244	1.0615693863890954	-0.0028354343718523783
15.749999999999998	1.	128.4930258751713	1.0617891522724108	-0.002627050135181261
15.749999999999998	1.1	128.52387917376439	1.0620192461641693	-0.0024048519031312048
15.749999999999998	1.2	128.5562532152743	1.0622500442881346	-0.002171410500207879
15.749999999999998	1.3	128.5897588913987	1.0624698103750063	-0.0019303293627111716
15.749999999999998	1.4	128.6239412164028	1.0626671501468081	-0.0016832123679700415
15.749999999999998	1.5	128.65833663072263	1.0628285109321212	-0.001434215891843494
15.749999999999998	1.6	128.6924355967291	1.0629410885935897	-0.0011870280550290904
15.749999999999998	1.7	128.72569114069887	1.0629934214557863	-0.0009456283461590116
15.749999999999998	1.8	128.75751819168616	1.062976753160001	-0.0007142936667675574
15.749999999999998	1.9	128.78729287683043	1.0629292841596794	-0.0004976036807473935
15.749999999999998	2.	128.8143515333073	1.062825647926843	-0.00030044659870983453
15.749999999999998	2.1	128.83798947909497	1.0626703670752136	-0.00012802522636779293
15.749999999999998	2.2	128.85745956397733	1.0624940167245143	0.000014170385665597529
15.749999999999998	2.3	128.87198242843743	1.0623284610362305	0.00012039655535704165
15.749999999999998	2.4	128.8807126813825	1.0622096263460037	0.00018424806924335208
15.749999999999998	2.5	128.88274382273045	1.0622334628479848	0.00019918161109911368
15.749999999999998	2.6	128.8771328474092	1.0626873637081928	0.00015829476729627666
15.749999999999998	2.7	128.86288492281898	1.063551081509729	0.00005431487757703336
15.749999999999998	2.8	128.83897346887443	1.0647629811037689	-0.00012021700255531766
15.749999999999998	2.9	128.80424876334126	1.0664800883350836	-0.0003732891483621773
15.749999999999998	3.	128.7575109577495	1.0695734459625328	-0.000713415197403651
15.749999999999998	3.1	128.69748106475433	1.074187374649	-0.0011494063367709778
15.749999999999998	3.2	128.62279299139857	1.0807190737740768	-0.001690481837622257
15.749999999999998	3.3	128.53197618092918	1.089718366630052	-0.002345527441367066
15.749999999999998	3.4	128.42349977933017	1.1019172836653297	-0.0031268171050260734
15.749999999999998	3.5	128.29564767787696	1.1178979522471764	-0.004042517582929546
15.749999999999998	3.6	128.14650367505917	1.139100425361704	-0.005105036832645359
15.749999999999998	3.7	127.9742574371866	1.1665252997696598	-0.006324703955574081
15.749999999999998	3.8	127.77654406723332	1.2017432113493385	-0.007714771820570078
15.749999999999998	3.9	127.55124723920075	1.2459937881615843	-0.009286218360635213
15.749999999999998	4.	127.29569589590751	1.3015869726327907	-0.011052558610198734
15.749999999999998	4.1	127.00705884112884	1.3707835533971604	-0.013027233224061107
15.749999999999998	4.2	126.68220779029502	1.456379675653352	-0.015224227183539399
15.749999999999998	4.3	126.317977166466	1.5613815473872847	-0.01765808801437281
15.749999999999998	4.4	125.9099868256142	1.6902190935236518	-0.02034168296145991
15.749999999999998	4.5	125.45411887119455	1.847320807473821	-0.02329459526994567
15.749999999999998	4.6	124.94550530964193	2.038532701090972	-0.026531446372355043
15.749999999999998	4.7	124.37862890973325	2.2697174684097234	-0.030069205537323965
15.749999999999998	4.8	123.74721906392503	2.5488547697615047	-0.03392545979542466
15.749999999999998	4.9	123.04407358330205	2.8851231141038483	-0.038118668955562825
15.749999999999998	5.	122.26091914519742	3.289335065520902	-0.04266786581496432
15.899999999999997	-5.	122.93472610271057	1.459674644605812	-0.03889625009324514
15.899999999999997	-4.9	123.61661745043713	1.372500946528973	-0.03486163676382927
15.899999999999997	-4.8	124.23215201721813	1.302906152576142	-0.031133679172684704
15.899999999999997	-4.7	124.78771563837628	1.2475445877359448	-0.02769667058415485
15.899999999999997	-4.6	125.28891064493449	1.2037145656943835	-0.024535528520559537
15.899999999999997	-4.5	125.74067340323441	1.1691980101657293	-0.02163555664259434
15.899999999999997	-4.4	126.14740493174055	1.1421705035525491	-0.018982745691613047
15.899999999999997	-4.3	126.5129982410694	1.1211571184720128	-0.016563622444767293
15.899999999999997	-4.2	126.84065387861187	1.1050276690737348	-0.014366670530786095
15.899999999999997	-4.1	127.13422200769804	1.0926646101765698	-0.01237545728672606
15.899999999999997	-4.	127.3961545601804	1.0833356014501305	-0.010580005901311421
15.899999999999997	-3.9	127.62903815216345	1.076390591768586	-0.008968566510695166
15.899999999999997	-3.8	127.83522910372305	1.0713034322375705	-0.007529812745534178
15.899999999999997	-3.7	128.0170043657351	1.0699411997697155	-0.006252075880748331
15.899999999999997	-3.6	128.17605425399614	1.0689900053588417	-0.005126618927971427
15.899999999999997	-3.5	128.31446381711666	1.0683730641754892	-0.004141651515048342
15.899999999999997	-3.4	128.43371608378362	1.0677060510772947	-0.003288742227749407
15.899999999999997	-3.3	128.53546698885134	1.0670411779048266	-0.0025578211429090024
15.899999999999997	-3.2	128.62123129032815	1.0663832586068338	-0.0019396034625258005
15.899999999999997	-3.1	128.69230644049412	1.065768337701968	-0.0014257186873042633
15.899999999999997	-3.	128.74997256211944	1.0652096233460782	-0.001007756339098262
15.899999999999997	-2.9	128.79542240320112	1.0647145690228683	-0.0006776944360145781
15.899999999999997	-2.8	128.82977787335304	1.0642859250558558	-0.00042783371148839497
15.899999999999997	-2.7	128.85409632784663	1.0639230267713344	-0.00025079129483334024
15.899999999999997	-2.6	128.86937589623574	1.0636227043545432	-0.00013949594827819545
15.899999999999997	-2.5	128.87655999286068	1.063380105042313	-0.00008718311323610908
15.899999999999997	-2.4	128.8765413602148	1.0631894960684747	-0.00008738936972464695
15.899999999999997	-2.3	128.87016571527474	1.0630445844762733	-0.0001339459874758215
15.899999999999997	-2.2	128.8582349659321	1.062939004950863	-0.0002209718266468312
15.899999999999997	-2.1	128.84151007916822	1.0628665734381286	-0.0003428662074740872
15.899999999999997	-2.	128.82071339933734	1.0628214858587057	-0.0004943026635516549
15.899999999999997	-1.9	128.79653062457908	1.0627984770599141	-0.000670223055368251
15.899999999999997	-1.8	128.76961225515197	1.0627928582696882	-0.000865833188260539
15.899999999999997	-1.7	128.74057477016243	1.0628403481311182	-0.001076598804502206
15.899999999999997	-1.6	128.71000152360006	1.062895549568907	-0.001298241600665679
15.899999999999997	-1.5	128.6784434225454	1.0629484159529738	-0.0015267367343172033
15.899999999999997	-1.4	128.6464193159794	1.0629973509811634	-0.0017583094009909084
15.899999999999997	-1.3	128.6144163758426	1.0630413955617541	-0.0019894323100207636
15.899999999999997	-1.2	128.5828902507728	1.0630801388120403	-0.0022168230395067465
15.899999999999997	-1.1	128.55226507809752	1.0631042125897636	-0.002437505734629931
15.899999999999997	-1.	128.52292482546147	1.063142451569945	-0.002648546613396153
15.899999999999997	-0.9	128.49525430799588	1.0631608651815725	-0.0028474581971346235
15.899999999999997	-0.8	128.46958336382983	1.063173945168586	-0.0030318165810537343
15.899999999999997	-0.7	128.44617951405195	1.0631895053543303	-0.0031996884837720927
15.899999999999997	-0.6	128.42531975663627	1.063201653068944	-0.003349181045826327
15.899999999999997	-0.5	128.40723636040119	1.063210426494777	-0.003478676964170424
15.899999999999997	-0.4	128.3921285710681	1.0632156542275197	-0.003586793387218434
15.899999999999997	-0.3	128.38016238818986	1.0632168195591305	-0.003672381622361406
15.899999999999997	-0.2	128.37147018935767	1.0632131883920977	-0.003734527050016508
15.899999999999997	-0.1	128.36615049624433	1.0632037310144256	-0.0037725497695776464
15.899999999999997	0.	128.36426764152927	1.0631873119030502	-0.003786004878523118
15.899999999999997	0.1	128.3658516138194	1.0631634136710773	-0.003774683590947285
15.899999999999997	0.2	128.37089779379443	1.063128325008762	-0.0037386142020168663
15.899999999999997	0.3	128.37936676798634	1.063083146663189	-0.003678063588172121
15.899999999999997	0.4	128.39118421920847	1.0630259850783546	-0.003593538895404605
15.899999999999997	0.5	128.40624078299624	1.0629560164150291	-0.003485789279911956
15.899999999999997	0.6	128.42439194471362	1.062872810638737	-0.0033558084969880983
15.899999999999997	0.7	128.44545802036583	1.0629833198493088	-0.0032048367875466693
15.899999999999997	0.8	128.46922404328922	1.063153164121161	-0.003034364173289174
15.899999999999997	0.9	128.49542770244983	1.063351682981022	-0.0028461736961326502
15.899999999999997	1.	128.5238135794243	1.0635658954005294	-0.0026421082748445124
15.899999999999997	1.1	128.55406008450493	1.0637745192478576	-0.002424525966606337
15.899999999999997	1.2	128.58578727640437	1.0640030547226615	-0.0021958720897799124
15.899999999999997	1.3	128.6186122469235	1.0642119461378172	-0.001959068108166451
15.899999999999997	1.4	128.65210771676536	1.0643987370870036	-0.0017171062008903108
15.899999999999997	1.5	128.68581044572954	1.064550910800449	-0.0014733185382551084
15.899999999999997	1.6	128.71922095938947	1.0646562368547734	-0.0012313172963182607
15.899999999999997	1.7	128.75180305852516	1.064703743591025	-0.0009950003439402125
15.899999999999997	1.8	128.78298330394117	1.0646850599505342	-0.0007685559781668242
15.899999999999997	1.9	128.8121502503759	1.0646370130416187	-0.0005564682779919602
15.899999999999997	2.	128.83865352965546	1.0645352048782968	-0.00036352296069213155
15.899999999999997	2.1	128.8618026833595	1.0643840186147884	-0.00019481306687576042
15.899999999999997	2.2	128.88086575334168	1.064204458633867	-0.000055745121973817605
15.899999999999997	2.3	128.89506738229173	1.0640531411615086	0.000048073800119089946
15.899999999999997	2.4	128.9035989721449	1.0639466844236267	0.00011048239721143417
15.899999999999997	2.5	128.90557105500235	1.0639682933550318	0.00012496761170554226
15.899999999999997	2.6	128.90004966809732	1.0644060518727656	0.00008477271472105696
15.899999999999997	2.7	128.88608770472248	1.0652095772554446	-0.000017199357095492793
15.899999999999997	2.8	128.86263870616355	1.0663912326676552	-0.00018810667075285295
15.899999999999997	2.9	128.8285956562641	1.0680424296322713	-0.0004359962429316272
15.899999999999997	3.	128.78278389576698	1.0710056164753894	-0.0007690989403169486
15.899999999999997	3.1	128.7239515608884	1.0754367995647272	-0.0011960353920361048
15.899999999999997	3.2	128.65076203396154	1.0817096648669917	-0.0017258243142716512
15.899999999999997	3.3	128.56178488355312	1.0903512007450047	-0.0023679578999832064
15.899999999999997	3.4	128.4555104394907	1.101968042256658	-0.003131990209699457
15.899999999999997	3.5	128.33027336242955	1.1174017950364714	-0.004028341904365787
15.899999999999997	3.6	128.1841750749016	1.137778060480457	-0.005068491171596853
15.899999999999997	3.7	128.01548821579829	1.1640842364700177	-0.006262270606024646
15.899999999999997	3.8	127.82184811654518	1.1979276198531323	-0.00762299717217667
15.899999999999997	3.9	127.60125598913044	1.2403663167952743	-0.009160989845834355
15.899999999999997	4.	127.3510811362389	1.2937141916317643	-0.010889623633718565
15.899999999999997	4.1	127.06856551877671	1.3601063320675308	-0.012822031124324812
15.899999999999997	4.2	126.75099418929364	1.4418901497013081	-0.014971875343352889
15.899999999999997	4.3	126.39443121580453	1.5427938649329747	-0.017350947419019443
15.899999999999997	4.4	125.99534774037505	1.6666664093219907	-0.019978207411140987
15.899999999999997	4.5	125.54954561145031	1.817372336341478	-0.022867184922339988
15.899999999999997	4.6	125.05230572398847	2.0003920404746225	-0.02603376283883186
15.899999999999997	4.7	124.49826388220785	2.221968914738099	-0.029494448504590286
15.899999999999997	4.8	123.88134684175736	2.48946899691812	-0.03326656960699225
15.899999999999997	4.9	123.19459535242228	2.8116339000968225	-0.03736800933259908
15.899999999999997	5.	122.43001563120292	3.1988302458409805	-0.041817334409389464
16.05	-5.	123.08152560509208	1.4453364284605925	-0.038153473990739435
16.05	-4.9	123.74817290729	1.3618404511329345	-0.03420392509846714
16.05	-4.8	124.35014737113647	1.295147992657732	-0.03055436610082773
16.05	-4.7	124.89362747603363	1.2420803386429924	-0.02718950924850525
16.05	-4.6	125.38405205675159	1.2000405242716425	-0.02409453570757937
16.05	-4.5	125.82622045419926	1.1669118741871358	-0.02125519478449793
16.05	-4.4	126.22439430725444	1.140956501373438	-0.018657801414253633
16.05	-4.3	126.5823693983283	1.1207741178978097	-0.01628904042592097
16.05	-4.2	126.9035455610195	1.105222447603694	-0.01413614413473752
16.05	-4.1	127.1910147736806	1.0930491125328814	-0.012188686963707826
16.05	-4.	127.44726800424968	1.0844244802834169	-0.010430403156288057
16.05	-3.9	127.67544429699272	1.07773780686027	-0.008852269046522422
16.05	-3.8	127.87749161039527	1.0728357460071294	-0.007443205348554265
16.05	-3.7	128.0556630145466	1.0715156777272057	-0.006191608258643238
16.05	-3.6	128.2115368150694	1.0705898218113532	-0.005089383145828312
16.05	-3.5	128.34721399138832	1.0699865214740782	-0.004124588413936698
16.05	-3.4	128.46409930299058	1.0693369084759468	-0.0032892693397739026
16.05	-3.3	128.56383602571728	1.0686953656028209	-0.0025733858654494995
16.05	-3.2	128.64790526354543	1.0680563978503983	-0.0019679102263608517
16.05	-3.1	128.71758596232283	1.0674595073963928	-0.00146456238198861
16.05	-3.	128.77412265899878	1.0669176881649207	-0.0010551649008872926
16.05	-2.9	128.81868369769495	1.0664379380059188	-0.0007318621561953204
16.05	-2.8	128.85236835370944	1.0660228636851343	-0.00048711363646952027
16.05	-2.7	128.87621292829036	1.0656717404674794	-0.000313688034488507
16.05	-2.6	128.8911957458448	1.0653814023881125	-0.00020465940359916564
16.05	-2.5	128.8982416115075	1.0651472063107406	-0.00015340248408070994
16.05	-2.4	128.89822563397266	1.0649635100578507	-0.0001535873303884789
16.05	-2.3	128.89197678927317	1.0648242179248086	-0.00019917322905833
16.05	-2.2	128.88028112378558	1.0647231653268534	-0.00028440129157800316
16.05	-2.1	128.86388454028906	1.0646543968435367	-0.00040378721373551807
16.05	-2.	128.84349516767014	1.0646123148123365	-0.0005521149944921616
16.05	-1.9	128.8197852679558	1.0645917810726075	-0.000724430825386941
16.05	-1.8	128.79339262793047	1.064588248799481	-0.0009160392289220606
16.05	-1.7	128.76492178398914	1.0646361228982357	-0.0011224984067655652
16.05	-1.6	128.73494477948705	1.0646915908640437	-0.0013396175336167753
16.05	-1.5	128.70400189969357	1.0647449245008715	-0.0015634532199994833
16.05	-1.4	128.6726019843003	1.0647945693503686	-0.0017903070110059684
16.05	-1.3	128.64122281793152	1.0648395299935203	-0.00201672278874355
16.05	-1.2	128.6103112485037	1.0648793924698907	-0.0022394843253288037
16.05	-1.1	128.58028325731772	1.06491409157033	-0.0024556133114040143
16.05	-1.	128.5515269954015	1.0649407595114724	-0.0026623671411287846
16.05	-0.9	128.5244048032913	1.0649438760572423	-0.0028572869540621423
16.05	-0.8	128.49922977941563	1.064973859889534	-0.003037825805455023
16.05	-0.7	128.47628564657737	1.064990616192489	-0.003202265128883478
16.05	-0.6	128.45583592020412	1.065003902011341	-0.0033486999731001197
16.05	-0.5	128.43810829985526	1.0650137087554583	-0.0034755458761604446
16.05	-0.4	128.42329811866333	1.0650198277429581	-0.003581447844356843
16.05	-0.3	128.4115680674989	1.0650217636196828	-0.0036652805142787827
16.05	-0.2	128.40304784670298	1.0650188146710207	-0.0037261483019523454
16.05	-0.1	128.39783395410004	1.065010013092035	-0.003763385313310809
16.05	0.	128.39598940410707	1.0649941976298294	-0.0037765563603186746
16.05	0.1	128.39754345913386	1.064970912993033	-0.0037654577148899648
16.05	0.2	128.40249147061098	1.0649365787928105	-0.003730117849444662
16.05	0.3	128.4107947049597	1.0648922603413098	-0.0036707992149137506
16.05	0.4	128.4223801467156	1.0648361823936625	-0.0035879996917923384
16.05	0.5	128.4371404620607	1.0647675283305205	-0.0034824545314187053
16.05	0.6	128.45493383054043	1.0646858999070048	-0.0033551384879303356
16.05	0.7	128.47558393201822	1.0647918311681224	-0.0032072681101986238
16.05	0.8	128.49887989338487	1.0649532612396797	-0.0030403043816597183
16.05	0.9	128.52457245752285	1.0651265021990355	-0.0028560462502046965
16.05	1.	128.55238930368276	1.0653475786309627	-0.0026561221178157957
16.05	1.1	128.5820266177784	1.065557736261269	-0.00244301727950425
16.05	1.2	128.61312547028584	1.0657656348915339	-0.0022191499552874482
16.05	1.3	128.64529917493593	1.0659636598014686	-0.0019872495143447143
16.05	1.4	128.67812870386405	1.066140370225213	-0.001750310682616404
16.05	1.5	128.7111598444423	1.0662838054113024	-0.0015115981266950497
16.05	1.6	128.74390282063155	1.0663822172917037	-0.0012746504389201455
16.05	1.7	128.77583193181775	1.0664251297949363	-0.0010432857266535513
16.05	1.8	128.806385000043	1.0664045238538051	-0.0008216057781897917
16.05	1.9	128.8349626175449	1.0663559470524149	-0.0006140019828330782
16.05	2.	128.86092735793352	1.0662559262614764	-0.0004251597747035752
16.05	2.1	128.8836025638785	1.0661086699186058	-0.0002600650253241337
16.05	2.2	128.90227101276218	1.0659343899171176	-0.00012400956143197167
16.05	2.3	128.9161731193046	1.065766861116174	-0.000022598154173412294
16.05	2.4	128.92450458560958	1.065680601265285	0.00003837268603940937
16.05	2.5	128.92641362084169	1.065706566555889	0.00005242702032473914
16.05	2.6	128.92099735130319	1.0661105392143497	0.00001290625898325154
16.05	2.7	128.9072979552415	1.066895107841276	-0.0000869346271397467
16.05	2.8	128.88429826593548	1.0680345323249298	-0.0002544028622249606
16.05	2.9	128.85091706487609	1.0696228839339312	-0.0004972363364462822
16.05	3.	128.80600398741285	1.0724622313123575	-0.000823489985073627
16.05	3.1	128.74833337721327	1.0767193855733126	-0.0012416000809571462
16.05	3.2	128.67659702280204	1.0827457684922024	-0.0017603904007569716
16.05	3.3	128.58939545245744	1.0910473524542965	-0.0023890821749347983
16.05	3.4	128.4852682548965	1.1021904309329216	-0.003137139008568183
16.05	3.5	128.3625663898031	1.117020805183131	-0.004014638893936913
16.05	3.6	128.21941704377392	1.1366136274741052	-0.005033016360791103
16.05	3.7	128.05417853212606	1.1618518965783835	-0.006201586386029981
16.05	3.8	127.86447817926066	1.1943929560928268	-0.0075337767453331605
16.05	3.9	127.64843987421906	1.2351028870005223	-0.009039212062116919
16.05	4.	127.4034679356246	1.2863143867093072	-0.01073115338327049
16.05	4.1	127.12724440038718	1.3496687990797653	-0.012622434328731226
16.05	4.2	126.81615689538162	1.428376721290988	-0.014723775755808861
16.05	4.3	126.46721884607321	1.5255561258279897	-0.01705367232969776
16.05	4.4	126.07674746079306	1.6441517050353696	-0.019624476271271046
16.05	4.5	125.64067421003705	1.78869789713103	-0.02245125519744609
16.05	4.6	125.15440799660693	1.9642206524003143	-0.025549474367354167
16.05	4.7	124.61276052113742	2.176664666445106	-0.028935305116186985
16.05	4.8	124.00983692345481	2.433092392987632	-0.032625573675285194
16.05	4.9	123.33890358389154	2.741860579255871	-0.036637749762349514
16.05	5.	122.59223293787248	3.1128711078325324	-0.040989961193164774
16.2	-5.	123.22233591664771	1.4318127613615843	-0.03743011704001577
16.2	-4.9	123.87425847874862	1.351805186343384	-0.03356339340453907
16.2	-4.8	124.46312610311288	1.2878711543702224	-0.02999019660019961
16.2	-4.7	124.99492685646457	1.2369715501401544	-0.026695577452980106
16.2	-4.6	125.474934542172	1.1966327915351371	-0.023665099151889073
16.2	-4.5	125.90781323617409	1.1648303518796155	-0.020884809617041596
16.2	-4.4	126.29770513668242	1.1399114736380511	-0.01834127208376255
16.2	-4.3	126.64830494010602	1.1205195537786068	-0.016021571470975028
16.2	-4.2	126.96292643266122	1.1055615821449578	-0.013913189048880704
16.2	-4.1	127.24456728809398	1.0941316559942038	-0.01200402103807635
16.2	-4.	127.49593292718806	1.0854861015425712	-0.010282489554640445
16.2	-3.9	127.71948136276544	1.0787633332851385	-0.008739139241647351
16.2	-3.8	127.91717185539541	1.0743796450740177	-0.007358998986300765
16.2	-3.7	128.09185515274632	1.0730990532358646	-0.00613284469142512
16.2	-3.6	128.2446490108418	1.0721972978761016	-0.005053265555880029
16.2	-3.5	128.37767055827376	1.0716150826723947	-0.004108119783899938
16.2	-3.4	128.49225913725076	1.0709820265597045	-0.003289954770787803
16.2	-3.3	128.59003556010708	1.070354967073115	-0.0025888280570589423
16.2	-3.2	128.6724599883212	1.0697432542327192	-0.00199571659149669
16.2	-3.1	128.74078773036436	1.069163579690155	-0.0015026428659017325
16.2	-3.	128.79622830557858	1.0686378559832406	-0.001101598406195942
16.2	-2.9	128.8399265096393	1.068172744258419	-0.0007848890865106185
16.2	-2.8	128.87295979240432	1.0677706444245416	-0.0005451284083811212
16.2	-2.7	128.89634407388158	1.0674307771732288	-0.00037523240579290414
16.2	-2.6	128.91141909420054	1.066769534848845	-0.00026841655220455167
16.2	-2.5	128.91834182415374	1.0665321328309574	-0.00021819064112135918
16.2	-2.4	128.91832835706415	1.0663550439479081	-0.00021835509783345655
16.2	-2.3	128.912192716131	1.066231051206529	-0.0002629939720427809
16.2	-2.2	128.9007075092983	1.0661522047167011	-0.00034646771114878357
16.2	-2.1	128.8842659135751	1.0664508056873387	-0.00046340600212184564
16.2	-2.	128.86427210138683	1.066411553696753	-0.0006087004845447865
16.2	-1.9	128.84102135193282	1.0663933406163437	-0.0007774996627977447
16.2	-1.8	128.81513914136926	1.066391811428531	-0.0009652040010278001
16.2	-1.7	128.78721836590125	1.0664400103900107	-0.0011674624035300125
16.2	-1.6	128.75782010843525	1.06649572363537	-0.001380169049966344
16.2	-1.5	128.7274743120506	1.0665495310259132	-0.0015994600884757949
16.2	-1.4	128.6966801181839	1.0665998566461212	-0.001821711762685434
16.2	-1.3	128.66590622181124	1.066645690203984	-0.0020435370535071985
16.2	-1.2	128.63559091722078	1.0666866417066672	-0.0022617845438825408
16.2	-1.1	128.6061422531248	1.0667225713565358	-0.002473535201274987
16.2	-1.	128.57795608623329	1.066735482003736	-0.002676101515453274
16.2	-0.9	128.55136110762373	1.0667585916267228	-0.002866924794297253
16.2	-0.8	128.52667527955288	1.066772843501667	-0.0030438767405452337
16.2	-0.7	128.50417742891338	1.0667981692775754	-0.0032049419332231058
16.2	-0.6	128.4841257176239	1.066812506583375	-0.0033483939625980064
16.2	-0.5	128.4667434277592	1.0668232929420753	-0.003472654659086123
16.2	-0.4	128.45222208889848	1.066830262746123	-0.0035763965093185083
16.2	-0.3	128.4407211810779	1.0668329659936262	-0.003658516850133565
16.2	-0.2	128.43236784726116	1.0668306761922395	-0.0037181385175759606
16.2	-0.1	128.42725661519574	1.0668224728119355	-0.0037546093976345684
16.2	0.	128.4254491938134	1.0668072351393505	-0.003767503801877157
16.2	0.1	128.42697417830277	1.0667845398969291	-0.003756622477834707
16.2	0.2	128.4318269046037	1.0667509376826843	-0.003721994432918369
16.2	0.3	128.43996925194173	1.066707465964356	-0.0036638777203816288
16.2	0.4	128.45132951166286	1.0666524002227504	-0.003582761296570317
16.2	0.5	128.4658022927094	1.0665849929315243	-0.003479366596333586
16.2	0.6	128.48324839153793	1.0665048797188774	-0.003354649853854294
16.2	0.7	128.5034947700399	1.066606425745647	-0.0032098045542846634
16.2	0.8	128.52633448251234	1.066756145752322	-0.0030462635322740968
16.2	0.9	128.55152324032758	1.0669335518740581	-0.0028657258109344736
16.2	1.	128.57879327898897	1.0671261095589557	-0.0026700432414313562
16.2	1.1	128.60783591964102	1.0673406937152663	-0.0024613100453132943
16.2	1.2	128.63832545148466	1.067537921992539	-0.002242045285929809
16.2	1.3	128.66986757266912	1.0677255536709254	-0.00201492385207795
16.2	1.4	128.7020512618533	1.0678926457618445	-0.0017828804815104345
16.2	1.5	128.73443103779516	1.0680277329748264	-0.0015491140244857093
16.2	1.6	128.76652655585644	1.0681195725370571	-0.0013170915888982768
16.2	1.7	128.79782228369643	1.0681581148803048	-0.0010905532528661006
16.2	1.8	128.82776695633058	1.0681356825751038	-0.000873516847501761
16.2	1.9	128.8557728855035	1.0680866423099076	-0.0006702826742279629
16.2	2.	128.88121516714588	1.0679883480604815	-0.00048543905837577193
16.2	2.1	128.90379916481353	1.0674763019169689	-0.0003238670102175892
16.2	2.2	128.9221142140887	1.067277704078748	-0.00019074640139815462
16.2	2.3	128.93574948538648	1.0670916058726618	-0.00009156248103384806
16.2	2.4	128.94391410510735	1.0669698842955597	-0.00003211414475625014
16.2	2.5	128.94577083929542	1.0669850422196419	-0.000018523439343085674
16.2	2.6	128.94043324228983	1.0673980768128217	-0.00005724656190670731
16.2	2.7	128.92696234258548	1.0681906883263537	-0.00015508482082494598
16.2	2.8	128.90436265543053	1.069323752357434	-0.00031919438031379095
16.2	2.9	128.87125492244252	1.0712215835160066	-0.0005570932329695983
16.2	3.	128.82721436005215	1.0739430351749775	-0.0008766659454825642
16.2	3.1	128.77067111103426	1.0780343917572281	-0.001286169564897353
16.2	3.2	128.7003443920218	1.083826002095833	-0.001794239232718384
16.2	3.3	128.61486452558967	1.0918038540684734	-0.002409897469583597
16.2	3.4	128.51282612211733	1.102510121007498	-0.003142287060588448
16.2	3.5	128.39258307468387	1.1167493430793627	-0.004001414036631765
16.2	3.6	128.2522978348466	1.1355912327223336	-0.004998598000816113
16.2	3.7	128.09040121376378	1.1598092704248302	-0.0061426126895223615
16.2	3.8	127.90451197907423	1.1911168677782342	-0.007447047534317021
16.2	3.9	127.69323275823446	1.2298257409535864	-0.008920791949611932
16.2	4.	127.4533701890802	1.2789295378439647	-0.010574599433259235
16.2	4.1	127.18259293125558	1.340408238009445	-0.012425269360921152
16.2	4.2	126.87801429833624	1.4160308179044563	-0.014484008350591588
16.2	4.3	126.53643769837993	1.5090205849004406	-0.01676429795368649
16.2	4.4	126.15429564204844	1.6228305390618232	-0.019280281566383554
16.2	4.5	125.72762820191178	1.7615163914856282	-0.02204653921089284
16.2	4.6	125.25197468801053	1.9298847925377487	-0.025078248842730678
16.2	4.7	124.7223008147475	2.133643359823381	-0.028391203176203257
16.2	4.8	124.13288667896768	2.379545086754476	-0.032001852714708345
16.2	4.9	123.47722121248809	2.6755751306953783	-0.03592719834900933
16.2	5.	122.74782453149398	3.031207797491632	-0.040184956781291636
16.349999999999998	-5.	123.35736492513989	1.419057101504137	-0.03672554721046492
16.349999999999998	-4.9	123.9950594621836	1.3423610977196887	-0.032939484881719036
16.349999999999998	-4.8	124.57125474665848	1.2810447130813003	-0.029440664694747556
16.349999999999998	-4.7	125.09176256273827	1.2322075354228446	-0.02621445904995706
16.349999999999998	-4.6	125.56169249542486	1.1934850995970407	-0.02324679500987355
16.349999999999998	-4.5	125.98558067619146	1.1629436511100977	-0.020524029677902733
16.349999999999998	-4.4	126.36745495571381	1.1390018673375977	-0.01803301836895866
16.349999999999998	-4.3	126.71091254421941	1.1203620381281354	-0.01576111786223703
16.349999999999998	-4.2	127.01917765366842	1.10597648106868	-0.013696107417469119
16.349999999999998	-4.1	127.29517191499514	1.0949778689301297	-0.011826143384311257
16.349999999999998	-4.	127.5415332049321	1.086662654892919	-0.010139835602323458
16.349999999999998	-3.9	127.76065956339593	1.0804587252573583	-0.00862619650421632
16.349999999999998	-3.8	127.95473958280384	1.0759024451381407	-0.00727462882173956
16.349999999999998	-3.7	128.1256265454351	1.0747171871843761	-0.006075674765136247
16.349999999999998	-3.6	128.27543283176192	1.0738382535823234	-0.005018175632705778
16.349999999999998	-3.5	128.40589666271697	1.073260094512051	-0.0040921720813380125
16.349999999999998	-3.4	128.51825577475478	1.0726428157484804	-0.003290740624980037
16.349999999999998	-3.3	128.61413242786583	1.0720195043547278	-0.0026040336374561768
16.349999999999998	-3.2	128.69494921960452	1.0714456692805925	-0.002022999810913825
16.349999999999998	-3.1	128.76232971857945	1.0704963012800022	-0.001540020777369592
16.349999999999998	-3.	128.81675726366458	1.0699448664400393	-0.0011471249753475452
16.349999999999998	-2.9	128.8596672466983	1.0698271414993883	-0.0008342095425399269
16.349999999999998	-2.8	128.89211219489204	1.0694365448059386	-0.0005990094129280001
16.349999999999998	-2.7	128.91508501007576	1.0691064128161827	-0.0004323127444721287
16.349999999999998	-2.6	128.92952396369847	1.0688339074204691	-0.0003274882553232772
16.349999999999998	-2.5	128.93631710387032	1.0686147334201053	-0.0002781858590527892
16.349999999999998	-2.4	128.93630605388336	1.0684436155422077	-0.0002783310858542644
16.349999999999998	-2.3	128.93028916636686	1.0683148237604883	-0.000322120156319345
16.349999999999998	-2.2	128.9190242324689	1.0682225265955765	-0.00040401518707544083
16.349999999999998	-2.1	128.9032308040219	1.0681610261000287	-0.0005187398262498678
16.349999999999998	-2.	128.88359211833983	1.0681249609704935	-0.0006612749902236252
16.349999999999998	-1.9	128.86075666346463	1.0681093867748075	-0.0008268548136134667
16.349999999999998	-1.8	128.8353395119356	1.067758076872508	-0.0010133980776828588
16.349999999999998	-1.7	128.80792339689657	1.0678361189849568	-0.0012115574726452773
16.349999999999998	-1.6	128.7790595661757	1.0679195715345315	-0.0014199588419768015
16.349999999999998	-1.5	128.74891305404063	1.0683642654267942	-0.0016347423445926892
16.349999999999998	-1.4	128.71870689724716	1.0684152582565503	-0.0018525041794735277
16.349999999999998	-1.3	128.68852048247925	1.0684620040527761	-0.002069851709091004
16.349999999999998	-1.2	128.65878389121522	1.068503998462063	-0.0022836959090159255
16.349999999999998	-1.1	128.62991340395004	1.06852516638142	-0.0024911763105450718
16.349999999999998	-1.	128.60227257971502	1.0685453519809016	-0.0026895689136826
16.349999999999998	-0.9	128.57618971896812	1.068572203376732	-0.002876502978961845
16.349999999999998	-0.8	128.55197907352547	1.0685916324065659	-0.003049864413906294
16.349999999999998	-0.7	128.52991463113435	1.0686140015903902	-0.00320766351005455
16.349999999999998	-0.6	128.51024943779464	1.0686293502749606	-0.003348204639264038
16.349999999999998	-0.5	128.49320247017107	1.068641053659121	-0.003469942763440292
16.349999999999998	-0.4	128.47896157970993	1.0686488399057907	-0.003571576826662766
16.349999999999998	-0.3	128.4676831422495	1.0686522432180823	-0.003652026582506525
16.349999999999998	-0.2	128.45949180618302	1.0686505886066016	-0.003710432603126033
16.349999999999998	-0.1	128.45448022771126	1.068642955742689	-0.0037461562502996548
16.349999999999998	0.	128.4527088224834	1.0686283029485821	-0.0037587809063238543
16.349999999999998	0.1	128.45420555103217	1.068606154257452	-0.0037481120474348612
16.349999999999998	0.2	128.4589657261172	1.0685732514211566	-0.0037141788308961005
16.349999999999998	0.3	128.4669518505141	1.0685305759245978	-0.0036572350498391883
16.349999999999998	0.4	128.47809345954516	1.0684765043944253	-0.0035777608654678876
16.349999999999998	0.5	128.49228704569583	1.0684103180105922	-0.00347646449972917
16.349999999999998	0.6	128.5093959614138	1.0683316661447293	-0.0033542840861863488
16.349999999999998	0.7	128.52925033082704	1.0684289934559672	-0.0032123904356587876
16.349999999999998	0.8	128.55164703866419	1.068571400661284	-0.0030522118994644395
16.349999999999998	0.9	128.57634654075284	1.068739850761375	-0.002875344220314751
16.349999999999998	1.	128.60308560050112	1.0689195408176602	-0.002683695529712095
16.349999999999998	1.1	128.63155770408844	1.0691205070807541	-0.0024793091659499732
16.349999999999998	1.2	128.66144173383856	1.0693219443789133	-0.00226453123545552
16.349999999999998	1.3	128.69237112714288	1.0694996387865956	-0.002042068800002298
16.349999999999998	1.4	128.72392825137274	1.0696575242107258	-0.0018147980540514468
16.349999999999998	1.5	128.7560367776298	1.0694238828605478	-0.0015858536714955969
16.349999999999998	1.6	128.78753148620297	1.0694719928994516	-0.0013587064950838033
16.349999999999998	1.7	128.81824311437535	1.0694758856876092	-0.0011368732055528092
16.349999999999998	1.8	128.84763062568268	1.0694185195476393	-0.0009243635916381752
16.349999999999998	1.9	128.87511699104274	1.0697370439524718	-0.0007226091977501261
16.349999999999998	2.	128.900088309256	1.06963991848491	-0.0005414142618091877
16.349999999999998	2.1	128.92189270953594	1.0694993046174943	-0.0003830337773599417
16.349999999999998	2.2	128.9398388766128	1.0693340784929148	-0.0002525541125850076
16.349999999999998	2.3	128.95319452678316	1.0691755634595381	-0.00015536371985985266
16.349999999999998	2.4	128.9611843760684	1.069071036999219	-0.00009715939674777817
16.349999999999998	2.5	128.9629877284522	1.0690876762256778	-0.000083952315525649
16.349999999999998	2.6	128.95773562276912	1.0694773624231857	-0.00012207549405433837
16.349999999999998	2.7	128.94450816357062	1.0702190591467513	-0.00021818988943120982
16.349999999999998	2.8	128.92232984644076	1.0712766714524378	-0.00037929260747052856
16.349999999999998	2.9	128.89016552694625	1.0727503382285306	-0.0006127234295285888
16.349999999999998	3.	128.84691504002458	1.0753627025193566	-0.0009287052403815898
16.349999999999998	3.1	128.79140699181124	1.0789807541481196	-0.0013298143540101687
16.349999999999998	3.2	128.72205638230452	1.0849504639760426	-0.0018273573565684865
16.349999999999998	3.3	128.6382545481384	1.0926119891373673	-0.0024303117674593505
16.349999999999998	3.4	128.53824310251903	1.1028985697483336	-0.003147383243424791
16.349999999999998	3.5	128.420385718665	1.1165835337451426	-0.003988598696063604
16.349999999999998	3.6	128.2828590004231	1.1347294850025662	-0.0049651482271301384
16.349999999999998	3.7	128.12420210454175	1.1579721890502697	-0.0060852388914288385
16.349999999999998	3.8	127.94242379891763	1.1876874004417601	-0.007360216080800449
16.349999999999998	3.9	127.73513072228917	1.225486591817571	-0.008802690055803782
16.349999999999998	4.	127.50014858988028	1.2727109821786229	-0.010423679602086195
16.349999999999998	4.1	127.23492488935989	1.3314551265726493	-0.01223543497730322
16.349999999999998	4.2	126.93664685369153	1.4040747661424149	-0.01425069348284082
16.349999999999998	4.3	126.60220037187443	1.4933588161117939	-0.016482694115763412
16.349999999999998	4.4	126.2281181705356	1.6026119901737559	-0.01894525776499636
16.349999999999998	4.5	125.81054718901498	1.735720008048645	-0.021652613849846604
16.349999999999998	4.6	125.34515365476078	1.8972907143218833	-0.02461959898472491
16.349999999999998	4.7	124.82704610665336	2.092790569347031	-0.027861668373776884
16.349999999999998	4.8	124.25068492738777	2.3286760812237617	-0.03139482409603376
16.349999999999998	4.9	123.60975968030644	2.6125902900808455	-0.035235692254951725
16.349999999999998	5.	122.89702479351699	2.953601135489251	-0.03940157754644273
16.499999999999996	-5.	123.48680410896827	1.4070321074961214	-0.036039170800156534
16.499999999999996	-4.9	124.11075193311099	1.3334751468781434	-0.03233166510894179
16.499999999999996	-4.8	124.67469276441093	1.2746459438338889	-0.028905297885136353
16.499999999999996	-4.7	125.18427099680898	1.2277695145150602	-0.02574576205005589
16.499999999999996	-4.6	125.644453607391	1.1905836960978178	-0.02283926994269908
16.499999999999996	-4.5	126.0596382789529	1.161241708882514	-0.02017255217612534
16.499999999999996	-4.4	126.43374864444945	1.1382296078471796	-0.017732721592841182
16.499999999999996	-4.3	126.77028785218782	1.1203055073395234	-0.015507402107509706
16.499999999999996	-4.2	127.0723944731134	1.1064648405680515	-0.013484658686846288
16.499999999999996	-4.1	127.34291673302421	1.0958769104416746	-0.011652902472781038
16.499999999999996	-4.	127.5844274233233	1.0878670958889103	-0.010000991246655433
16.499999999999996	-3.9	127.79926678456064	1.0818866296163776	-0.008518175210022063
16.499999999999996	-3.8	127.9895717998521	1.0774905925396325	-0.007194085508287814
16.499999999999996	-3.7	128.15704259260923	1.0763428411964924	-0.006020207713353874
16.499999999999996	-3.6	128.3039499481922	1.0754856863750888	-0.004984241942238208
16.499999999999996	-3.5	128.4319264724103	1.0749190729036115	-0.00407689085537581
16.499999999999996	-3.4	128.54212059071176	1.0743168599608168	-0.0032917877418108775
16.499999999999996	-3.3	128.6365272840291	1.0733342695106103	-0.002619084116698764
16.499999999999996	-3.2	128.7159060666606	1.0730705262971867	-0.002047101269749654
16.499999999999996	-3.1	128.78169812838937	1.0725231737227716	-0.0015734529642639893
16.499999999999996	-3.	128.83509651428247	1.0720268918075817	-0.0011881212500666361
16.499999999999996	-2.9	128.87719703718477	1.0715879769286687	-0.0008837494702958488
16.499999999999996	-2.8	128.90903143346057	1.0712086940232552	-0.0006532742585547736
16.499999999999996	-2.7	128.93157314810904	1.0708884313204123	-0.0004899191611120179
16.499999999999996	-2.6	128.9457422333374	1.0706244018267626	-0.0003871885779807051
16.499999999999996	-2.5	128.95240965770728	1.0704123971647448	-0.0003388618730393797
16.499999999999996	-2.4	128.9524009138923	1.0702472747467482	-0.0003389885177189425
16.499999999999996	-2.3	128.9464991544753	1.0701234782397364	-0.0003818826729996144
16.499999999999996	-2.2	128.93544783087927	1.0700353433060172	-0.0004621188176607248
16.499999999999996	-2.1	128.9199529053825	1.0699772823394085	-0.0005745274183195648
16.499999999999996	-2.	128.9006847700609	1.0699440945129481	-0.0007141908280803647
16.499999999999996	-1.9	128.87827974204853	1.0699310265611643	-0.0008764390927611249
16.499999999999996	-1.8	128.8533413919333	1.0699338248870163	-0.0010568466408793342
16.499999999999996	-1.7	128.82644155611803	1.0699832236205395	-0.0012512283784961598
16.499999999999996	-1.6	128.79812120124342	1.0700397476453247	-0.0014556365701444817
16.499999999999996	-1.5	128.76889095601123	1.0700945841028044	-0.001666357659282438
16.499999999999996	-1.4	128.73923165965925	1.0701461921043744	-0.001879909272669844
16.499999999999996	-1.3	128.7095946164294	1.0701935770252646	-0.0020930380325696555
16.499999999999996	-1.2	128.68039790119659	1.0702401441636766	-0.0023027165533327665
16.499999999999996	-1.1	128.65202750248136	1.0699235310284791	-0.002508670134879546
16.499999999999996	-1.	128.6245056868889	1.070364294254773	-0.00270297418183902
16.499999999999996	-0.9	128.59892050293092	1.0703922249471987	-0.0028861266136667955
16.499999999999996	-0.8	128.57517159316586	1.0704129952451638	-0.003055982398487844
16.499999999999996	-0.7	128.55352824724503	1.0704361043077313	-0.0032105928652141
16.499999999999996	-0.6	128.53423854222476	1.070452413581819	-0.0033482922918584776
16.499999999999996	-0.5	128.51751731136915	1.0704649643470248	-0.0034675680355651106
16.499999999999996	-0.4	128.50354881868753	1.070473522621569	-0.0035671449452760705
16.499999999999996	-0.3	128.4924864524641	1.0704776161659026	-0.0036459643506357928
16.499999999999996	-0.2	128.4844524492741	1.070476544471461	-0.0037031840504730008
16.499999999999996	-0.1	128.47953762381593	1.0704694665977286	-0.0037381786838380122
16.499999999999996	0.	128.47780116740992	1.0704553406444859	-0.003750540201387882
16.499999999999996	0.1	128.4792704258272	1.0704337480356116	-0.0037400790380798365
16.499999999999996	0.2	128.4839406852591	1.0704015135112002	-0.0037068242252721994
16.499999999999996	0.3	128.4917750446544	1.0703596283817092	-0.00365102543637923
16.499999999999996	0.4	128.5027042623737	1.070306491227342	-0.0035731543155370516
16.499999999999996	0.5	128.51662666710567	1.0702414620357672	-0.0034739059383281923
16.499999999999996	0.6	128.53340805931126	1.0701642201686923	-0.003354201173552533
16.499999999999996	0.7	128.55288163657272	1.0702575338222573	-0.003215188566833338
16.499999999999996	0.8	128.5748480120593	1.0703929420228064	-0.003058267558685244
16.499999999999996	0.9	128.5990722144779	1.0705529008646408	-0.002885006732351732
16.499999999999996	1.	128.62529541928313	1.0707236267611222	-0.002697275586904486
16.499999999999996	1.1	128.6536289490917	1.0708599386630908	-0.0024946276234087544
16.499999999999996	1.2	128.68298469338924	1.0710254909965613	-0.002284095933610158
16.499999999999996	1.3	128.71334115686696	1.0711916464130695	-0.002066039267126408
16.499999999999996	1.4	128.74431266104082	1.071341210414829	-0.0018432621813052642
16.499999999999996	1.5	128.77547313765356	1.0714609609371166	-0.001618835966190434
16.499999999999996	1.6	128.80636032598704	1.0715406106553758	-0.001396089272394655
16.499999999999996	1.7	128.83647800502524	1.0715708549493854	-0.0011786134928980698
16.499999999999996	1.8	128.86529539948418	1.0715446818247756	-0.0009702673364133576
16.499999999999996	1.9	128.89224647232504	1.0714941189720264	-0.0007751815582656973
16.499999999999996	2.	128.91672906251196	1.0713981910838584	-0.0005977651515084188
16.499999999999996	2.1	128.93810378143496	1.071260675897605	-0.00044271017228943513
16.499999999999996	2.2	128.95569267287866	1.0710997086887346	-0.0003149978776118296
16.499999999999996	2.3	128.96877778343355	1.0709453318258966	-0.00021990479355300796
16.499999999999996	2.4	128.976598716551	1.0708435243440704	-0.00016300694532299202
16.499999999999996	2.5	128.97835065665174	1.0708585591236215	-0.00015019282379903805
16.499999999999996	2.6	128.9731818810897	1.0712342560505874	-0.000187662813911681
16.499999999999996	2.7	128.9601904864149	1.0719487913210628	-0.00028193492692204364
16.499999999999996	2.8	128.93842105313706	1.072967715415217	-0.00043985784435800895
16.499999999999996	2.9	128.9068589472096	1.07438743395943	-0.0006686167285549719
16.499999999999996	3.	128.86442633849677	1.0768932987153335	-0.0009757396237822444
16.499999999999996	3.1	128.80997590117417	1.0806790352079645	-0.0013691064186152554
16.499999999999996	3.2	128.74228385819853	1.0860354537938974	-0.001856958174373386
16.499999999999996	3.3	128.66002766299505	1.093424755791915	-0.002447905753413889
16.499999999999996	3.4	128.56154950950454	1.1033594074108635	-0.003152595147487865
16.499999999999996	3.5	128.4460077189912	1.1165159824045077	-0.003976343217904441
16.499999999999996	3.6	128.31116180083472	1.1339946553376024	-0.004932798143800687
16.499999999999996	3.7	128.15564663705064	1.1563040989882438	-0.006029573832640382
16.499999999999996	3.8	127.9775836186406	1.1847663152693286	-0.007277318466303693
16.499999999999996	3.9	127.77443068433371	1.2211988398997846	-0.008689733541049882
16.499999999999996	4.	127.54417648427392	1.2665770218089278	-0.010276851161270095
16.499999999999996	4.1	127.28433157332262	1.3230162300772292	-0.012050645706376241
16.499999999999996	4.2	126.99215432872805	1.3927756513863727	-0.014023566640467887
16.499999999999996	4.3	126.66461012580072	1.4785306382241998	-0.01620855358053329
16.499999999999996	4.4	126.29832771161384	1.5834447612318172	-0.01861910813874721
16.499999999999996	4.5	125.88955676748854	1.7112427796816405	-0.021269126923611985
16.499999999999996	4.6	125.4340834553865	1.8663446834715103	-0.024173130558161574
16.499999999999996	4.7	124.92715699524817	2.0539840796168534	-0.02734619517673894
16.499999999999996	4.8	124.36340906739318	2.2803364442914074	-0.030803934304985833
16.499999999999996	4.9	123.73671737221211	2.5527204839940794	-0.03456259730147541
16.499999999999996	5.	123.04006683002389	2.879824276469634	-0.038639113532029326
16.65	-5.	123.61084642165572	1.3956866685624476	-0.035370420188364594
16.65	-4.9	124.22149930223821	1.3251202439897583	-0.031739422623588
16.65	-4.8	124.77358991095915	1.2686516159263164	-0.028383647380089326
16.65	-4.7	125.27259158891177	1.2236388472541222	-0.02528907357936152
16.65	-4.6	125.72333506402315	1.1879163561734742	-0.02244221933838069
16.65	-4.5	126.13009582913854	1.1597150606422844	-0.01983008693600828
16.65	-4.4	126.49668585534138	1.1375879607183208	-0.01744013531120497
16.65	-4.3	126.8265206093681	1.1203463891898053	-0.015260217010199677
16.65	-4.2	127.1226600612025	1.1070235511253657	-0.01327867108452116
16.65	-4.1	127.38787817712208	1.0968267512351986	-0.011484158167526634
16.65	-4.	127.62468613254859	1.0891078769440696	-0.00986577712323399
16.65	-3.9	127.83536842274493	1.083340342081712	-0.008413009675561108
16.65	-3.8	128.02201227122342	1.0790969887786446	-0.007115709288532859
16.65	-3.7	128.18615833258713	1.0779853613479702	-0.005966345831854989
16.65	-3.6	128.3306109305384	1.0767898450878874	-0.004951385469505942
16.65	-3.5	128.45581655922567	1.0765932982988602	-0.004062212683094899
16.65	-3.4	128.56390743589523	1.076005437203463	-0.003293047759132542
16.65	-3.3	128.65668133248232	1.0753771921126258	-0.0026306456769133943
16.65	-3.2	128.73457483420148	1.0747912509915238	-0.002072326424108678
16.65	-3.1	128.7991335611054	1.0742584245226396	-0.0016081834095300444
16.65	-3.	128.8515334292936	1.073775692627862	-0.0012305751882818947
16.65	-2.9	128.89284857118844	1.0733490435912074	-0.0009322961166339187
16.65	-2.8	128.92409053095002	1.0729806747777104	-0.000706426856134354
16.65	-2.7	128.9462139264352	1.0726698915932218	-0.0005463295349151034
16.65	-2.6	128.96012113713647	1.0724139990543335	-0.0004456403860349442
16.65	-2.5	128.96666664765004	1.0722087296608436	-0.000398265256964795
16.65	-2.4	128.9666600987202	1.0720493559853423	-0.00039837417764565335
16.65	-2.3	128.9608699147077	1.0719304267263396	-0.00044039636041032053
16.65	-2.2	128.95002582725044	1.0718462176467938	-0.0005190157095336309
16.65	-2.1	128.9348205286581	1.0717914241321864	-0.0006291667400286638
16.65	-2.	128.91591191833473	1.0717609731407265	-0.0007660307971658099
16.65	-1.9	128.89392453151794	1.0717502006188795	-0.0009250313698099932
16.65	-1.8	128.86945076616024	1.0717550045118571	-0.0011018314950252562
16.65	-1.7	128.84305189677448	1.071804970502626	-0.001292329452751477
16.65	-1.6	128.81525888528097	1.0718619381582073	-0.0014926562639179033
16.65	-1.5	128.78657295105197	1.0719174055508915	-0.0016991720555277062
16.65	-1.4	128.75746604635071	1.0719697870525238	-0.0019084636895661793
16.65	-1.3	128.7283811537625	1.072018100251512	-0.002117342101471459
16.65	-1.2	128.69971991376678	1.0720743536570296	-0.0023228398934698885
16.65	-1.1	128.67187976369488	1.0721134972416735	-0.002522299270590306
16.65	-1.	128.64521784523376	1.0721473007759812	-0.0027131040962873124
16.65	-0.9	128.62006218627533	1.072176651769098	-0.0028929357981809928
16.65	-0.8	128.59671459496354	1.0721994063970044	-0.0030621874955583488
16.65	-0.7	128.57543941434076	1.0718984706808783	-0.0032136837370547403
16.65	-0.6	128.5561469787795	1.0722833458491436	-0.003348608296102564
16.65	-0.5	128.53974228878005	1.07229673078254	-0.0034654797544984833
16.65	-0.4	128.52603850463603	1.0723060080321716	-0.003563048100582519
16.65	-0.3	128.51518608092752	1.0723107503041547	-0.0036402757632763207
16.65	-0.2	128.5073049219936	1.0723102634575525	-0.003696337447888937
16.65	-0.1	128.5024840745031	1.072303705283133	-0.003730620443023523
16.65	0.	128.5007815611783	1.0722900906500854	-0.0037427255628250233
16.65	0.1	128.50222408714635	1.072269012003943	-0.003732467344217746
16.65	0.2	128.50680695130941	1.0722374407754671	-0.0036998750379853822
16.65	0.3	128.51449383668754	1.072196288734233	-0.0036451943594282225
16.65	0.4	128.52521665927685	1.0721440736039085	-0.003568888628186887
16.65	0.5	128.53887553946714	1.0720801579600732	-0.0034716400367557406
16.65	0.6	128.5553386574142	1.0720042681091968	-0.0033543523043938032
16.65	0.7	128.57480866826293	1.0717272355920215	-0.0032181525014545135
16.65	0.8	128.59639853452867	1.0721797417077426	-0.0030644122382332464
16.65	0.9	128.62020928696197	1.0723309868341175	-0.002891851145540929
16.65	1.	128.64598684489115	1.0724931859170113	-0.00270756263049334
16.65	1.1	128.67343682515013	1.0726625924622226	-0.0025111001210177033
16.65	1.2	128.7022355370089	1.0728295190433244	-0.0023047545134774992
16.65	1.3	128.73202519521763	1.0729777631649142	-0.0020911168770100397
16.65	1.4	128.76240839201085	1.0731188154382778	-0.0018728644020975273
16.65	1.5	128.79297582313563	1.0732311473650498	-0.0016530073723062724
16.65	1.6	128.823273876055	1.0733048519262525	-0.0014348078882780186
16.65	1.7	128.85281560417775	1.0733310578500834	-0.0012217850884188464
16.65	1.8	128.881080206198	1.073303041379603	-0.0010177198276818816
16.65	1.9	128.90751230169897	1.073251779613031	-0.0008266590828046143
16.65	2.	128.93152110573402	1.073157038423858	-0.0006529218695601781
16.65	2.1	128.9524793624165	1.0730225351585716	-0.0005011043849835126
16.65	2.2	128.96972221961153	1.0728655302187917	-0.00037608535263476857
16.65	2.3	128.98254523554832	1.072715618107594	-0.00028302930510764636
16.65	2.4	128.99020249087337	1.0726163069578831	-0.0002274024219603675
16.65	2.5	128.9919049427621	1.0726297738236212	-0.00021496795368106808
16.65	2.6	128.9868174460859	1.0729922046411104	-0.0002517962749297338
16.65	2.7	128.97405570314478	1.0736804674424434	-0.00034427157588298035
16.65	2.8	128.9526828901444	1.0746625351127932	-0.0004990939552488808
16.65	2.9	128.9217051613596	1.076030767933645	-0.0007232977463772581
16.65	3.	128.88006606725162	1.0784354170888264	-0.0010242526841960885
16.65	3.1	128.82664155921987	1.0820780707297502	-0.0014096710414105585
16.65	3.2	128.76023301720957	1.0872315730424873	-0.001887618201670934
16.65	3.3	128.67953755799255	1.0943485716279895	-0.002466583772392743
16.65	3.4	128.5831805801987	1.1039106104632879	-0.0031578807336130887
16.65	3.5	128.46950490998657	1.1165433179823196	-0.003964588857812578
16.65	3.6	128.33762303377011	1.1330236714478872	-0.004900014333410113
16.65	3.7	128.18478991087352	1.1548055287237844	-0.005975519618358495
16.65	3.8	128.01033958899242	1.1820619839757285	-0.007196666873272901
16.65	3.9	127.81119928950243	1.2172031632506304	-0.008579799720621305
16.65	4.	127.58552646396957	1.2608217748615829	-0.010133923484302844
16.65	4.1	127.33089243067195	1.315064485264827	-0.011870744838934808
16.65	4.2	127.04462407332171	1.3820986587920316	-0.013802433251705075
16.65	4.3	126.72376355280127	1.464491121489715	-0.01594164431465312
16.65	4.4	126.36503129964552	1.5652722074647158	-0.018301548510835625
16.65	4.5	125.96477604537424	1.688013428931896	-0.02089574770934277
16.65	4.6	125.51889467388403	1.836959533140572	-0.0237384486413786
16.65	4.7	125.02278381586775	2.017110135259699	-0.026844323815367072
16.65	4.8	124.47122735408095	2.23438263072984	-0.030228653173712698
16.65	4.9	123.85828226030857	2.495801592306208	-0.0339073353068674
16.65	5.	123.17716775140343	2.809665035564919	-0.03789684160865926
16.8	-5.	123.72967105330733	1.384984466215215	-0.03471870622887088
16.8	-4.9	124.3274614457702	1.317263076683389	-0.031162305027573445
16.8	-4.8	124.86808546837179	1.2630428788617678	-0.02787528275570387
16.8	-4.7	125.35685216886291	1.2198002423666736	-0.024844018488372147
16.8	-4.6	125.79845377913716	1.1854695557522774	-0.02205529202216463
16.8	-4.5	126.19705488118439	1.158355159117903	-0.01949638145596627
16.8	-4.4	126.55636121831145	1.137070644898131	-0.017155023998066392
16.8	-4.3	126.87969827489414	1.1204792042342433	-0.015019365433807
16.8	-4.2	127.17005334945121	1.1076496767463908	-0.013077980107280915
16.8	-4.1	127.43012880468662	1.0978255702373616	-0.011319776514778194
16.8	-4.	127.6623762942289	1.090383966927746	-0.00973408682640371
16.8	-3.9	127.86902657129258	1.0848193571047489	-0.008310618018694624
16.8	-3.8	128.05211881461418	1.080721571822437	-0.007039439534639522
16.8	-3.7	128.21340225906303	1.0792683376628531	-0.005914061073823482
16.8	-3.6	128.35464259763228	1.0788201765107317	-0.004917920221561248
16.8	-3.5	128.47761270534724	1.0782828399036077	-0.00404814371576092
16.8	-3.4	128.58416469084705	1.0776719482031751	-0.003291398230142536
16.8	-3.3	128.6748644962584	1.0770940035820047	-0.0026443091108164733
16.8	-3.2	128.75130255458103	1.0765370763263036	-0.002097105200549138
16.8	-3.1	128.81467021202246	1.076012293188711	-0.0016422307626429867
16.8	-3.	128.86610100309795	1.0755424989087317	-0.0012721539111740943
16.8	-2.9	128.90666077573917	1.0751206908639688	-0.000979815942969902
16.8	-2.8	128.93732770995774	1.0747627570603413	-0.0007584385751693724
16.8	-2.7	128.95904504291292	1.074461075889019	-0.0006015181715957676
16.8	-2.6	128.97269832511287	1.0742127932058452	-0.0005028194223844276
16.8	-2.5	128.97912540189603	1.0740142470986882	-0.00045637110803117137
16.8	-2.4	128.97912095856202	1.073860315085966	-0.0004564631810964892
16.8	-2.3	128.97343911780632	1.0737457911386628	-0.0004976366497777517
16.8	-2.2	128.96279588006834	1.0736654746713725	-0.000574680419611685
16.8	-2.1	128.94787163674135	1.073613821378217	-0.0006826303515702851
16.8	-2.	128.92931199780614	1.0735859403067707	-0.0008167645419616953
16.8	-1.9	128.9077299867756	1.0735773749039765	-0.0009725981811651036
16.8	-1.8	128.88370715417983	1.073584100095104	-0.0011458803368469724
16.8	-1.7	128.85778761619417	1.073641481761797	-0.0013325908928446418
16.8	-1.6	128.83050645553607	1.0736988801693315	-0.0015289373229944898
16.8	-1.5	128.8023488625721	1.0737549008017027	-0.0017313518747664024
16.8	-1.4	128.77377819875747	1.0738079556920184	-0.0019364887936020262
16.8	-1.3	128.74522065325095	1.0738657297021632	-0.002141221851303783
16.8	-1.2	128.71709610708987	1.0739065053218724	-0.0023426974880702764
16.8	-1.1	128.68977048500457	1.0739461480322632	-0.0025381951713897254
16.8	-1.	128.66360167280428	1.073981165072837	-0.002725206423593883
16.8	-0.9	128.63891163849604	1.074011744279744	-0.002901461701575573
16.8	-0.8	128.615993830222	1.0740380985270122	-0.0030649027036177383
16.8	-0.7	128.5951157136333	1.0740604363535624	-0.003213662000824326
16.8	-0.6	128.57650780193424	1.0740788266357697	-0.0033461356265171802
16.8	-0.5	128.56037926083022	1.074093219277131	-0.0034608749025581732
16.8	-0.4	128.54690724490237	1.0741033701745266	-0.0035566563202653473
16.8	-0.3	128.53623919130763	1.0741088233107234	-0.0036324641960228006
16.8	-0.2	128.5284925584932	1.0737533143526434	-0.0036899062169201413
16.8	-0.1	128.52375457802114	1.073755730517405	-0.0037234945851105997
16.8	0.	128.5220820439649	1.0737455841749863	-0.0037353494912064113
16.8	0.1	128.52350108777037	1.0737224986393414	-0.003725289652311354
16.8	0.2	128.52800702709507	1.0736834847459988	-0.003693344697705282
16.8	0.3	128.53556419165625	1.073997565796958	-0.0036372535112674624
16.8	0.4	128.54610581508481	1.0739460164895434	-0.003562343661253891
16.8	0.5	128.55953392092508	1.0738829186838927	-0.003466874389412131
16.8	0.6	128.57571927697037	1.0738079645334722	-0.0033517308847977184
16.8	0.7	128.59450133254023	1.0738935547251174	-0.0032180167552973444
16.8	0.8	128.6156855873151	1.0740183661545757	-0.00306707355710315
16.8	0.9	128.6390540197734	1.0741597493796746	-0.002900413044871108
16.8	1.	128.66434917570936	1.074313528723252	-0.002719827355033318
16.8	1.1	128.69128481630193	1.0744740640193413	-0.002527318686057699
16.8	1.2	128.71954320573738	1.0746342183824993	-0.0023251218055612855
16.8	1.3	128.7487675224844	1.0747871872501094	-0.002115743675712845
16.8	1.4	128.77858697838116	1.074913104786333	-0.001901901648142603
16.8	1.5	128.8085790404008	1.0750184175770698	-0.0016864979813514067
16.8	1.6	128.8383055728906	1.0750864790292383	-0.0014727299988207786
16.8	1.7	128.8672886323629	1.0751088289004258	-0.0012640463966857602
16.8	1.8	128.8950239483284	1.0750721862419255	-0.0010641521608168569
16.8	1.9	128.92095270944785	1.0750202633307424	-0.0008770126936829079
16.8	2.	128.94450205787544	1.0749267154020572	-0.0007068593408614439
16.8	2.1	128.9650566130664	1.0747949859729715	-0.0005581947199347331
16.8	2.2	128.9819640642362	1.074642169502539	-0.0004357950123701007
16.8	2.3	128.99453290795387	1.0744962570142604	-0.00034472422197560394
16.8	2.4	129.00203170155035	1.0743993657315514	-0.0002903330557339056
16.8	2.5	129.00368650275956	1.0744113357849585	-0.00027826512176269344
16.8	2.6	128.99867823718552	1.074761102205116	-0.00031446443403306684
16.8	2.7	128.98613974903535	1.0754244796412138	-0.00040518208179618834
16.8	2.8	128.9651521941514	1.0763710600602963	-0.0005569814238310673
16.8	2.9	128.93474166807158	1.0776902103258408	-0.0007767430036009423
16.8	3.	128.89387267904067	1.0799984383875483	-0.001071683858380643
16.8	3.1	128.8414367579906	1.0835114944564452	-0.0014493536722635352
16.8	3.2	128.77627357238444	1.0884713620745288	-0.0019176464725545236
16.8	3.3	128.69710047486856	1.0953128332052415	-0.0024849252942021616
16.8	3.4	128.60257473233196	1.10451163786243	-0.003159860859627316
16.8	3.5	128.4909223558673	1.1170269730478424	-0.003953345841111764
16.8	3.6	128.36144937173745	1.1326530426152885	-0.004869481903061069
16.8	3.7	128.21205932516125	1.153497006189241	-0.005923047988863088
16.8	3.8	128.0407500712377	1.1795613916251284	-0.0071181976008833515
16.8	3.9	127.84549977037129	1.2134847905546309	-0.008472799634933584
16.8	4.	127.62426741370977	1.2554257730679836	-0.009994779187832842
16.8	4.1	127.3746828691877	1.3075745596885042	-0.01169558256242968
16.8	4.2	127.09413898762003	1.3720111209266008	-0.01358710754582716
16.8	4.3	126.77975220176357	1.4511986713134917	-0.015681731538890072
16.8	4.4	126.42833053838608	1.5480412754534854	-0.01799230750496223
16.8	4.5	126.0363123944078	1.6659705771954378	-0.02053218071804216
16.8	4.6	125.59971774206159	1.8090458500890918	-0.023315159070759782
16.8	4.7	125.11406844981025	1.9820594488862895	-0.026355614484540046
16.8	4.8	124.57429273738009	2.1906968328641483	-0.029668492407383805
16.8	4.9	123.97464034876089	2.441667050348201	-0.03326929866336993
16.8	5.	123.30853234964003	2.7429253028192875	-0.03717409770846686
16.95	-5.	123.84344694050904	1.3748931890319085	-0.034083494261607214
16.95	-4.9	124.42879301633506	1.3098734080581949	-0.030599796341525203
16.95	-4.8	124.95831403459115	1.2577963948038189	-0.02737982605582258
16.95	-4.7	125.43717100229284	1.2162416889510297	-0.024410237242635816
16.95	-4.6	125.86992115723429	1.1832329205833076	-0.021678173841244285
16.95	-4.5	126.26061319996643	1.157153324085968	-0.019171159835455052
16.95	-4.4	126.61286282925077	1.136671474450722	-0.01687718216931043
16.95	-4.3	126.92990297918489	1.120699099704396	-0.014784662462058064
16.95	-4.2	127.21464922421161	1.1083405731446732	-0.012882429419552463
16.95	-4.1	127.46973744359904	1.0988716762292512	-0.011159630054848402
16.95	-4.	127.69756144995382	1.0916943772208896	-0.009605818891594346
16.95	-3.9	127.90030011998066	1.086323248139351	-0.00821092199226872
16.95	-3.8	128.07994626912358	1.0823642650455838	-0.006965218979117584
16.95	-3.7	128.23822050147476	1.081283230469893	-0.005860082901129276
16.95	-3.6	128.37669409073698	1.0805145474115818	-0.0048869495856174675
16.95	-3.5	128.49782596025582	1.0799511605992222	-0.004031817284323048
16.95	-3.4	128.60209475642745	1.0793888535886254	-0.0032919862659531677
16.95	-3.3	128.69111845223733	1.078824303811075	-0.002657811548624208
16.95	-3.2	128.76614938928267	1.0782808702664397	-0.0021215165872837307
16.95	-3.1	128.82836239288153	1.0777628455820718	-0.0016756689878333116
16.95	-3.	128.87885227093426	1.0773055619606566	-0.0013129379059753036
16.95	-2.9	128.91866506847663	1.076908612816311	-0.0010263490128321236
16.95	-2.8	128.9487737334636	1.0765606240820205	-0.0008093530182327509
16.95	-2.7	128.9700971257857	1.0762674299667196	-0.0006555310366265308
16.95	-2.6	128.98350358429994	1.0760267760174713	-0.0005587726113668624
16.95	-2.5	128.98981558165377	1.0758344810602978	-0.0005132304164203443
16.95	-2.4	128.9898131433042	1.075685819396	-0.0005133063168561054
16.95	-2.3	128.9842365027476	1.0755756541577455	-0.0005536507770763817
16.95	-2.2	128.97378854799325	1.0754987417907955	-0.0006291586248929788
16.95	-2.1	128.95913686764197	1.0754501791133464	-0.0007349630711437141
16.95	-2.	128.94091596994943	1.0754248509700233	-0.000866434802653273
16.95	-1.9	128.91972751563347	1.0754183976194724	-0.0010191792771274775
16.95	-1.8	128.89614249960584	1.07542690534342	-0.0011890298897534266
16.95	-1.7	128.87070201521422	1.0754711531148473	-0.0013720918289606386
16.95	-1.6	128.8439178762987	1.0755288795752165	-0.001564555626738075
16.95	-1.5	128.81627330337616	1.0755853991851723	-0.0017629691985876841
16.95	-1.4	128.7882185381637	1.0756438683729073	-0.0019640527403342496
16.95	-1.3	128.76017896948812	1.075700482961821	-0.0021647727069356686
16.95	-1.2	128.73255976456363	1.0757537499354441	-0.0023622415918973603
16.95	-1.1	128.70574092288314	1.0757871382297424	-0.0025538719376373576
16.95	-1.	128.68005074784512	1.0758233109116304	-0.0027371832701442913
16.95	-0.9	128.65581263390987	1.075855065649563	-0.002909950659371637
16.95	-0.8	128.633314674732	1.0758825688256763	-0.003070156225011394
16.95	-0.7	128.6128192021282	1.075906004194593	-0.0032159707002936844
16.95	-0.6	128.59455286128718	1.0759253968268183	-0.0033458193630252226
16.95	-0.5	128.57872072930041	1.075940701369575	-0.0034582831393212537
16.95	-0.4	128.5654966589848	1.0759516456350013	-0.0035521631192795347
16.95	-0.3	128.5550252999645	1.0759577900823274	-0.0036264638511785754
16.95	-0.2	128.54742188711123	1.0759585047381108	-0.003680394150153834
16.95	-0.1	128.54277196818214	1.075953003733531	-0.003713366779979228
16.95	0.	128.54113119805896	1.0759403633356328	-0.003724999390943661
16.95	0.1	128.5425251505976	1.075920201386566	-0.0037151150197696544
16.95	0.2	128.5469491232387	1.0758897144995956	-0.003683743056976026
16.95	0.3	128.55436802734923	1.0758497722649167	-0.0036311205154070936
16.95	0.4	128.56471623134067	1.0757989725360062	-0.00355769312516002
16.95	0.5	128.5778974760495	1.0757367660957584	-0.003464117207192219
16.95	0.6	128.5937848332899	1.0756628745244825	-0.003351261113108555
16.95	0.7	128.6122205919357	1.0757447439258385	-0.0032202073487657933
16.95	0.8	128.63301396761773	1.0758630023656224	-0.0030722708743697452
16.95	0.9	128.6559504858481	1.0759970211758514	-0.0029089367087630214
16.95	1.	128.6807775380189	1.0761427860190054	-0.002731960958548458
16.95	1.1	128.70721409649838	1.076294865240726	-0.002543307165773225
16.95	1.2	128.73494094119212	1.0764536933304498	-0.00234516619739558
16.95	1.3	128.76363054584985	1.076588918306328	-0.0021400065481827647
16.95	1.4	128.79290042123674	1.0767053446959949	-0.0019304435551298002
16.95	1.5	128.82233707063673	1.0768009567873946	-0.0017193817934924825
16.95	1.6	128.85150896800653	1.0768636863325867	-0.0015099337689402914
16.95	1.7	128.87994987852124	1.0768824822099248	-0.0013054796047381328
16.95	1.8	128.9071580512477	1.076857793969225	-0.0011096046909576489
16.95	1.9	128.93259850800175	1.076805258853284	-0.0009262864836223645
16.95	2.	128.9557021905634	1.0767128064084943	-0.000759625100835392
16.95	2.1	128.97586545885122	1.0765837921916557	-0.0006140299369015532
16.95	2.2	128.99244743571282	1.0764348210697108	-0.0004941831208397397
16.95	2.3	129.0047699359492	1.0762926904832568	-0.00040504517092994005
16.95	2.4	129.01211530469067	1.0761980741503976	-0.00035185553121554886
16.95	2.5	129.0137242073002	1.0762086350603965	-0.0003401415624240088
16.95	2.6	129.00879318168236	1.0765463047149524	-0.00037572417030422474
16.95	2.7	128.9964716703458	1.0771860001461278	-0.0004647247079048282
16.95	2.8	128.97585857930744	1.0780989105705032	-0.0006135713439855781
16.95	2.9	128.9459985472977	1.0793711198134304	-0.0008290010390523579
16.95	3.	128.90587715738133	1.0815874833988062	-0.0011180765633437683
16.95	3.1	128.85441449389455	1.0849565838138346	-0.0014882366601641356
16.95	3.2	128.79045610168723	1.0897355013300682	-0.0019471162888544825
16.95	3.3	128.71275693929374	1.096323970816826	-0.002502946867041103
16.95	3.4	128.62000752541047	1.1051779992097295	-0.003164208653250348
16.95	3.5	128.5107939494838	1.116900069807258	-0.003939591219854979
16.95	3.6	128.38330915903867	1.1322542042589987	-0.004839939628396657
16.95	3.7	128.23690320806264	1.1523164541077335	-0.005868896179294425
16.95	3.8	128.06887040178918	1.1776758891851387	-0.007041850275327728
16.95	3.9	127.87739211314889	1.2100298972660255	-0.008368648787458693
16.95	4.	127.66046468346138	1.250370831751411	-0.00985930621587846
16.95	4.1	127.41577439321532	1.3005227890913318	-0.011525016417004224
16.95	4.2	127.1407776766163	1.3624824884844173	-0.013377412406324165
16.95	4.3	126.83266304067394	1.4386140055818402	-0.015428598923851643
16.95	4.4	126.48831742817879	1.531705685093499	-0.017691161627916716
16.95	4.5	126.10427822220487	1.645044204798026	-0.020178087240927
16.95	4.6	125.67667272715533	1.782521144720107	-0.022902899706442957
16.95	4.7	125.20113946593047	1.948745366249085	-0.025879661326389063
16.95	4.8	124.67276495270477	2.149148751491637	-0.02912296351924698
16.95	4.9	124.0859629599575	2.390166197702925	-0.03264791867170216
16.95	5.	123.4343547770817	2.6794143262448955	-0.036470252003579194
17.099999999999998	-5.	123.95233457778482	1.3653798267559267	-0.03346427260070502
17.099999999999998	-4.9	124.52563732984756	1.3029303380509276	-0.03005144292891925
17.099999999999998	-4.8	125.0444087769127	1.2528893658428188	-0.026896844668779493
17.099999999999998	-4.7	125.51366380018939	1.2129441808463213	-0.02398742144407997
17.099999999999998	-4.6	125.93783687124933	1.1812004309797572	-0.02131057080509699
17.099999999999998	-4.5	126.32086840356186	1.1561022867669237	-0.01885415355539174
17.099999999999998	-4.4	126.66627303496642	1.136385449515302	-0.016606394012598003
17.099999999999998	-4.3	126.97721082255141	1.1210015869963712	-0.014555939687561407
17.099999999999998	-4.2	127.25651879196325	1.1090937453187593	-0.01269186870193192
17.099999999999998	-4.1	127.50676935098649	1.0999635448560952	-0.011003597308175076
17.099999999999998	-4.	127.73030173115139	1.093038320455051	-0.009480877214821737
17.099999999999998	-3.9	127.92924479464291	1.0878517318785583	-0.008113847799170404
17.099999999999998	-3.8	128.1055465428085	1.0840251273243666	-0.0068929935001181
17.099999999999998	-3.7	128.26089863172356	1.082975459351104	-0.005809803891598934
17.099999999999998	-3.6	128.39709853818448	1.0821883407895427	-0.004854429361566265
17.099999999999998	-3.5	128.5157295889605	1.0816707714862446	-0.00401786161818273
17.099999999999998	-3.4	128.61808582689162	1.0811200995665615	-0.0032927461182935304
17.099999999999998	-3.3	128.70548254528785	1.0805683875453838	-0.0026711660527547337
17.099999999999998	-3.2	128.77914728541816	1.080038100237232	-0.0021455022425852406
17.099999999999998	-3.1	128.8402375220727	1.0795345959852227	-0.0017084238001729337
17.099999999999998	-3.	128.88981368067033	1.0790892019431624	-0.0013528597674491664
17.099999999999998	-2.9	128.92890763639681	1.0786964366249663	-0.0010719706451074278
17.099999999999998	-2.8	128.95847410504348	1.0783580081881894	-0.0008592493529057388
17.099999999999998	-2.7	128.97941457424807	1.078073501587852	-0.0007084481167043584
17.099999999999998	-2.6	128.9925811059791	1.07784006541047	-0.0006135854919353482
17.099999999999998	-2.5	128.99878124084384	1.0776538298607647	-0.0005689275979229268
17.099999999999998	-2.4	128.99878071875332	1.07751019943845	-0.0005689881690441288
17.099999999999998	-2.3	128.99330627359026	1.077404147885062	-0.0006085241739843001
17.099999999999998	-2.2	128.98304804503766	1.0773305748456323	-0.0006825321156725735
17.099999999999998	-2.1	128.96866154254283	1.077284536026582	-0.0007862435560431202
17.099999999999998	-2.	128.9507694359254	1.0772615717279166	-0.0009151193374578419
17.099999999999998	-1.9	128.929963312977	1.077257018448421	-0.0010648499413926198
17.099999999999998	-1.8	128.90680359389663	1.0772671710453778	-0.001231352371515268
17.099999999999998	-1.7	128.88182167735917	1.0773185131802734	-0.0014107635849010865
17.099999999999998	-1.6	128.85552026621096	1.0773766108660539	-0.001599438646773338
17.099999999999998	-1.5	128.8283720129227	1.0774355380627867	-0.0017939483970754039
17.099999999999998	-1.4	128.8008182656378	1.0774980477420115	-0.0019910861837157436
17.099999999999998	-1.3	128.77328521037683	1.0775484529100936	-0.0021878996238768444
17.099999999999998	-1.2	128.7461651307265	1.0775946475860678	-0.0023815333224627908
17.099999999999998	-1.1	128.71982305488206	1.0776440426301122	-0.002569344728314894
17.099999999999998	-1.	128.6946046334782	1.0776742688615855	-0.002749046578845442
17.099999999999998	-0.9	128.67080530299563	1.0777071342405122	-0.002918411473558497
17.099999999999998	-0.8	128.6487149538142	1.0777357273371138	-0.0030754609741218547
17.099999999999998	-0.7	128.62859095228063	1.0777602067771	-0.003218402891630138
17.099999999999998	-0.6	128.61065619905685	1.0777805614813758	-0.0033456909830864388
17.099999999999998	-0.5	128.59511180068492	1.0777967308349616	-0.0034559353890688555
17.099999999999998	-0.4	128.58212840645362	1.0778084327802162	-0.003547960732068218
17.099999999999998	-0.3	128.57184797603742	1.0778152412690076	-0.0036207914957564237
17.099999999999998	-0.2	128.56438357110403	1.0778165186020203	-0.0036736523756424402
17.099999999999998	-0.1	128.55981910693993	1.0778115168893407	-0.0037059681309933035
17.099999999999998	0.	128.55820914561448	1.0777993588173729	-0.0037173643526414533
17.099999999999998	0.1	128.55957871407534	1.0777796503175239	-0.0037076681602695918
17.099999999999998	0.2	128.56392311078488	1.0777496847024963	-0.0036769090756815746
17.099999999999998	0.3	128.5712077889638	1.0777103239232986	-0.0036253200213397785
17.099999999999998	0.4	128.58136822742057	1.077660242479027	-0.003553338801804768
17.099999999999998	0.5	128.5943098467691	1.077598882562171	-0.0034616095324118117
17.099999999999998	0.6	128.60990792049552	1.0775260274772904	-0.0033509843439854994
17.099999999999998	0.7	128.62800754429023	1.0776043045885046	-0.003222525352158707
17.099999999999998	0.8	128.64842151619962	1.0777163371200231	-0.003077521221246035
17.099999999999998	0.9	128.67093878777297	1.0778433245861265	-0.0029174310387935654
17.099999999999998	1.	128.69531148238792	1.0779814215319448	-0.0027439758088480364
17.099999999999998	1.1	128.72125662541157	1.0781324190346595	-0.0025590810922335294
17.099999999999998	1.2	128.748482681495	1.0782682812294695	-0.0023649408241921167
17.099999999999998	1.3	128.77664495302085	1.0784034112113545	-0.002163832173887433
17.099999999999998	1.4	128.80537593361893	1.0785209126559892	-0.001958413025588345
17.099999999999998	1.5	128.83427728924056	1.0786033935341095	-0.0017515848865903485
17.099999999999998	1.6	128.86291084604815	1.0786609825090068	-0.0015463492073326014
17.099999999999998	1.7	128.89082553294656	1.0786763131663974	-0.0013460190329006617
17.099999999999998	1.8	128.91752874094294	1.078643457129857	-0.001154153033897454
17.099999999999998	1.9	128.94249520608795	1.0785904482984847	-0.0009745595179031247
17.099999999999998	2.	128.96516659117447	1.0784990840479054	-0.000811300371849507
17.099999999999998	2.1	128.9849497238997	1.0783731041284454	-0.0006686959163345364
17.099999999999998	2.2	129.0012158330726	1.0782279144971483	-0.0005513370392025586
17.099999999999998	2.3	129.01329934822937	1.078089565329691	-0.0004640807351572202
17.099999999999998	2.4	129.0204959855452	1.0779972618313138	-0.0004120594886438435
17.099999999999998	2.5	129.02206064700434	1.0780065079479186	-0.0004006872562805613
17.099999999999998	2.6	129.01720501404063	1.0783325415771685	-0.00043566536375183075
17.099999999999998	2.7	129.0050946307063	1.078949416662283	-0.0005229884313808532
17.099999999999998	2.8	128.98484558199067	1.0798299849062687	-0.0006689516130979189
17.099999999999998	2.9	128.9555206111035	1.081056958055001	-0.000880155586852515
17.099999999999998	3.	128.91612532811075	1.0831856221613236	-0.0011635093698392635
17.099999999999998	3.1	128.86560098370913	1.0864369526595965	-0.0015262538739937229
17.099999999999998	3.2	128.80280927816898	1.0910462817610664	-0.0019759574393511618
17.099999999999998	3.3	128.7265384456067	1.0973818953863201	-0.0025206681296612906
17.099999999999998	3.4	128.6355194551825	1.1059068390562743	-0.003168583481699006
17.099999999999998	3.5	128.5283472993955	1.1171915177529854	-0.003928265638413472
17.099999999999998	3.6	128.4035389501021	1.132012010654421	-0.004808730686221927
17.099999999999998	3.7	128.2596061226428	1.15128303239851	-0.005818441256211058
17.099999999999998	3.8	128.09475297903077	1.1757000548828955	-0.006967567986218526
17.099999999999998	3.9	127.90693311319743	1.2068255340539906	-0.008267267324412176
17.099999999999998	4.	127.69418012496409	1.2456398985336392	-0.009727398791893672
17.099999999999998	4.1	127.45423481730728	1.2938868853385088	-0.0113589101328687
17.099999999999998	4.2	127.18461483378675	1.3534840026400161	-0.013173178111088311
17.099999999999998	4.3	126.88257474945028	1.4267043123655014	-0.015182073383664837
17.099999999999998	4.4	126.54508573005029	1.516214253078516	-0.017397830198004963
17.099999999999998	4.5	126.16877444332387	1.6251740094298839	-0.019833171583169315
17.099999999999998	4.6	125.74986721476652	1.7573231075567435	-0.02250134234930119
17.099999999999998	4.7	125.28413179955206	1.917068545979518	-0.02541606608738083
17.099999999999998	4.8	124.76678802125912	2.109621407563324	-0.028591575305310136
17.099999999999998	4.9	124.19241272386762	2.3411507911693974	-0.03204266018605456
17.099999999999998	5.	123.55481930053526	2.6189621204699876	-0.035784692668038236
17.249999999999996	-5.	124.05648680702168	1.3564131035353313	-0.032860553893093995
17.249999999999996	-4.9	124.61813061405203	1.2964103471036168	-0.02951681036117448
17.249999999999996	-4.8	125.12649176627116	1.2483081003534977	-0.02642595146239742
17.249999999999996	-4.7	125.58644457579422	1.2098933374829954	-0.023575199128098946
17.249999999999996	-4.6	126.00230297831834	1.1793527908001096	-0.020952228065614274
17.249999999999996	-4.5	126.37790374914563	1.155199052114682	-0.018545135156300775
17.249999999999996	-4.4	126.71667479804644	1.1362100540170132	-0.016342432643399997
17.249999999999996	-4.3	127.02169215023785	1.1213852177528594	-0.014333025599390939
17.249999999999996	-4.2	127.29572709789346	1.1099058004190283	-0.012506180944446393
17.249999999999996	-4.1	127.5412864803759	1.1010998142072026	-0.01085156142394751
17.249999999999996	-4.	127.76065428982862	1.09441502149825	-0.009359169299366752
17.249999999999996	-3.9	127.95591347494107	1.0894044802448946	-0.008019324942665244
17.249999999999996	-3.8	128.12896877281895	1.085704174914781	-0.006822712406906396
17.249999999999996	-3.7	128.28148298920797	1.0846841483535172	-0.005760941871338451
17.249999999999996	-3.6	128.4152067446263	1.0839142829254342	-0.004824427240249219
17.249999999999996	-3.5	128.53167742558207	1.0834054822375947	-0.004004442952183822
17.249999999999996	-3.4	128.6321769139275	1.0828659555583044	-0.0032936806730050495
17.249999999999996	-3.3	128.71798754193003	1.0823189167533087	-0.0026844338927634135
17.249999999999996	-3.2	128.79033170181845	1.081808788697174	-0.002169095853388389
17.249999999999996	-3.1	128.85032536403736	1.0813237275546328	-0.001740585013696911
17.249999999999996	-3.	128.8990181591575	1.0808854649873751	-0.0013920146682440005
17.249999999999996	-2.9	128.93741374721228	1.0805030640688074	-0.0011166435292155313
17.249999999999996	-2.8	128.96645353347034	1.0801739109549544	-0.0009080924767048363
17.249999999999996	-2.7	128.98702168084137	1.0798974722673051	-0.0007602434447763536
17.249999999999996	-2.6	128.9999550319905	1.079670889304765	-0.0006672319761399804
17.249999999999996	-2.5	129.00604641988443	1.0794904559569432	-0.0006234378431511488
17.249999999999996	-2.4	129.0060477230284	1.0793515964177232	-0.0006234836901966787
17.249999999999996	-2.3	129.00067256976388	1.079249485712154	-0.0006622308654645644
17.249999999999996	-2.2	128.99059868595333	1.0791791951537277	-0.0007347746527011142
17.249999999999996	-2.1	128.97646984911907	1.0791358185965976	-0.0008364412486386811
17.249999999999996	-2.	128.95889759907587	1.0791148141600218	-0.0009627831470891256
17.249999999999996	-1.9	128.93846264689284	1.0791122589451732	-0.001109572927445802
17.249999999999996	-1.8	128.91571614073305	1.0791240080144462	-0.0012728074512193249
17.249999999999996	-1.7	128.89117975957313	1.0791757670648394	-0.0014487002757880094
17.249999999999996	-1.6	128.86534715270068	1.0792343566257898	-0.0016336777980340573
17.249999999999996	-1.5	128.8386774369473	1.0792992232555036	-0.0018243776503970438
17.249999999999996	-1.4	128.81161598678358	1.079354781495141	-0.0020176998557787616
17.249999999999996	-1.3	128.78457496239108	1.0794059407548389	-0.0022106545491876566
17.249999999999996	-1.2	128.7579397178662	1.0794530221707248	-0.0024004925712757877
17.249999999999996	-1.1	128.73206880530176	1.0794957093290236	-0.0025846736716773934
17.249999999999996	-1.	128.7072939618856	1.0795412560613613	-0.0027608093215230178
17.249999999999996	-0.9	128.68392744401388	1.0795684936749979	-0.002926854266831369
17.249999999999996	-0.8	128.6622329468937	1.0795981253694436	-0.003080824282228582
17.249999999999996	-0.7	128.64246968435427	1.079621587144402	-0.0032209771158776823
17.249999999999996	-0.6	128.6248569167582	1.0796448650616526	-0.003345753298542026
17.249999999999996	-0.5	128.60959192132177	1.0796618599377155	-0.003453832378720923
17.249999999999996	-0.4	128.59684221638508	1.079674277285818	-0.0035440484000973816
17.249999999999996	-0.3	128.586747160455	1.079681712057777	-0.0036154452878181097
17.249999999999996	-0.2	128.5794177126535	1.0796835423513471	-0.003667262989576047
17.249999999999996	-0.1	128.57493620705665	1.0796790219107493	-0.0036989380302129126
17.249999999999996	0.	128.57335613784915	1.079667318913721	-0.0037101038823518524
17.249999999999996	0.1	128.5747020102619	1.079648032840879	-0.003700591491599887
17.249999999999996	0.2	128.57896911046794	1.079618589135606	-0.0036704304071408147
17.249999999999996	0.3	128.58612344422392	1.0795797976729204	-0.0036198497936721
17.249999999999996	0.4	128.59610155970645	1.0795303958908278	-0.003549279524744802
17.249999999999996	0.5	128.6088104938238	1.079469862323009	-0.0034593519077687138
17.249999999999996	0.6	128.62412767705013	1.0793980118751278	-0.003350903210343219
17.249999999999996	0.7	128.64190093488824	1.0794708033015468	-0.003224989168009262
17.249999999999996	0.8	128.66194651697054	1.0795789113165881	-0.0030828318768647903
17.249999999999996	0.9	128.68405672384807	1.07969918259937	-0.0029259060731906227
17.249999999999996	1.	128.70798160261296	1.0798366315877672	-0.0027558849539035795
17.249999999999996	1.1	128.7334641296694	1.0799657363543531	-0.0025747007893075404
17.249999999999996	1.2	128.76019593975562	1.0801013940142354	-0.0023843673676906627
17.249999999999996	1.3	128.78784617723105	1.0802289331544728	-0.0021872625002674843
17.249999999999996	1.4	128.8160538777274	1.0803401692091938	-0.0019859393402656637
17.249999999999996	1.5	128.84442781858104	1.0804235568735407	-0.001783197447785755
17.249999999999996	1.6	128.8725445517572	1.0804703923144814	-0.001582069863297484
17.249999999999996	1.7	128.89994832193025	1.0804824297846949	-0.0013857613579642217
17.249999999999996	1.8	128.92616124379214	1.0804481275665978	-0.001197760035628168
17.249999999999996	1.9	128.95066766592728	1.0803944964970356	-0.0010217986645270419
17.249999999999996	2.	128.97291922077784	1.0803044784972258	-0.0008618552126331142
17.249999999999996	2.1	128.9923332924515	1.0801810933946285	-0.0007221691061692157
17.249999999999996	2.2	129.00829280682396	1.080039464858146	-0.0006072353897752705
17.249999999999996	2.3	129.0201444265792	1.0799047132810244	-0.0005218125874657305
17.249999999999996	2.4	129.02719686976377	1.0798145904476542	-0.00047092866034615863
17.249999999999996	2.5	129.02871887596442	1.0798226006994298	-0.00045988682434369883
17.249999999999996	2.6	129.02393682044806	1.0801375196346612	-0.0004942714667746824
17.249999999999996	2.7	129.01203189312574	1.08073264330514	-0.0005799542921623574
17.249999999999996	2.8	128.99213682126347	1.0815823555935253	-0.0007231007615176675
17.249999999999996	2.9	128.9633321083847	1.0827663778160854	-0.0009301764107818664
17.249999999999996	3.	128.9246420380683	1.0848113161319475	-0.0012079479493948345
17.249999999999996	3.1	128.87502906169362	1.0879438427130879	-0.0015635022108541428
17.249999999999996	3.2	128.81337209122503	1.0923864219547	-0.002004296832743892
17.249999999999996	3.3	128.73849581572577	1.0984850533332633	-0.0025381523225295466
17.249999999999996	3.4	128.6491487333603	1.1066958206009474	-0.00317301178959669
17.249999999999996	3.5	128.5439575662216	1.1175629707367989	-0.003917388451164591
17.249999999999996	3.6	128.42146971809657	1.1318337342402458	-0.0047800584204750664
17.249999999999996	3.7	128.2802144544279	1.150389473481738	-0.005769408270440342
17.249999999999996	3.8	128.1184474216665	1.1739057634147514	-0.006895297103999944
17.249999999999996	3.9	127.93417663296934	1.203859557926208	-0.00816857881596118
17.249999999999996	4.	127.72547256268093	1.2412169177326717	-0.009598954800376593
17.249999999999996	4.1	127.49012849661922	1.2876460227710567	-0.011197133666285629
17.249999999999996	4.2	127.22571677402415	1.3449933298511354	-0.012974279407956818
17.249999999999996	4.3	126.92956602868712	1.4154294042223512	-0.01494193268003544
17.249999999999996	4.4	126.59872049381849	1.5015247829836653	-0.017112072982278126
17.249999999999996	4.5	126.22989502715215	1.6063121255350694	-0.019497178128164316
17.249999999999996	4.6	125.81941758021989	1.7333723158711507	-0.022110152094348086
17.249999999999996	4.7	125.36316768366082	1.8869364816487604	-0.024964411226655825
17.249999999999996	4.8	124.85649876043595	2.0720065545190494	-0.02807388007852335
17.249999999999996	4.9	124.29414405903043	2.294496530571493	-0.03145301345136422
17.249999999999996	5.	123.67010169943046	2.561406847600807	-0.03511682874291218
17.4	-5.	124.1560505055885	1.3479640178874917	-0.03227184986921172
17.4	-4.9	124.70640453700939	1.290290623736709	-0.028995474247600867
17.4	-4.8	125.20468060586511	1.244035271274953	-0.025966774186342544
17.4	-4.7	125.65561854697171	1.2070790921057863	-0.02317324366595956
17.4	-4.6	126.06341661539591	1.1776850744803227	-0.020602824336664112
17.4	-4.5	126.43181169714211	1.154427541839027	-0.018243870162183783
17.4	-4.4	126.76414482985993	1.1361359691432824	-0.016085132691945662
17.4	-4.3	127.06341618722251	1.121849778617218	-0.01411574824859042
17.4	-4.2	127.3322347169452	1.1108772771888056	-0.012325224763247405
17.4	-4.1	127.57334371909697	1.102277716431658	-0.010703447572313628
17.4	-4.	127.78867315894853	1.0958238279988706	-0.009240607751045293
17.4	-3.9	127.98035620395285	1.0909813158093016	-0.007927286495163725
17.4	-3.8	128.15025955433202	1.0874015333307625	-0.006754326671867122
17.4	-3.7	128.30001757555982	1.0864094908742459	-0.005713461386561149
17.4	-3.6	128.43133549926526	1.0856559783935893	-0.004795358896840967
17.4	-3.5	128.54570852484014	1.0851555356616132	-0.00399155248414745
17.4	-3.4	128.64440488005684	1.0846266339254953	-0.003294793973897007
17.4	-3.3	128.7286820986326	1.0840984542633123	-0.002697528399314253
17.4	-3.2	128.79973599770202	1.0835933057208536	-0.0021923214386781846
17.4	-3.1	128.85866217932477	1.0831249864701533	-0.001772197333571349
17.4	-3.	128.9064961005509	1.0826951550557453	-0.0014304419158127982
17.4	-2.9	128.94421313242353	1.0823225395332372	-0.0011604573503738603
17.4	-2.8	128.97274070921776	1.0820025231533634	-0.0009559776411882555
17.4	-2.7	128.99294687777189	1.0817338057162544	-0.0008110117387735635
17.4	-2.6	129.0056534654054	1.0815138495725591	-0.0007198080481113523
17.4	-2.5	129.01163908503221	1.0813389330650693	-0.0006768577689340201
17.4	-2.4	129.01164212737223	1.0812046922880256	-0.0006768896498512006
17.4	-2.3	129.00636349381244	1.0811063859209469	-0.0007148666349075117
17.4	-2.2	128.99646883283037	1.0810391354652609	-0.0007859811934970949
17.4	-2.1	128.98259050191203	1.0809982781497638	-0.0008856514094041749
17.4	-2.	128.9653291824419	1.0809793543763249	-0.0010095173443978329
17.4	-1.9	128.9452552752883	1.080978283940368	-0.0011534376346541472
17.4	-1.8	128.92291019313203	1.0809917062107388	-0.001313482018195913
17.4	-1.7	128.89880682390566	1.081043799640554	-0.0014859402400574841
17.4	-1.6	128.87342563015523	1.081107030746864	-0.0016673081062858613
17.4	-1.5	128.8472275283216	1.0811664719946634	-0.0018543209119347443
17.4	-1.4	128.82064456739982	1.0812216560671857	-0.002043873158381221
17.4	-1.3	128.79408172083973	1.081273504311497	-0.0022330609520892324
17.4	-1.2	128.7679175972122	1.0813213975380052	-0.0024191937503673343
17.4	-1.1	128.74250447945127	1.0813650072126109	-0.002599780405729977
17.4	-1.	128.7181682811877	1.0814042184606194	-0.002772527104411667
17.4	-0.9	128.69520846260266	1.0814459340317057	-0.0029352898753788725
17.4	-0.8	128.67390480053862	1.0814702830008969	-0.003086254337094101
17.4	-0.7	128.6544919584082	1.0814949219021344	-0.003223670293526411
17.4	-0.6	128.63719196106376	1.0815188411153827	-0.0033460099468574592
17.4	-0.5	128.62219835712267	1.0815366153003652	-0.0034519758684410373
17.4	-0.4	128.60967563167497	1.081549734233107	-0.0035404262492237555
17.4	-0.3	128.59976061962044	1.0815577649765657	-0.003610423952777537
17.4	-0.2	128.5925622409411	1.0815601191317512	-0.003661223829447018
17.4	-0.1	128.58816128983045	1.0815560636865484	-0.0036922738895419343
17.4	0.	128.5866102405816	1.0815447798176478	-0.0037032150863215325
17.4	0.1	128.58793306570257	1.0815259201128526	-0.003693882311192425
17.4	0.2	128.59212507944608	1.0814969571794393	-0.003664304972881928
17.4	0.3	128.59915279018904	1.0814587154188757	-0.0036147085768645573
17.4	0.4	128.60895380593803	1.0814099754976496	-0.0035455153109450466
17.4	0.5	128.6214367215504	1.0813502514182858	-0.003457345825091886
17.4	0.6	128.63648108673252	1.081279348154169	-0.0033510210370797933
17.4	0.7	128.6539373384013	1.0813490519654465	-0.0032275755569152412
17.4	0.8	128.6736251278432	1.0814512295503107	-0.0030882109784015083
17.4	0.9	128.69533370469625	1.0815713548550718	-0.0029343728335553647
17.4	1.	128.718837382904	1.081688388412232	-0.0027677440374460818
17.4	1.1	128.7438629276704	1.081817429308984	-0.002590088877639434
17.4	1.2	128.77011467318704	1.0819456311998863	-0.002403520385301436
17.4	1.3	128.7972675395426	1.0820659214693364	-0.002210321972132275
17.4	1.4	128.82496692525862	1.0821704412778104	-0.002012997552956187
17.4	1.5	128.85282847763327	1.0822509967128724	-0.0018142747109521004
17.4	1.6	128.88043788703405	1.0822956814096756	-0.0016171328162626637
17.4	1.7	128.90734842218237	1.0823015907321007	-0.001424747308403992
17.4	1.8	128.93308513297436	1.0822659563579293	-0.0012405158660716373
17.4	1.9	128.9571448783048	1.0822119881423191	-0.0010680948049900177
17.4	2.	128.97898846221267	1.082123087841353	-0.0009113876123405251
17.4	2.1	128.99804408980435	1.082002259988002	-0.000774547298633247
17.4	2.2	129.01370582594544	1.0818641412870704	-0.0006619780053576628
17.4	2.3	129.0253314378631	1.081733741726083	-0.0005783419921092936
17.4	2.4	129.03224350590662	1.0816462585886484	-0.0005285651292846524
17.4	2.5	129.0337242546122	1.0816532106162526	-0.0005178426720834992
17.4	2.6	129.0290143913911	1.0819571170319193	-0.0005516449299176312
17.4	2.7	129.01731034660662	1.082530561962301	-0.0006357237235320515
17.4	2.8	128.99775995626973	1.0833503876406496	-0.0007761182463679964
17.4	2.9	128.96946110341833	1.0844933081006047	-0.0009791617344726694
17.4	3.	128.93145648923115	1.0864582965563443	-0.0012514848289184467
17.4	3.1	128.88272651111336	1.0894797781623708	-0.0016000224749812102
17.4	3.2	128.82217682832376	1.0937557882721478	-0.002032111609047158
17.4	3.3	128.7486550160622	1.0996320663520578	-0.002555328291266543
17.4	3.4	128.6609297034655	1.1075445012341731	-0.0031775027057039714
17.4	3.5	128.55766323963277	1.1180111638711878	-0.0039069546838091575
17.4	3.6	128.43742746478347	1.1317569844286766	-0.004752274954764114
17.4	3.7	128.29877223118552	1.1496294672527654	-0.005721761464695729
17.4	3.8	128.1400007363074	1.1722850657407662	-0.006824986078799134
17.4	3.9	127.959173652029	1.2011206560842425	-0.008072510637685734
17.4	4.	127.75439752625175	1.2370869931070274	-0.009473882967107088
17.4	4.1	127.5234013313627	1.2818939419361044	-0.011039606682135824
17.4	4.2	127.26414832822122	1.3369800924120767	-0.012780539843296435
17.4	4.3	126.97370862534862	1.4046520062185408	-0.014708000137601823
17.4	4.4	126.6493067394511	1.4875945207054002	-0.016833697938779257
17.4	4.5	126.28773831410913	1.5883949529775947	-0.019169812308093906
17.4	4.6	125.88542749994922	1.7106006029300147	-0.021728980555260808
17.4	4.7	125.43836383727606	1.8582721624576237	-0.02452432001411484
17.4	4.8	124.94202897894	2.036207029056399	-0.027569441109457134
17.4	4.9	124.3913061556129	2.2500769894274413	-0.030878481066944415
17.4	5.	123.7803688634769	2.506595352853381	-0.034466096006620615
17.549999999999997	-5.	124.25116274901667	1.3400059183864101	-0.03169770418882653
17.549999999999997	-4.9	124.79058200582669	1.2845514442826413	-0.02848703981837474
17.549999999999997	-4.8	125.27908669984046	1.2400557996088963	-0.025518953917928834
17.549999999999997	-4.7	125.72128723875655	1.2044898023370365	-0.022781236215638125
17.549999999999997	-4.6	126.12127070521485	1.1761888260089677	-0.020262077559364648
17.549999999999997	-4.5	126.48267752938574	1.1537858930413876	-0.017950083279921834
17.549999999999997	-4.4	126.80876480371765	1.1361581692861193	-0.015834246803720944
17.549999999999997	-4.3	127.1024596923381	1.1223834369649524	-0.013903934337475287
17.549999999999997	-4.2	127.36640390656758	1.111617596569701	-0.01214942164666067
17.549999999999997	-4.1	127.60290725242541	1.1035898857081747	-0.010559115129380868
17.549999999999997	-4.	127.81440582148288	1.0972621438424852	-0.00912514620797437
17.549999999999997	-3.9	128.00262142733334	1.09258022453605	-0.007837673967958857
17.549999999999997	-3.8	128.1694643623731	1.0891172637825264	-0.006687780673289793
17.549999999999997	-3.7	128.31654528040517	1.0881516229746637	-0.005667319782367069
17.549999999999997	-3.6	128.44552543953805	1.0874135875459672	-0.0047671937130367575
17.549999999999997	-3.5	128.55786114429364	1.086921142163959	-0.003979173071887325
17.549999999999997	-3.4	128.6548058883771	1.086402437118295	-0.003296080593415844
17.549999999999997	-3.3	128.73759311103018	1.0858855674428867	-0.0027105095470254924
17.549999999999997	-3.2	128.80739304494202	1.0853919692648333	-0.002215192620495191
17.549999999999997	-3.1	128.8652814055732	1.0849349451762862	-0.001803287053144179
17.549999999999997	-3.	128.91227371165883	1.0845223808960611	-0.0014681727879450879
17.549999999999997	-2.9	128.94933017225665	1.0841604270894152	-0.0012034454215527502
17.549999999999997	-2.8	128.97735874552978	1.0838495908233767	-0.0010029452652269098
17.549999999999997	-2.7	128.99721232172206	1.0835876136669924	-0.0008608030019390395
17.549999999999997	-2.6	129.00969802614594	1.0833735943582496	-0.0007713706487475231
17.549999999999997	-2.5	129.01558059339192	1.083203817456706	-0.0007292473044666521
17.549999999999997	-2.4	129.0155853076596	1.083073989158862	-0.0007292659573732534
17.549999999999997	-2.3	129.01040064999367	1.0829794628690195	-0.0007664888446296744
17.549999999999997	-2.2	129.0006805265162	1.0829155093995837	-0.0008362033682285386
17.549999999999997	-2.1	128.98704615219617	1.0828775040999972	-0.0009339183198276719
17.549999999999997	-2.	128.9700876804593	1.0828606985424756	-0.0010553627787269343
17.549999999999997	-1.9	128.95036551647158	1.082860752036396	-0.0011964776972095033
17.549999999999997	-1.8	128.92841139470664	1.082874755869426	-0.0013534092690925294
17.549999999999997	-1.7	128.90472935469018	1.0829268475916933	-0.0015225133303819471
17.549999999999997	-1.6	128.87979354167177	1.0829857225866988	-0.001700372624349104
17.549999999999997	-1.5	128.85405409731572	1.08304352566023	-0.00188375766334444
17.549999999999997	-1.4	128.82793640439158	1.0830991787342157	-0.0020696226059448933
17.549999999999997	-1.3	128.80183844757912	1.083151676482089	-0.0022551317822820695
17.549999999999997	-1.2	128.77613230729625	1.083200329283244	-0.002437646580908382
17.549999999999997	-1.1	128.75116417889615	1.0832447840885493	-0.0026147237904697515
17.549999999999997	-1.	128.7272542993753	1.0832849075328	-0.002784113514100907
17.549999999999997	-0.9	128.704696935081	1.0833206947399674	-0.002943758372067137
17.549999999999997	-0.8	128.68376018701653	1.0833585684157754	-0.003091749530916158
17.549999999999997	-0.7	128.66469365135575	1.083378544646422	-0.0032264937935124107
17.549999999999997	-0.6	128.64769757373563	1.0834030527153118	-0.003346455010693191
17.549999999999997	-0.5	128.63296765951924	1.0834215727796845	-0.0034503582687922165
17.549999999999997	-0.4	128.62066547986984	1.083435343124762	-0.0035370853677057813
17.549999999999997	-0.3	128.61092539288907	1.0834439307454033	-0.0036057172631974305
17.549999999999997	-0.2	128.6038543326517	1.0834467901226503	-0.0036555239632918048
17.549999999999997	-0.1	128.5995316331136	1.0834431798245703	-0.0036859640584651493
17.549999999999997	0.	128.59800874509943	1.0834323104916166	-0.003696686183553819
17.549999999999997	0.1	128.59930917325903	1.083413859458858	-0.0036875288523025487
17.549999999999997	0.2	128.60342820562244	1.0833853603100465	-0.0036585215739264668
17.549999999999997	0.3	128.61033288742334	1.083347645330008	-0.0036098859626461054
17.549999999999997	0.4	128.61996181024483	1.0832995410110016	-0.0035420368644529347
17.549999999999997	0.5	128.6322251258458	1.083240584181226	-0.0034555835726497123
17.549999999999997	0.6	128.647004419679	1.083170608648146	-0.003351331857655848
17.549999999999997	0.7	128.66415266842412	1.0832373890203257	-0.003230295569817786
17.549999999999997	0.8	128.68348705243054	1.0833396779416091	-0.0030936567907927995
17.549999999999997	0.9	128.70481826979037	1.0834411140761802	-0.002942871363579999
17.549999999999997	1.	128.72790553170816	1.0835583167925904	-0.002779467109927351
17.549999999999997	1.1	128.75248706539415	1.083680366494093	-0.002605304413916324
17.549999999999997	1.2	128.77827232396922	1.083801477499378	-0.002422410124958337
17.549999999999997	1.3	128.80494187820844	1.083914872568812	-0.0022330244481389896
17.549999999999997	1.4	128.83214726708454	1.0840130038470193	-0.00203960281957272
17.549999999999997	1.5	128.85951082573973	1.0840880173958567	-0.0018448202709560081
17.549999999999997	1.6	128.88662542832589	1.084132186811786	-0.001651574697538639
17.549999999999997	1.7	128.91305182978505	1.084137990953991	-0.0014630095719210534
17.549999999999997	1.8	128.93832551682328	1.0841016249337656	-0.0012824554311355353
17.549999999999997	1.9	128.9619502624734	1.0840481182685267	-0.0011134895688814789
17.549999999999997	2.	128.98339684659973	1.0839604366321112	-0.0009599422584454127
17.549999999999997	2.1	129.0021037311494	1.0838414750906793	-0.0008258857059857891
17.549999999999997	2.2	129.01747590481364	1.0837061032812585	-0.0007156288404110752
17.549999999999997	2.3	129.02888351942767	1.0835777263463626	-0.0006337394596170158
17.549999999999997	2.4	129.0356602493452	1.0834915354107295	-0.0005850435585265674
17.549999999999997	2.5	129.03710136927637	1.0834972057212724	-0.000574630554333988
17.549999999999997	2.6	129.03246143517504	1.0837914321120081	-0.0006078592411150312
17.549999999999997	2.7	129.02095157230457	1.0843461918489652	-0.0006903640399323688
17.549999999999997	2.8	129.00173636906203	1.0851387466572078	-0.0008280609761676608
17.549999999999997	2.9	128.97393028148488	1.0862431511820034	-0.001027156245462825
17.549999999999997	3.	128.9365934831548	1.0881308177723952	-0.0012941579373062992
17.549999999999997	3.1	128.88872633607662	1.0910414101698507	-0.001635851828056525
17.549999999999997	3.2	128.82925530517858	1.095157965241583	-0.0020594220516400724
17.549999999999997	3.3	128.75704954740985	1.1008217281874977	-0.002572256815334545
17.549999999999997	3.4	128.67089530398184	1.1084473066842406	-0.003182055474575521
17.549999999999997	3.5	128.56950201921626	1.1185331238442018	-0.003896950575818974
17.549999999999997	3.6	128.45145254557204	1.13177744980743	-0.004725351545757064
17.549999999999997	3.7	128.3153223751831	1.1489260173828484	-0.005675458168717848
17.549999999999997	3.8	128.15945885515023	1.170830341781226	-0.006756576756764105
17.549999999999997	3.9	127.981972948623	1.1985991724187954	-0.007979002835749073
17.549999999999997	4.	127.78089393607182	1.2333467457132912	-0.00935211832172254
17.549999999999997	4.1	127.55435898703989	1.2763616677431031	-0.010886167566703821
17.549999999999997	4.2	127.29998232069195	1.3293106608853407	-0.012591816725254463
17.549999999999997	4.3	127.0150841426991	1.394658189543705	-0.014480067008119253
17.549999999999997	4.4	126.6969300475284	1.4743801272001065	-0.01656241680254537
17.549999999999997	4.5	126.3423959695123	1.5713780211776367	-0.018850776705702656
17.549999999999997	4.6	125.94799782249338	1.6889530426428365	-0.021357505130142423
17.549999999999997	4.7	125.50983175733575	1.831002594094798	-0.024095424915217357
17.549999999999997	4.8	125.02350263248087	2.0021303691168413	-0.02707784376445283
17.549999999999997	4.9	124.48403735483853	2.2077781340422717	-0.030318584048106036
17.549999999999997	5.	123.88577841582102	2.4543849419114707	-0.03383195271111374
17.7	-5.	124.34195580548672	1.332513462467432	-0.031137671734952795
17.7	-4.9	124.87078092746553	1.2791734304015137	-0.027991105904367937
17.7	-4.8	125.34981503940544	1.2363552458217555	-0.025082152892382324
17.7	-4.7	125.7835443741688	1.2021149412122867	-0.02239888190794762
17.7	-4.6	126.17594901861182	1.1748566509760678	-0.01992973551593643
17.7	-4.5	126.53057675153954	1.1532691899852665	-0.017663559265724965
17.7	-4.4	126.85060395766214	1.1362748922242218	-0.015589581395934199
17.7	-4.3	127.13888710646334	1.1229882538641647	-0.013697393542508414
17.7	-4.2	127.39800567955011	1.1126124548716092	-0.011977406167604
17.7	-4.1	127.63024085119241	1.1047352652859104	-0.010419027312963612
17.7	-4.	127.83781857405071	1.0988191833114627	-0.009012654498900987
17.7	-3.9	128.02264474245695	1.09430921819947	-0.0077504305510710265
17.7	-3.8	128.18662460965373	1.0908488369923077	-0.006623049498997896
17.7	-3.7	128.33094535782678	1.0900723540117383	-0.00562247613628764
17.7	-3.6	128.45781743773475	1.0891865006180694	-0.0047398929832119605
17.7	-3.5	128.56817365052777	1.0887017918938113	-0.003967280008026611
17.7	-3.4	128.66341615694984	1.0881901920040207	-0.003297536961358481
17.7	-3.3	128.7447549587726	1.087686874656498	-0.0027233753296603824
17.7	-3.2	128.81333558194828	1.0872044507111127	-0.0022377165244128316
17.7	-3.1	128.87021162762656	1.086761100991481	-0.0018338393561790779
17.7	-3.	128.91638434053206	1.086358008617367	-0.0015052681611057717
17.7	-2.9	128.95279886520257	1.086004961179185	-0.001245681391787724
17.7	-2.8	128.98034392182853	1.0857007449182845	-0.0010490722036593392
17.7	-2.7	128.99985586922347	1.0854458978816695	-0.000909676195413758
17.7	-2.6	129.0121275645834	1.0852379276790032	-0.0008219657628940145
17.7	-2.5	129.0179102655373	1.0850732201840856	-0.0007806464473590433
17.7	-2.4	129.01791657171515	1.0849476317296478	-0.0007806524154171969
17.7	-2.3	129.0128229478591	1.0848565845411144	-0.0008171425464506069
17.7	-2.2	129.0032718923022	1.084795448843579	-0.0008854966972719654
17.7	-2.1	128.9898738678132	1.0847597664952104	-0.000981310968784092
17.7	-2.	128.97320881618245	1.0847452328033285	-0.001100394610325033
17.7	-1.9	128.9538274857104	1.0847479665137882	-0.0012387664753215916
17.7	-1.8	128.93225338433786	1.084763522048462	-0.001392652078127745
17.7	-1.7	128.90898057381432	1.0848163486801639	-0.0015584784207255242
17.7	-1.6	128.8844777988026	1.0848758196438553	-0.0017328773035496098
17.7	-1.5	128.85918717950034	1.0849327784676177	-0.001912695827077815
17.7	-1.4	128.83352375577545	1.0849872348017584	-0.0020949578524900817
17.7	-1.3	128.80787802802004	1.0850402680521256	-0.002276873433920327
17.7	-1.2	128.78261732675875	1.0850895991489722	-0.002455854183527879
17.7	-1.1	128.758081933455	1.0851348290273393	-0.00262950345124964
17.7	-1.	128.7345865922321	1.0851758045416204	-0.002795614535944452
17.7	-0.9	128.71242051635133	1.0852124677498978	-0.002952169213505799
17.7	-0.8	128.69184718429096	1.085244815293379	-0.003097337580869731
17.7	-0.7	128.67310420468516	1.085272880590196	-0.0032294759406273407
17.7	-0.6	128.65641006551527	1.0852972513858106	-0.0033470755623289713
17.7	-0.5	128.6419364807862	1.0853164564908298	-0.0034489647755079553
17.7	-0.4	128.629848663414	1.085330833250282	-0.0035340092015386307
17.7	-0.3	128.62027857961314	1.0853399790860863	-0.003601307808883571
17.7	-0.2	128.61333127191463	1.0853432950230797	-0.0036501447334635114
17.7	-0.1	128.60908460105554	1.0853400958502561	-0.00367998950067743
17.7	0.	128.60758908106178	1.085329626342002	-0.0036904979255456428
17.7	0.1	128.60886770701052	1.0853115529899071	-0.003681512087379513
17.7	0.2	128.61291579444858	1.085283538706335	-0.003653061541074181
17.7	0.3	128.61970086134602	1.0852463339943768	-0.0036053642710890434
17.7	0.4	128.62916252041904	1.0851988429995458	-0.0035388276084117112
17.7	0.5	128.64121238258014	1.0851406591671946	-0.003454050073333057
17.7	0.6	128.65573401071484	1.0850715967562223	-0.003351822426619874
17.7	0.7	128.67257638306853	1.0851362193103569	-0.0032331777509032964
17.7	0.8	128.6915803562562	1.0852260827153941	-0.0030991970677691563
17.7	0.9	128.71253809882435	1.085328063996883	-0.0029513112384238448
17.7	1.	128.73522056873242	1.0854389468269972	-0.002791100394231907
17.7	1.1	128.75937049299282	1.0855543062556308	-0.0026203472545253733
17.7	1.2	128.7847022560171	1.0856686821694836	-0.0024410404923416104
17.7	1.3	128.81090192309023	1.085775503555567	-0.0022553772455869304
17.7	1.4	128.8376269819831	1.0858675835656868	-0.00206576634031763
17.7	1.5	128.8645040536746	1.0859395508151124	-0.0018748314999409953
17.7	1.6	128.89113495910604	1.0859797764039172	-0.0016854288098891446
17.7	1.7	128.91709173373164	1.085982442753192	-0.0015006105393125507
17.7	1.8	128.94191566811375	1.0859447854044788	-0.001323647406010658
17.7	1.9	128.96511864250405	1.0858900826725062	-0.0011580586698925997
17.7	2.	128.98618083563065	1.0858026706352177	-0.0010075940063901476
17.7	2.1	129.0045501259602	1.0856860416684242	-0.000876240644109098
17.7	2.2	129.0196420187618	1.0855538279770371	-0.0007682282601631264
17.7	2.3	129.03083785633444	1.0854286614154205	-0.0006880334210015021
17.7	2.4	129.0374832410746	1.0853444188587105	-0.0006403852063917442
17.7	2.5	129.03888611211997	1.0853490556133352	-0.0006302703280506756
17.7	2.6	129.0343144756803	1.0856335094013332	-0.0006629395096674675
17.7	2.7	129.02299374644645	1.0861692567913508	-0.0007439130585965882
17.7	2.8	129.00410372534063	1.0869348184162675	-0.0008789872432714216
17.7	2.9	128.9767750895602	1.0880016553021505	-0.0010742401427994326
17.7	3.	128.94008597091468	1.089817972918354	-0.0013360373606355024
17.7	3.1	128.89305637345456	1.0926245791017095	-0.0016710344645516906
17.7	3.2	128.83463925657344	1.0965915643636777	-0.002086241739072023
17.7	3.3	128.7637128800452	1.1020520850312892	-0.0025889417884509044
17.7	3.4	128.6790923397074	1.109403325006923	-0.0031867003612327006
17.7	3.5	128.57951174945083	1.1191251978738137	-0.003887354613878102
17.7	3.6	128.4635855454177	1.131890194991115	-0.004699251367540453
17.7	3.7	128.32974419695358	1.1485891042142669	-0.0056304573803695745
17.7	3.8	128.17686324981258	1.1696131906493292	-0.0066900438099176
17.7	3.9	128.00251394381334	1.196385845542693	-0.007887986247788074
17.7	4.	127.80526178598292	1.229736292387443	-0.009234224368743283
17.7	4.1	127.58292602353133	1.2710648000901728	-0.01073722241170679
17.7	4.2	127.33328322658242	1.3222027992777186	-0.012407909452416446
17.7	4.3	127.05375994880966	1.3851001966224175	-0.014257929727799098
17.7	4.4	126.74166432775264	1.4618513705038936	-0.016298018369815523
17.7	4.5	126.39394969195752	1.555218621928148	-0.01853982390775849
17.7	4.6	126.00722068125735	1.6683725437666936	-0.020995432059394883
17.7	4.7	125.57767552194935	1.80505546513632	-0.02367738103360882
17.7	4.8	125.10103744044419	1.969686682996226	-0.026598694306403724
17.7	4.9	124.5724712353509	2.167488628223154	-0.029772861025030368
17.7	5.	123.98648147833991	2.4046390305251606	-0.033213874314788276
17.849999999999998	-5.	124.42854609316174	1.3254629680617143	-0.030591378519776575
17.849999999999998	-4.9	124.94710456041797	1.2741386157161259	-0.02750734902681008
17.849999999999998	-4.8	125.41695750432243	1.2329202222796027	-0.024656099295875374
17.849999999999998	-4.7	125.84247185144972	1.199944526116795	-0.022025944583830295
17.849999999999998	-4.6	126.22752480070355	1.1736811260690843	-0.01960560026858191
17.849999999999998	-4.5	126.57557479971182	1.1528720547430709	-0.017384136160124776
17.849999999999998	-4.4	126.88972055077171	1.1364825035837356	-0.015351008474114391
17.849999999999998	-4.3	127.17275029796664	1.1236620064307772	-0.013496028856505901
17.849999999999998	-4.2	127.42718348164452	1.1136534233354922	-0.011809742286558358
17.849999999999998	-4.1	127.65526999922095	1.1060381924879295	-0.010281818121294209
17.849999999999998	-4.	127.85914952567109	1.1002092310446017	-0.008903650905620127
17.849999999999998	-3.9	128.04070197938634	1.0958255767908724	-0.007666211567707672
17.849999999999998	-3.8	128.20167380911002	1.0926962459147944	-0.006560131854523766
17.849999999999998	-3.7	128.34359486835766	1.091654803543065	-0.005580076027182237
17.849999999999998	-3.6	128.46823318983348	1.090973862703919	-0.0047135352423296455
17.849999999999998	-3.5	128.57666927922403	1.0904965804857625	-0.0039559407058626424
17.849999999999998	-3.4	128.6702545695751	1.089996189009554	-0.0032992382466221163
17.849999999999998	-3.3	128.75018843457266	1.0895034142434383	-0.002736195042515951
17.849999999999998	-3.2	128.81758032782997	1.0890345415252511	-0.0022599703228727425
17.849999999999998	-3.1	128.8734733732409	1.0885973105446567	-0.0018639713664765061
17.849999999999998	-3.	128.9188533469963	1.0882037761818992	-0.0015417604506979873
17.849999999999998	-2.9	128.95458937835886	1.08791350049043	-0.001287194681532669
17.849999999999998	-2.8	128.98166907828377	1.087612150429834	-0.0010943758761163703
17.849999999999998	-2.7	129.00085069670027	1.087362073926073	-0.000957662326860495
17.849999999999998	-2.6	129.01291565489376	1.0871584213802237	-0.0008716345091039999
17.849999999999998	-2.5	129.01860196378536	1.0869978128652065	-0.0008311010261739787
17.849999999999998	-2.4	129.01860978932189	1.0868762592839403	-0.0008310949356912251
17.849999999999998	-2.3	129.01360400432304	1.086789221136229	-0.0008668695042594928
17.849999999999998	-2.2	129.00421622426643	1.086732006696593	-0.0009338946439601242
17.849999999999998	-2.1	128.9910466309874	1.0867000071040422	-0.0010278523079516235
17.849999999999998	-2.	128.97466543545883	1.086688828440458	-0.0011446332044928627
17.849999999999998	-1.9	128.95561166559548	1.0866970387585866	-0.0012803330140361696
17.849999999999998	-1.8	128.9344607682455	1.086660086069088	-0.001431245702542645
17.849999999999998	-1.7	128.91158634470915	1.0867132491891596	-0.0015938703145873638
17.849999999999998	-1.6	128.8875024513859	1.0867730580227715	-0.0017649068022863989
17.849999999999998	-1.5	128.8626443524609	1.086832251838274	-0.001941245763658209
17.849999999999998	-1.4	128.8374213121946	1.0868895357896236	-0.002119970675831622
17.849999999999998	-1.3	128.81221776027007	1.0869428021883323	-0.002298362366326894
17.849999999999998	-1.2	128.78739273970837	1.0869904243553492	-0.00247389008871513
17.849999999999998	-1.1	128.76327826397687	1.087036373103217	-0.0026441905155636276
17.849999999999998	-1.	128.7401860996843	1.087078138582342	-0.0028070985813793085
17.849999999999998	-0.9	128.71840055042716	1.0871156139875495	-0.002960634924307823
17.849999999999998	-0.8	128.69818059532653	1.087148776822005	-0.0031030041172285146
17.849999999999998	-0.7	128.6797597652795	1.0871776246530942	-0.0032325938679705606
17.849999999999998	-0.6	128.66334829890175	1.0872060943347037	-0.0033479320192250552
17.849999999999998	-0.5	128.6491272806274	1.0872222995807306	-0.0034478559249980813
17.849999999999998	-0.4	128.63724783850952	1.0872368923977547	-0.003531259718562432
17.849999999999998	-0.3	128.6278430150727	1.0872462457780614	-0.003597258236674913
17.849999999999998	-0.2	128.6210159868864	1.0872497908191576	-0.0036451497350151116
17.849999999999998	-0.1	128.61684320600162	1.087246877609033	-0.0036744142681073705
17.849999999999998	0.	128.61537426096749	1.0872367372580527	-0.0036847144475580067
17.849999999999998	0.1	128.61663168232099	1.087219086247643	-0.003675896039604396
17.849999999999998	0.2	128.62061078733458	1.0871916238899644	-0.003647988511087207
17.849999999999998	0.3	128.62727957443167	1.0871551425686334	-0.0036012062905373277
17.849999999999998	0.4	128.6365786232027	1.0871085396991305	-0.00353594948535463
17.849999999999998	0.5	128.64842097826767	1.0870514549490906	-0.003452805865674891
17.849999999999998	0.6	128.66268875372637	1.086986959139324	-0.003352552999338612
17.849999999999998	0.7	128.67924466170786	1.087045278568553	-0.003236198771866275
17.849999999999998	0.8	128.6979198636502	1.087130202742486	-0.0031048172483435516
17.849999999999998	0.9	128.7185145148269	1.0872266203041363	-0.002959804990409109
17.849999999999998	1.	128.74080343249082	1.08733143531623	-0.002802712450955506
17.849999999999998	1.1	128.76453368456484	1.0874404644546019	-0.0026352889382145125
17.849999999999998	1.2	128.78942447671022	1.087548385325789	-0.0024594855192755886
17.849999999999998	1.3	128.8151645662197	1.087651561035699	-0.002277457893870913
17.849999999999998	1.4	128.8414202846458	1.0877376563378505	-0.002091583844459533
17.849999999999998	1.5	128.86782707768037	1.087801546195692	-0.0019044231485814203
17.849999999999998	1.6	128.89399189800176	1.0878366842404432	-0.0017187561325895297
17.849999999999998	1.7	128.91949329723715	1.087836777890601	-0.0015375833848322983
17.849999999999998	1.8	128.94382081554662	1.0878565927372392	-0.0013641293131126143
17.849999999999998	1.9	128.96662196895002	1.0877939001636037	-0.001201827799702267
17.849999999999998	2.	128.98731306356143	1.0877049990876344	-0.001054364898439535
17.849999999999998	2.1	129.005356256599	1.087588618066718	-0.0009256491848105217
17.849999999999998	2.2	129.0201777614397	1.0874574904863152	-0.0008198264327176526
17.849999999999998	2.3	129.03116955077982	1.087333700676595	-0.0007412841366964476
17.849999999999998	2.4	129.03768853516314	1.0872502435661033	-0.0006946564796636544
17.849999999999998	2.5	129.03905471374068	1.0872536648099356	-0.0006848301618657994
17.849999999999998	2.6	129.0345490183544	1.087529542283562	-0.0007169499306428784
17.849999999999998	2.7	129.02341075834553	1.0880488491979747	-0.0007964252030762675
17.849999999999998	2.8	129.0048347329003	1.0887910759511783	-0.0009289354877091132
17.849999999999998	2.9	128.97796777821793	1.0898247819372102	-0.0011204362221684389
17.849999999999998	3.	128.94189789599855	1.0915817436678026	-0.0013771632601546104
17.849999999999998	3.1	128.89574211257724	1.094229360738467	-0.0017056264187925857
17.849999999999998	3.2	128.83834281223355	1.098058135573666	-0.0021126666807739485
17.849999999999998	3.3	128.76866504143382	1.1033228296641369	-0.0026054574725564335
17.849999999999998	3.4	128.6855351491598	1.1104117233400075	-0.003191419552171221
17.849999999999998	3.5	128.58771553655927	1.1197847265465555	-0.0038782353185276685
17.849999999999998	3.6	128.47384810430893	1.1320918220916099	-0.004674053409659764
17.849999999999998	3.7	128.342414710461	1.148174788710378	-0.0055879040102130555
17.849999999999998	3.8	128.19214923637617	1.1685534300890197	-0.006625379936141309
17.849999999999998	3.9	128.02106876756946	1.1942395813328233	-0.007800101815030621
17.849999999999998	4.	127.82740568962602	1.2262822225419967	-0.009118599447509009
17.849999999999998	4.1	127.60914009461239	1.2662275435106238	-0.010591481652639503
17.849999999999998	4.2	127.36410010253168	1.315501222828928	-0.012228733267756193
17.849999999999998	4.3	127.0897916569378	1.3760606301898406	-0.01404147098299077
17.849999999999998	4.4	126.78357265467011	1.4499738884227327	-0.01604034840205388
17.849999999999998	4.5	126.4424710492216	1.5398733188027762	-0.018236759617191525
17.849999999999998	4.6	126.06317682526445	1.648805103762058	-0.020642524714582007
17.849999999999998	4.7	125.64198646111133	1.7803637196985846	-0.02326991084005602
17.849999999999998	4.8	125.1747369559929	1.9387927071797861	-0.026131651492892823
17.849999999999998	4.9	124.65672551170208	2.1291054723391483	-0.029240923170126023
17.849999999999998	5.	124.08261211677785	2.3572307619170942	-0.03261141081847199
17.999999999999996	-5.	124.51105655850996	1.318832144633646	-0.030058392994750188
17.999999999999996	-4.9	125.01966314345931	1.269429968474526	-0.027035385623345155
17.999999999999996	-4.8	125.48061323417846	1.2297377307499602	-0.024240445690936196
17.999999999999996	-4.7	125.89815909153332	1.1979689544557033	-0.02166213401259026
17.999999999999996	-4.6	126.27607886427154	1.1726553970802627	-0.019289409813449447
17.999999999999996	-4.5	126.61774504125299	1.1525894671603396	-0.017111585493137703
17.999999999999996	-4.4	126.92618142409748	1.136777439841822	-0.01511833058703529
17.999999999999996	-4.3	127.20411036930592	1.1244021876831454	-0.013299670208628005
17.999999999999996	-4.2	127.45399338347295	1.1147438184745795	-0.011645965318681586
17.999999999999996	-4.1	127.6780333887678	1.1073914280919723	-0.010148125555080456
17.999999999999996	-4.	127.878330705808	1.1017444561265108	-0.008796775940980254
17.999999999999996	-3.9	128.056705370808	1.0974979638700972	-0.007583393627979072
17.999999999999996	-3.8	128.21487244348734	1.094347612265949	-0.006499568341330626
17.999999999999996	-3.7	128.35434296417617	1.093617219665532	-0.0055371144746118525
17.999999999999996	-3.6	128.47680854357108	1.0927795743516526	-0.004688058232648945
17.999999999999996	-3.5	128.58337481339066	1.0923093924098453	-0.003945150307050295
17.999999999999996	-3.4	128.67535269274407	1.0918183982833511	-0.003301157643849471
17.999999999999996	-3.3	128.753917881843	1.091335992383108	-0.0027489988199973694
17.999999999999996	-3.2	128.82007282556697	1.0909574298460143	-0.00228201267264988
17.999999999999996	-3.1	128.87503784295703	1.090507905951597	-0.0018936456259369596
17.999999999999996	-3.	128.91966134912948	1.0901102048571545	-0.001577636666679743
17.999999999999996	-2.9	128.9548531126696	1.0897143238018145	-0.0013283190738366379
17.999999999999996	-2.8	128.98147352867147	1.0894252771054767	-0.0011391824334839942
17.999999999999996	-2.7	129.00033167749575	1.0891839476042264	-0.0010050760532081381
17.999999999999996	-2.6	129.01219408720542	1.0889873633544198	-0.000920681885780603
17.999999999999996	-2.5	129.01778582445496	1.088832242152705	-0.0008809109582438284
17.999999999999996	-2.4	129.0177951030235	1.088714554516713	-0.0008808933015692893
17.999999999999996	-2.3	129.01287541995703	1.0886299706867248	-0.0009159739501522126
17.999999999999996	-2.2	129.00364758847138	1.0885741144963674	-0.0009817093523918855
17.999999999999996	-2.1	128.99070176488297	1.0885425689193369	-0.001073863534926842
17.999999999999996	-2.	128.97459808074538	1.0885316801449676	-0.001188405353328044
17.999999999999996	-1.9	128.95586846356886	1.0885373572941717	-0.0013215103065399372
17.999999999999996	-1.8	128.9350180244309	1.0886114384748566	-0.0014691760402561257
17.999999999999996	-1.7	128.91252553709919	1.088670480107055	-0.0016286726355611084
17.999999999999996	-1.6	128.88884048081474	1.0887384753361857	-0.001796429333926446
17.999999999999996	-1.5	128.8643944758854	1.0888058340902376	-0.0019693877880294034
17.999999999999996	-1.4	128.83958756069998	1.0888735089490922	-0.002144688275465021
17.999999999999996	-1.3	128.8147996118309	1.0889385268931733	-0.0023196557160149265
17.999999999999996	-1.2	128.79048050511466	1.0889036420878142	-0.002491800472035146
17.999999999999996	-1.1	128.7667765417544	1.0889508995225867	-0.002658817082028987
17.999999999999996	-1.	128.74407794650966	1.0889919352882487	-0.0028185971639703745
17.999999999999996	-0.9	128.72266352309896	1.0890285421774308	-0.0029691885673342397
17.999999999999996	-0.8	128.70278670693773	1.0890624419253925	-0.003108826866668392
17.999999999999996	-0.7	128.68467867471202	1.0890919919241355	-0.003235930554654076
17.999999999999996	-0.6	128.6685457034569	1.089115183721617	-0.003349097219086555
17.999999999999996	-0.5	128.65456307831386	1.0891377247233436	-0.003447088206151718
17.999999999999996	-0.4	128.64288580333215	1.0891566221208109	-0.00352886491191118
17.999999999999996	-0.3	128.6336442599191	1.089163883171068	-0.0035935916630905427
17.999999999999996	-0.2	128.6269339760004	1.0891680687217047	-0.003640558373975143
17.999999999999996	-0.1	128.62283291160665	1.0891656669763847	-0.0036692553063292273
17.999999999999996	0.	128.62138975052196	1.089155937232647	-0.0036793520142333214
17.999999999999996	0.1	128.62262656771875	1.0891386053102963	-0.0036706975533154357
17.999999999999996	0.2	128.62653869475156	1.0891114453295643	-0.003643321437968177
17.999999999999996	0.3	128.6330945988825	1.0890752326554605	-0.0035974344497877384
17.999999999999996	0.4	128.6422329019497	1.0890318183659247	-0.0035334299924565434
17.999999999999996	0.5	128.65387393997858	1.0889716663748175	-0.0034519069109821346
17.999999999999996	0.6	128.66790209751994	1.088902266126695	-0.003353596595060321
17.999999999999996	0.7	128.68417584698634	1.0889637797596379	-0.0032394417187898133
17.999999999999996	0.8	128.70253185290366	1.0890440303297169	-0.0031105952280156505
17.999999999999996	0.9	128.72277399703665	1.089135159079234	-0.0029683856569752386
17.999999999999996	1.	128.74467916478824	1.0892358913118017	-0.0028143346917184134
17.999999999999996	1.1	128.76799990144022	1.0893401502764561	-0.0026501627915373523
17.999999999999996	1.2	128.79246082537585	1.0894412888379463	-0.00247779279637648
17.999999999999996	1.3	128.8176736695904	1.0896201082176162	-0.0022993246226058316
17.999999999999996	1.4	128.8434881188277	1.0896894129412829	-0.0021170751256132624
17.999999999999996	1.5	128.8694497420389	1.0897381736290015	-0.001933567349277309
17.999999999999996	1.6	128.89517056369363	1.0897612363707765	-0.0017515329112458046
17.999999999999996	1.7	128.92023712488657	1.0897513291741916	-0.001573916699469699
17.999999999999996	1.8	128.94420485309374	1.0896517203668736	-0.0014042427269808592
17.999999999999996	1.9	128.96660368181057	1.0895963984691264	-0.0012451264156219059
17.999999999999996	2.	128.98693140521652	1.0895106383493385	-0.0011005804151872963
17.999999999999996	2.1	129.00465557842602	1.089398635691424	-0.0009744247884110567
17.999999999999996	2.2	129.01921243811188	1.0892724650182402	-0.0008707244460881593
17.999999999999996	2.3	129.03000432159018	1.089153426932171	-0.000793781881812573
17.999999999999996	2.4	129.0363995032286	1.0890729716754208	-0.0007481408031224709
17.999999999999996	2.5	129.03773000630108	1.0890757251208925	-0.0007385918274468387
17.999999999999996	2.6	129.03328949811527	1.0893418338768583	-0.0007701778731212736
17.999999999999996	2.7	129.02233075633043	1.089841848443001	-0.000848199657590273
17.999999999999996	2.8	129.00406275540104	1.0905568089533801	-0.0009782212664773086
17.999999999999996	2.9	128.9776478010678	1.0915531350093488	-0.0011660752549614711
17.999999999999996	3.	128.94219517574328	1.0932343766070005	-0.001417883899446826
17.999999999999996	3.1	128.89675777243139	1.095912561473881	-0.0017396088138938379
17.999999999999996	3.2	128.84032452878142	1.0996271617887032	-0.0021387252380381146
17.999999999999996	3.3	128.77192868567943	1.1046327464190426	-0.0026218423168987842
17.999999999999996	3.4	128.69024961163478	1.111469443258585	-0.0031962962185101574
17.999999999999996	3.5	128.5941390037797	1.1205108808677835	-0.00386959515428178
17.999999999999996	3.6	128.48227544313121	1.132379784351997	-0.004649699143507401
17.999999999999996	3.7	128.35318318955188	1.1479582423500005	-0.005545345751211423
17.999999999999996	3.8	128.20557561284878	1.1674196075009036	-0.006563119435736425
17.999999999999996	3.9	128.03755245557338	1.192198262392992	-0.0077137491674679134
17.999999999999996	4.	127.84737036703163	1.2231974330550486	-0.009006011567307577
17.999999999999996	4.1	127.63305153795409	1.261706545132455	-0.010449541768708017
17.999999999999996	4.2	127.3924915735633	1.3091787691183328	-0.012054128867852551
17.999999999999996	4.3	127.12324385090449	1.3675140439713402	-0.013830501281310689
17.999999999999996	4.4	126.82272640670217	1.4387153904123124	-0.01578918445709917
17.999999999999996	4.5	126.48803914686856	1.5253015048222522	-0.017941324755273165
17.999999999999996	4.6	126.11595434825746	1.630199801394852	-0.020298484027203408
17.999999999999996	4.7	125.70286301238478	1.756863817194244	-0.02287267519485414
17.999999999999996	4.8	125.24471149046546	1.9093694602834006	-0.025676323140737624
17.999999999999996	4.9	124.73692423549757	2.0925309065485322	-0.02872232440996835
17.999999999999996	5.	124.17431065483633	2.3120394604600563	-0.03202405814749957

==> anc/plot.sh <==
#!/usr/bin/env python
import sys
import numpy as np
import matplotlib as mpl
mpl.use('PDF')
import matplotlib.pyplot as plt
import matplotlib.ticker as tck
from matplotlib.patches import Rectangle
import scipy.interpolate
from matplotlib.ticker import FormatStrFormatter
from matplotlib.ticker import FuncFormatter
from scipy.interpolate import interp1d
mpl.rc('text', usetex=True)
mpl.rc('font', family='serif', weight='normal')
mpl.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]

Mhpol = 125.09;

# returns 1 ("invalid") when lambda + Delta_lambda < 0, otherwise 0 ("ok")
def check_valid(lam, dmhrel):
    dlam = 2*np.abs(lam)*np.abs(dmhrel)
    return map(lambda (l,dl): 1 if l + dl < 0 else 0, zip(lam,dlam))

def draw_contours(datafile, outfile, xlabel, ylabel, xlog=False, ylog=False):
         mpl.rcParams['text.usetex'] = True
         mpl.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
         mpl.rcParams['hatch.color']="red"

         try:
                  data = np.genfromtxt(datafile)
         except:
                  print("Error: could not load numerical data from file")
                  return

         fontsize_label = 12
         fontsize_ticks_label = 12

         x  = data[:,0][~np.isnan(data[:,2]) & ~np.isnan(data[:,3]) & ~np.isnan(data[:,4])] # MS
         y  = data[:,1][~np.isnan(data[:,2]) & ~np.isnan(data[:,3]) & ~np.isnan(data[:,4])] # xt
         z  = data[:,2][~np.isnan(data[:,2]) & ~np.isnan(data[:,3]) & ~np.isnan(data[:,4])] # Mh
         u  = data[:,3][~np.isnan(data[:,2]) & ~np.isnan(data[:,3]) & ~np.isnan(data[:,4])] # DMh
         lam= data[:,4][~np.isnan(data[:,2]) & ~np.isnan(data[:,3]) & ~np.isnan(data[:,4])] # lambda(MS)
         zm = z - u
         zp = z + u
         con= map(lambda x: 1 if x < 0 else 0, lam)
         # con= check_valid(lam, u/z)
         ccb= map(lambda xt: 1 if xt*xt >= 4 else 0, y) # true if CCB

         # calculate lightest stop mass
         ms =np.power(10,x)
         mst=np.sqrt(ms*ms - np.abs(173.34*y*ms))
         # mst=ms
         x  = np.log10(mst)

         N   = 100
         xi  = np.linspace(x.min(), x.max(), N)
         yi  = np.linspace(y.min(), y.max(), N)
         zi  = scipy.interpolate.griddata((x, y), z  , (xi[None,:], yi[:,None]), method='cubic')
         zmi = scipy.interpolate.griddata((x, y), zm , (xi[None,:], yi[:,None]), method='cubic')
         zpi = scipy.interpolate.griddata((x, y), zp , (xi[None,:], yi[:,None]), method='cubic')
         coni= scipy.interpolate.griddata((x, y), con, (xi[None,:], yi[:,None]), method='cubic')
         ccbi= scipy.interpolate.griddata((x, y), ccb, (xi[None,:], yi[:,None]), method='cubic')

         fig = plt.figure(figsize=(5,4))
         plt.gcf().subplots_adjust(bottom=0.15) # room for xlabel
         plt.tick_params(axis='x',labelsize=fontsize_ticks_label,direction='in', which='both')
         plt.tick_params(axis='y',labelsize=fontsize_ticks_label,direction='in', which='both')
         plt.gca().yaxis.set_ticks_position('both')
         plt.gca().xaxis.set_ticks_position('both')

         ran = range(0,19,2)
         plt.gca().set_xticks(ran, minor=False)
         plt.gca().set_xticklabels([r'$10^{{{0}}}$'.format(i) for i in ran],
                                            fontsize=fontsize_ticks_label)

         sc = plt.scatter(x,y, s=10, c=z, vmin=80, vmax=130, # vmin=min(z), vmax=max(z),
                          lw=0, cmap=plt.cm.get_cmap('viridis'),
                          label = r'$M_h$ / $\mathrm{GeV}$') # , rasterized=True
         cb = plt.colorbar(sc)
         cb.set_label(r'$M_h$ / $\mathrm{GeV}$', rotation=-90,
                      fontsize=fontsize_label, labelpad=15)

         csMhm = plt.contour(xi, yi, zmi, vmin=min(zm),vmax=max(zm),
                             levels=[Mhpol], colors='black')
         csMhp = plt.contour(xi, yi, zpi, vmin=min(zp),vmax=max(zp),
                             levels=[Mhpol], colors='black')

         plt.contour(xi, yi, coni, vmin=min(con),vmax=max(con),
                     levels=[0.5], colors=['red','red'])
         csCon = plt.contourf(xi, yi, coni, vmin=min(con),vmax=max(con),
                              levels=[0.5,1.1], hatches=['//'],
                              colors=None, alpha=0)

         ccCon = plt.contourf(xi, yi, ccbi, vmin=min(ccb),vmax=max(ccb),
                              levels=[0.5,1.1],
                              colors='black', alpha=0.5)

         plt.xlabel(xlabel, fontsize=fontsize_label)
         plt.ylabel(ylabel, fontsize=fontsize_label)

         plt.savefig(outfile,bbox_inches='tight')
         print("saved plot in {}".format(outfile))
         plt.close(fig)


draw_contours(r"TB-1.dat",
              r"TB-1.pdf",
              r'$m_{\tilde{t}_1}$ / $\mathrm{GeV}$', r'$X_t/M_S$')


==> anc/plot_HSSUSY_individual.sh <==
#!/usr/bin/env python
#python plotting script for Fig 2: individual sources of uncertainty in HSSUSY

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as tck
import matplotlib.patches as patches
import scipy.interpolate

def plot(datafile, outfile, title, label_y, range_y, range_x):
    plt.rcParams['text.usetex'] = True
    plt.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]

    try:
        data = np.genfromtxt(datafile)
    except:
        print "Error: could not load numerical data from file"
        exit

    MS          = data[:,0]
    Mh          = data[:,1]
    DMhQpole    = data[:,2]
    DMhytSM     = data[:,3]
    DMhEFT      = data[:,4]
    DMhQmatch   = data[:,5]
    DMhytMSSM   = data[:,6]

    DMh = DMhQpole + DMhytSM + DMhEFT + DMhQmatch + DMhytMSSM

    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', weight='normal')
    fig = plt.figure(figsize=(4,4))
    plt.gcf().subplots_adjust(bottom=0.15, left=0.15) # room for xlabel
    ax = plt.gca()
    ax.set_axisbelow(True)
    ax.xaxis.set_major_formatter(tck.FormatStrFormatter(r'$%g$'))
    ax.yaxis.set_major_formatter(tck.FormatStrFormatter(r'$%g$'))
    ax.get_yaxis().set_tick_params(which='both',direction='in')
    ax.get_xaxis().set_tick_params(which='both',direction='in')
    plt.grid(color='0.5', linestyle=':', linewidth=0.2, dashes=(0.5,1.5))

    plt.xscale('log')
    plt.xlabel(r'$M_S\,/\,\mathrm{GeV}$')
    plt.ylabel(label_y)
    plt.title(title)

    plt.plot(MS, DMh       , 'r-' , linewidth=1.2)
    plt.plot(MS, DMhQpole  , 'b--', linewidth=1.0)
    plt.plot(MS, DMhQmatch , 'b-.', linewidth=1.0)
    plt.plot(MS, DMhytSM   , 'g:' , linewidth=1.0)
    # plt.plot(MS, DMhytMSSM , 'g:' , linewidth=1.0)
    # plt.plot(MS, DMhEFT    , 'g:' , linewidth=1.0)
    plt.plot(MS, DMhytMSSM , linewidth=1.0, color='orange', dashes=(2,1,2,3))
    plt.plot(MS, DMhEFT    , linewidth=1.0, color='darkred', dashes=(1,1,1,1,3,1))

    leg = plt.legend([r'combined',
                      r'$\Delta M_h^{(Q_{\text{pole}})}$',
                      r'$\Delta M_h^{(Q_{\text{match}})}$',
                      r'$\Delta M_h^{(y_t^\text{SM})}$',
                      r'$\Delta M_h^{(y_t^\text{MSSM})}$',
                      r'$\Delta M_h^{(v^2/M_S^2)}$'],
                     loc='upper right', fontsize=10, fancybox=None, framealpha=None)
    leg.get_frame().set_alpha(1.0)
    leg.get_frame().set_edgecolor('black')
    plt.ylim(range_y)
    plt.xlim(range_x)

    plt.savefig(outfile)
    print "saved plot in ", outfile
    plt.close(fig)

plot(r'HSSUSY_TB-20_Xt--sqrt6.dat',
     r'HSSUSY_TB-20_Xt--sqrt6_individual.pdf',
     r'$X_t = -\sqrt{6}M_S, \tan\beta = 20$',
     r'$\Delta M_h\,/\,\mathrm{GeV}$', [0,5], [500,10000])


==> anc/plot_SS.sh <==
#!/usr/bin/env python
#Plots total Mh uncertainty for the three programs for Fig 3

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as tck
import matplotlib.patches as patches
import scipy.interpolate

def plot(datafile, outfile, title, label_y, range_y, range_x):
    plt.rcParams['text.usetex'] = True
    plt.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]

    try:
        dataSS = np.genfromtxt(datafile[0])
        dataFS = np.genfromtxt(datafile[1])
    except:
        print "Error: could not load numerical data from file"
        exit

    MSSS   = dataSS[:,0]
    MhSS   = dataSS[:,1]
    DMhSS  = dataSS[:,2]
    MSFS   = dataFS[:,0]
    MhFS   = dataFS[:,1]
    DMhFS  = dataFS[:,2]
    MhEFT  = dataFS[:,3]
    DMhEFT = dataFS[:,4]

    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', weight='normal')
    fig = plt.figure(figsize=(4,4))
    plt.gcf().subplots_adjust(bottom=0.15, left=0.15) # room for xlabel
    ax = plt.gca()
    ax.set_axisbelow(True)
    ax.xaxis.set_major_formatter(tck.FormatStrFormatter(r'$%g$'))
    ax.yaxis.set_major_formatter(tck.FormatStrFormatter(r'$%g$'))
    ax.get_yaxis().set_tick_params(which='both',direction='in')
    ax.get_xaxis().set_tick_params(which='both',direction='in')
    plt.grid(color='0.5', linestyle=':', linewidth=0.2, dashes=(0.5,1.5))

    plt.xscale('log')
    plt.xlabel(r'$M_S\,/\,\mathrm{GeV}$')
    plt.ylabel(label_y)
    plt.title(title)

    plt.plot(MSSS, MhSS , 'r-' , linewidth=1.2)
    plt.plot(MSFS, MhFS , 'b--', linewidth=1.2)
    plt.plot(MSFS, MhEFT, 'k:' , linewidth=1.2)

    plt.fill_between(MSSS, MhSS - DMhSS, MhSS + DMhSS,
                     facecolor='red', alpha=0.3, interpolate=True, linewidth=0.0)

    plt.fill_between(MSFS, MhEFT - DMhEFT, MhEFT + DMhEFT,
                     facecolor='black', alpha=0.3, interpolate=True, linewidth=0.0)

    leg = plt.legend([r'\texttt{SS+H}', r'\texttt{FS+H}', r'\texttt{HSSUSY}'],
                     loc='lower right', fontsize=10, fancybox=None, framealpha=None)
    leg.get_frame().set_alpha(1.0)
    leg.get_frame().set_edgecolor('black')
    plt.ylim(range_y)
    plt.xlim(range_x)

    Mhexp = 125.09
    sigma = 0.32
    
    ax.add_patch(
        patches.Rectangle(
            (ax.get_xlim()[0], Mhexp - sigma)  , # (x,y)
            ax.get_xlim()[1] - ax.get_xlim()[0], # width
            2*sigma                            , # height
            color='orange', alpha=0.5, zorder=-1
        )
    )

    plt.text(ax.get_xlim()[0] + 50, Mhexp + sigma + 0.4, r"ATLAS/CMS $\pm1\sigma$", fontsize=8)

    plt.savefig(outfile)
    print "saved plot in ", outfile
    plt.close(fig)

plot([r'SS_TB-20_Xt--sqrt6.dat', r'FS_TB-20_Xt--sqrt6.dat'],
     r'Mh_MS_TB-20_Xt--sqrt6.pdf',
     r'$X_t = -\sqrt{6}M_S, \tan\beta = 20$',
     r'$M_h\,/\,\mathrm{GeV}$', [112,135], [500,10000])


==> anc/plot_SS_individual.sh <==
#!/usr/bin/env python
#Plots individual sources of uncertainty predicted by SOFTSUSY for Fig 1

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as tck
import matplotlib.patches as patches
import scipy.interpolate

def plot(datafile, outfile, title, label_y, range_y, range_x):
    plt.rcParams['text.usetex'] = True
    plt.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]

    try:
        data = np.genfromtxt(datafile)
    except:
        print "Error: could not load numerical data from file"
        exit

    MS          = data[:,0]
    Mh          = data[:,1]
    DMh         = data[:,2]
    DMhQpole    = data[:,3]
    DMhQmatch   = data[:,4]
    DMhMt       = data[:,5]
    DMhAlphaS   = data[:,6]
    DMhAlphaEm  = data[:,7] * 1000

    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', weight='normal')
    fig = plt.figure(figsize=(4,4))
    plt.gcf().subplots_adjust(bottom=0.15, left=0.15) # room for xlabel
    ax = plt.gca()
    ax.set_axisbelow(True)
    ax.xaxis.set_major_formatter(tck.FormatStrFormatter(r'$%g$'))
    ax.yaxis.set_major_formatter(tck.FormatStrFormatter(r'$%g$'))
    ax.get_yaxis().set_tick_params(which='both',direction='in')
    ax.get_xaxis().set_tick_params(which='both',direction='in')
    plt.grid(color='0.5', linestyle=':', linewidth=0.2, dashes=(0.5,1.5))

    plt.xscale('log')
    plt.xlabel(r'$M_S\,/\,\mathrm{GeV}$')
    plt.ylabel(label_y)
    plt.title(title)

    plt.plot(MS, DMh       , 'r-' , linewidth=1.2)
    plt.plot(MS, DMhQpole  , 'b--', linewidth=1.0)
    plt.plot(MS, DMhQmatch , 'b-.', linewidth=1.0)
    plt.plot(MS, DMhMt     , 'g:' , linewidth=1.0)
    plt.plot(MS, DMhAlphaS , linewidth=1.0, color='orange', dashes=(2,1,2,3))
    plt.plot(MS, DMhAlphaEm, linewidth=1.0, color='darkred', dashes=(1,1,1,1,3,1))

    leg = plt.legend([r'combined',
                      r'$\Delta M_h^{(Q_{\text{pole}})}$',
                      r'$\Delta M_h^{(Q_{\text{match}})}$',
                      r'$\Delta M_h^{(m_t)}$',
                      r'$\Delta M_h^{(\alpha_{\text{s}})}$',
                      r'$\Delta M_h^{(\alpha_{\text{e.m.}})}$ $\times 1000$'],
                     loc='upper left', fontsize=10, fancybox=None, framealpha=None)
    leg.get_frame().set_alpha(1.0)
    leg.get_frame().set_edgecolor('black')
    plt.ylim(range_y)
    plt.xlim(range_x)

    plt.savefig(outfile)
    print "saved plot in ", outfile
    plt.close(fig)

plot(r'SS_TB-20_Xt--sqrt6.dat',
     r'SS_TB-20_Xt--sqrt6_individual.pdf',
     r'$X_t = -\sqrt{6}M_S, \tan\beta = 20$',
     r'$\Delta M_h\,/\,\mathrm{GeV}$', [0,5], [500,10000])


==> anc/scan_FS.m <==
(* Mathematica file to make data for mstop1_vs_xt/Ms plot (Fig 4), running *)
(* HSUSY and producing TB-1.dat *)

Get["models/HSSUSY/HSSUSY_librarylink.m"];
Get["model_files/HSSUSY/HSSUSY_uncertainty_estimate.m"];

Mtpole = 173.34;

settings = {
    precisionGoal -> 1.*^-5,
    maxIterations -> 100,
    calculateStandardModelMasses -> 1,
    betaFunctionLoopOrder -> 4,
    poleMassLoopOrder -> 4,
    ewsbLoopOrder -> 4,
    thresholdCorrectionsLoopOrder -> 2,
    thresholdCorrections -> 123111321
};

smpars = {
    alphaEmMZ -> 1/127.916, (* SMINPUTS[1] *)
    GF -> 1.166378700*^-5,  (* SMINPUTS[2] *)
    alphaSMZ -> 0.1184,     (* SMINPUTS[3] *)
    MZ -> 91.1876,          (* SMINPUTS[4] *)
    mbmb -> 4.18,           (* SMINPUTS[5] *)
    Mt -> Mtpole,           (* SMINPUTS[6] *)
    Mtau -> 1.777,          (* SMINPUTS[7] *)
    Mv3 -> 0,               (* SMINPUTS[8] *)
    MW -> 80.385,           (* SMINPUTS[9] *)
    Me -> 0.000510998902,   (* SMINPUTS[11] *)
    Mv1 -> 0,               (* SMINPUTS[12] *)
    Mm -> 0.1056583715,     (* SMINPUTS[13] *)
    Mv2 -> 0,               (* SMINPUTS[14] *)
    md2GeV -> 0.00475,      (* SMINPUTS[21] *)
    mu2GeV -> 0.0024,       (* SMINPUTS[22] *)
    ms2GeV -> 0.104,        (* SMINPUTS[23] *)
    mcmc -> 1.27,           (* SMINPUTS[24] *)
    CKMTheta12 -> 0,
    CKMTheta13 -> 0,
    CKMTheta23 -> 0,
    CKMDelta -> 0,
    PMNSTheta12 -> 0,
    PMNSTheta13 -> 0,
    PMNSTheta23 -> 0,
    PMNSDelta -> 0,
    PMNSAlpha1 -> 0,
    PMNSAlpha2 -> 0,
    alphaEm0 -> 1/137.035999074,
    Mh -> 125.09
};

MakeSUSYPars[MS_?NumericQ, TB_?NumericQ, Xtt_?NumericQ] := {
    TanBeta -> TB,
    MEWSB -> Mtpole,
    MSUSY -> MS,
    M1Input -> MS,
    M2Input -> MS,
    M3Input -> MS,
    MuInput -> MS,
    mAInput -> MS,
    AtInput -> (Xtt + 1/TB) MS,
    AbInput -> 0,
    AtauInput -> 0,
    msq2 -> MS^2 IdentityMatrix[3],
    msu2 -> MS^2 IdentityMatrix[3],
    msd2 -> MS^2 IdentityMatrix[3],
    msl2 -> MS^2 IdentityMatrix[3],
    mse2 -> MS^2 IdentityMatrix[3],
    LambdaLoopOrder -> 2,
    TwoLoopAtAs -> 1,
    TwoLoopAbAs -> 1,
    TwoLoopAtAb -> 1,
    TwoLoopAtauAtau -> 1,
    TwoLoopAtAt -> 1
    };

HSSUSYCalcMhDMh[args__] :=
    CalcHSSUSYDMh[
        fsSettings -> settings,
        fsSMParameters -> smpars,
        fsModelParameters -> MakeSUSYPars[args]
   ];

HSSUSYCalc[args__, parameter_, Qout_] :=
    Module[{handle, spec},
           handle = FSHSSUSYOpenHandle[
               fsSettings -> Append[settings, parameterOutputScale -> Qout],
               fsSMParameters -> smpars,
               fsModelParameters -> MakeSUSYPars[args]
           ];
           spec = FSHSSUSYCalculateSpectrum[handle];
           FSHSSUSYCloseHandle[handle];
           If[spec === $Failed,
              If[Head[parameter] === List,
                 Array[invalid&, Length[parameter]],
                 invalid
                ],
              parameter /. (HSSUSY /. spec)]
          ];

CheckGTZero[args__, parameter_, predicate_, Qstart_, Qstop_, steps_] :=
    Module[{range = LogRange[Qstart, Qstop, steps]},
           And @@ (predicate /@ (HSSUSYCalc[args, parameter, #]& /@ range))
          ];

HSSUSYCalcLambda[args__, Qout_] :=
    HSSUSYCalc[args, \[Lambda], Out];

HSSUSYCalcMh[args__] :=
    Module[{MSusy = {args}[[1]]},
           { Sequence @@ HSSUSYCalcMhDMh[args],
             Sequence @@ HSSUSYCalc[args, { \[Lambda] }, MSusy]
           }
    ];

(* Print@HSSUSYCalcMh[10^3, 1, -3]; *)
(* Quit[]; *)

Xtt = 0;
TBX = 1;
MSX = 5 10^10;
MhExp = 125;

F[MS_?NumericQ, TB_?NumericQ, Xtt_?NumericQ] :=
    Sequence @@ HSSUSYCalcMh[MS, TB, Xtt];

LinearRange[start_, stop_, steps_] :=
    Range[start, stop, (stop - start)/steps];

Ngrid = 100;

points = Tuples[
    { N @ LogRange[10^3, 10^18, Ngrid],
      N @ LinearRange[-5, 5, Ngrid] }
];

data = ParallelMap[
    {Log[10,#[[1]]], #[[2]], F[#[[1]], TBX, #[[2]]]}&, points
]

Export["TB-1.dat", data];

(* plot = ListPlot3D[data, *)
(*                   AxesLabel -> {Style["\*SubscriptBox[log, 10](\\*SubscriptBox[M, S] / GeV)"], *)
(*                                 Style["\*SubscriptBox[X, t] / \*SubscriptBox[M, S]"], *)
(*                                 Style["\*SubscriptBox[M, h] / GeV"]}]; *)
(* Export["F.pdf", plot]; *)


==> anc/scan_HSSUSY.m <==
(* Mathematica file: runs HSSUSY for different values of tan beta, producing *)
(* HSUSY*.dat data files *)

Get["models/HSSUSY/HSSUSY_librarylink.m"];
Get["model_files/HSSUSY/HSSUSY_uncertainty_estimate.m"];

Mtpole = 173.34;

settings = {
    precisionGoal -> 1.*^-5,
    maxIterations -> 100,
    betaFunctionLoopOrder -> 4,
    poleMassLoopOrder -> 4,
    ewsbLoopOrder -> 4,
    thresholdCorrectionsLoopOrder -> 2,
    thresholdCorrections -> 123111321
};

smpars = {
    alphaEmMZ -> 1/127.916, (* SMINPUTS[1] *)
    GF -> 1.166378700*^-5,  (* SMINPUTS[2] *)
    alphaSMZ -> 0.1184,     (* SMINPUTS[3] *)
    MZ -> 91.1876,          (* SMINPUTS[4] *)
    mbmb -> 4.18,           (* SMINPUTS[5] *)
    Mt -> Mtpole,           (* SMINPUTS[6] *)
    Mtau -> 1.777,          (* SMINPUTS[7] *)
    Mv3 -> 0,               (* SMINPUTS[8] *)
    MW -> 80.385,           (* SMINPUTS[9] *)
    Me -> 0.000510998902,   (* SMINPUTS[11] *)
    Mv1 -> 0,               (* SMINPUTS[12] *)
    Mm -> 0.1056583715,     (* SMINPUTS[13] *)
    Mv2 -> 0,               (* SMINPUTS[14] *)
    md2GeV -> 0.00475,      (* SMINPUTS[21] *)
    mu2GeV -> 0.0024,       (* SMINPUTS[22] *)
    ms2GeV -> 0.104,        (* SMINPUTS[23] *)
    mcmc -> 1.27,           (* SMINPUTS[24] *)
    CKMTheta12 -> 0,
    CKMTheta13 -> 0,
    CKMTheta23 -> 0,
    CKMDelta -> 0,
    PMNSTheta12 -> 0,
    PMNSTheta13 -> 0,
    PMNSTheta23 -> 0,
    PMNSDelta -> 0,
    PMNSAlpha1 -> 0,
    PMNSAlpha2 -> 0,
    alphaEm0 -> 1/137.035999074,
    Mh -> 125.09
};

(* CalcHSSUSYDMh returns:

  { Mh0,
    Max[Abs[Max[varyQpole] - Mh], Abs[Min[varyQpole] - Mh]],
    Abs[Mh - MhYt3L],
    Abs[Mh - MhEFT],
    Max[Abs[Max[varyQmatch] - Mh], Abs[Min[varyQmatch] - Mh]],
    Abs[Mh - MhYtMSSM]
  }

*)

HSSUSYCalcMh[MS_, TB_, Xtt_] :=
    CalcHSSUSYDMh[
        fsSettings -> settings,
        fsSMParameters -> smpars,
        fsModelParameters -> {
            TanBeta -> TB,
            MEWSB -> Mtpole,
            MSUSY -> MS,
            M1Input -> MS,
            M2Input -> MS,
            M3Input -> MS,
            MuInput -> MS,
            mAInput -> MS,
            AtInput -> (Xtt + 1/TB) MS,
            AbInput -> 0,
            AtauInput -> 0,
            msq2 -> MS^2 IdentityMatrix[3],
            msu2 -> MS^2 IdentityMatrix[3],
            msd2 -> MS^2 IdentityMatrix[3],
            msl2 -> MS^2 IdentityMatrix[3],
            mse2 -> MS^2 IdentityMatrix[3],
            LambdaLoopOrder -> 2,
            TwoLoopAtAs -> 1,
            TwoLoopAbAs -> 1,
            TwoLoopAtAb -> 1,
            TwoLoopAtauAtau -> 1,
            TwoLoopAtAt -> 1
        }
   ];

Xtt = 0;
TBX = 5;

range = LogRange[500, 10^4, 100];

data = ParallelMap[
    { N[#],
      Sequence @@ HSSUSYCalcMh[#, TBX, Xtt] }&,
    range];
Export["HSSUSY_TB-5_Xt-0.dat", data];

Xtt = -Sqrt[6];
TBX = 5;

data = ParallelMap[
    { N[#],
      Sequence @@ HSSUSYCalcMh[#, TBX, Xtt] }&,
    range];
Export["HSSUSY_TB-5_Xt--sqrt6.dat", data];

Xtt = 0;
TBX = 20;

data = ParallelMap[
    { N[#],
      Sequence @@ HSSUSYCalcMh[#, TBX, Xtt] }&,
    range];
Export["HSSUSY_TB-20_Xt-0.dat", data];

Xtt = -Sqrt[6];
TBX = 20;

data = ParallelMap[
    { N[#],
      Sequence @@ HSSUSYCalcMh[#, TBX, Xtt] }&,
    range];
Export["HSSUSY_TB-20_Xt--sqrt6.dat", data];


==> anc/scan_SS.cpp <==
// softsusy-3.1 main program for printing the various different
// Higgs uncertainties into a data file for Fig 1, producing the file
// SS_TB-20_Xt--sqrt6.dat
#include "main.h"
#include "nmssmsoftsusy.h"
#include "decays.h"
#include "config.h"
using namespace softsusy;

int main(int argc, char* argv[])
{
   if (argc != 3) {
      cout << "3 Arguments expected:\n"
           << argv[0] << " TB XT\n";
      return 1;
   }

   const double tanb = std::atof(argv[1]);
   const double xt = std::atof(argv[2]);

   signal(SIGFPE, FPE_ExceptionHandler);
   outputCharacteristics(6);

   cout << "# SOFTSUSY " << PACKAGE_VERSION << "\n";
   cout << "# MS/GeV     mh           DMh(all)     DMh(Q_pole)"
      "  DMh(Q_match) DMh(Mt)"
      "      DMh(alpha_s) DMh(alpha_em)\n";

   QedQcd oneset;       ///< See "lowe.h" for default definitions parameters
   oneset.setAlphaMz(ALPHA, 1./127.916);
   softsusy::GMU = 1.166370000e-05;
   oneset.setAlphaMz(ALPHAS, 0.1184);
   softsusy::MZ = 91.1876;
   oneset.setMbMb(4.18); oneset.setMass(mBottom, 4.18);
   oneset.setPoleMt(173.34);
   oneset.setPoleMtau(1.777);
   oneset.setMu(91.1876);
   oneset.toMz();
   // oneset.runto(oneset.displayPoleMt()); // match at Mt

   const int sgnMu = 1;
   const double MS_start = 500, MS_stop = 1e4; const int MS_points = 100;

   for (int i_ms = 0; i_ms <= MS_points; i_ms++) {
      // const double MS = MS_start + (MS_stop - MS_start) * (double)(i_ms) / MS_points;
      const double MS = exp(log(MS_start) + (log(MS_stop) - log(MS_start)) * (double)(i_ms) / MS_points);
      const double mu = MS, mA = MS;
      const double Xt = xt*MS;
      const double At = Xt + mu/tanb;

      DoubleVector pars(49);
      pars(1) = MS;
      pars(2) = MS;
      pars(3) = MS;
      pars(11) = At;
      pars(12) = 0;
      pars(13) = 0;
      pars(23) = mu; // mu
      pars(25) = tanb;
      pars(26) = mA; // MA
      pars(31) = MS;
      pars(32) = MS;
      pars(33) = MS;
      pars(34) = MS;
      pars(35) = MS;
      pars(36) = MS;
      pars(41) = MS;
      pars(42) = MS;
      pars(43) = MS;
      pars(44) = MS;
      pars(45) = MS;
      pars(46) = MS;
      pars(47) = MS;
      pars(48) = MS;
      pars(49) = MS;

      softsusy::numHiggsMassLoops = 3;
      softsusy::numRewsbLoops = 3;
      softsusy::SoftHiggsOut = true;
      softsusy::USE_TWO_LOOP_GAUGE_YUKAWA = true;
      softsusy::TOLERANCE = 1e-5;
      softsusy::twoLEW = false;
      // softsusy::mAFlag = true;

      MssmSoftsusy r;
      r.setSetTbAtMX(true);
      r.setMuCond(mu);
      r.setMaCond(mA);
      r.setSusyMu(mu);
      r.useAlternativeEwsb();
      r.setLoops(3);
      r.included_thresholds = 31;

      try {
         r.fixedPointIteration(extendedSugraBcs, MS, pars, sgnMu, tanb, oneset, false, false);

         const auto problems = r.displayProblem();
         const bool has_problem = problems.testSeriousProblem();

         if (!has_problem) {
            const sPhysical dM_pole = r.displayPhysUncertainty(
               extendedSugraBcs, MS, pars, sgnMu, tanb, oneset, false, false, DeltaQpole);

            const sPhysical dM_match = r.displayPhysUncertainty(
               extendedSugraBcs, MS, pars, sgnMu, tanb, oneset, false, false, DeltaQmatch);

            const sPhysical dM_Mt = r.displayPhysUncertainty(
               extendedSugraBcs, MS, pars, sgnMu, tanb, oneset, false, false, DeltaMt);

            const sPhysical dM_as = r.displayPhysUncertainty(
               extendedSugraBcs, MS, pars, sgnMu, tanb, oneset, false, false, DeltaAlphaS);

            const sPhysical dM_aem = r.displayPhysUncertainty(
               extendedSugraBcs, MS, pars, sgnMu, tanb, oneset, false, false, DeltaAlphaEm);

            const sPhysical dM_all = r.displayPhysUncertainty(
               extendedSugraBcs, MS, pars, sgnMu, tanb, oneset, false, false);

            cout << MS << ' '
                 << r.displayPhys().mh0(1) << ' '
                 << dM_all.mh0(1) << ' '
                 << dM_pole.mh0(1) << ' '
                 << dM_match.mh0(1) << ' '
                 << dM_Mt.mh0(1) << ' '
                 << dM_as.mh0(1) << ' '
                 << dM_aem.mh0(1) << '\n';
         } else {
            cout << MS << " - - - - - - -\n";
         }
      } catch(const string& a) {
         cout << MS << ' ' << xt << " - - - - - - -\n";
      } catch(const char* a) {
         cout << MS << ' ' << xt << " - - - - - - -\n";
      } catch(...) {
         cerr << "Unknown type of exception caught.\n";
         return -1;
      }

   } // loop over MS

   return 0;
}

